Next-to-soft corrections for Drell-Yan and Higgs boson rapidity distributions beyond N$^3$LO

We present a formalism that sums up both soft-virtual (SV) and next to SV (NSV) contributions to all orders in perturbative QCD for the rapidity distribution of any colorless particle produced in hadron colliders. We have exploited the factorization properties and the renormalisation group (RG) invariance of the differential cross-section to achieve this. Using the state-of-the-art multiloop and multileg results, we determine the complete NSV contributions to third order in strong coupling constant for the rapidity distributions for a pair of leptons in Drell-Yan and also for Higgs boson in gluon fusion as well as bottom quark annihilation. Using the integral representation of our all order $z$ space result, we show how the NSV contributions can be resummed in two-dimensional Mellin space.

==> ancillary/Rap_NSV.m <==

(*
--------------------------------------------------------------------------------------------------

On next to soft corrections for Drell-Yan and Higgs boson rapidity distributions beyond N^3LO
A.H. Ajjath, Pooja Mukherjee, V. Ravindran, Aparna Sankar and Surabhi Tiwari
November 2020
*------------------------------------------------------------------------------------------------

This file contains the following result:

1. DeltaNSVg = {DeltaNSVg1,...,DeltaNSVg4}:
   Next to Soft-Virtual explicit results for diagonal coefficient functions(dCFs) of rapidity
   distribution for Higgs production through gluon fusion till four loop, see eq:(15). 

2. DeltaNSVq = {DeltaNSVq1,...,DeltaNSVq4}:
   Next to Soft-Virtual explicit results for diagonal coefficient functions(dCFs) of rapidity
   distribution for Drell-Yan process till four loop, see eq:(14) and (15). 

3. DeltaNSVb = {DeltaNSVb1,...,DeltaNSVb4}:
   Next to Soft-Virtual explicit results for diagonal coefficient functions(dCFs) of rapidity
   distribution for Higgs production through bottom quark annihilation till four loop, see eq:(14) and (15). 


4. gb[w] = {gb1,...,gb6}:
   1/N coefficient of the SV part of \Psi_{d,N}^c till four loop.   
   These are the expansion coefficients {\overline g}^c_{d,i}(\omega) appear in eq:~(12).
  
5. h[w] = {h00,h01,h10,h11,h20,...,h22,h30,...,h33,h40,...,h44}:
   1/N*log^j(N) coefficient of the NSV part of \Psi_{d,N}^c till four loop.
   These are the expansion coefficients h^c_{d,i}(\omega,N) appear in eq:~(12) and (13).


6. Phifg ={Phif10g,...,Phif44g}:The finite coefficients of \varphi^f_{d,c} for the case of Higgs production
           through gluon fusion, see eq:~(8). 


7. Phifq ={Phif10q,...,Phif44q}:The finite coefficients of \varphi^f_{d,c} for the case of Drell-Yan process, see eq:~(8). 
           
8. Phifb ={Phif10b,...,Phif44b}:The finite coefficients of \varphi^f_{d,c} for the case of Higgs production
           through bottom quark annihilation, see eq:~(8). 
           

**Note that the coefficients Phif10g,...,Phif44g, Phif10q,...,Phif44q and Phif10b,...,Phif44b are fixed from the explicit 
results of coefficient functions corresponding to the partonic cross-sections for the respecive processes , for this see eq:~(9-11).

Symbols appearing in this file:
-------------------------------

A1, A2, A3, A4: Cusp anomalous dimensions at one, two, three, and four loop, 
                respectively. We provide the results till four loop for quark initiated 
                process (DY and bBH) under the name Aq = {Aq1,...,Aq3} and for gluon 
                initiated process (ggH) under the name Ag = {Ag1,...,Ag3}. 



F1, F2, F3, F4: Anomalous dimension (D^c(as(\mu_F^2))) corresponding to constant piece 
                of Splitting Function P(as(\mu_F^2)). See eq:~ 2.13. We provide the results 
                till three loop for quark initiated process (DY and bBH) under the name 
		Fq = {Fq1,...,Fq3} and for gluon initiated process (ggH) under the name 
                Fg = {Fg1,...,Fg3}. 


C1, C2, C3, C4: Anomalous dimension (C^c(as(\mu_F^2))) corresponding to \log(1-z) 
                of Splitting Function P(as(\mu_F^2)). See eq:~ 2.13.
                We provide the results till three loop for quark initiated process 
                (DY and bBH) under the name Cq = {Cq1,...,Cq3} and for gluon 
                initiated process (ggH) under the name Cg = {Cg1,...,Cg3}. 

D1, D2, D3, D4: The threshold exponent coefficients appear in gb[w]. These coefficients
                are given in Eq.(66) and Eq.(67) Of https://arxiv.org/pdf/hep-ph/0512249.pdf.

bt0, . . . bt3: Coefficient of QCD beta functions.  
                These are provided to three loops under the name beta. 


lqr=Log[q^2/mur^2] and lfr = Log[muf^2/mur^2]; 

zeta2, zeta3, . . . are the usual zeta function with zeta2 = Zeta[2]=Pi^2/6 and so on.

GE is the EulerGamma whose value is 0.577216. 


lnw=Log(1-w) where w= bt0 as Log(N1*N2).

{Phig40,...,Phig44}, {Phiq40,...,Phiq44}, {Phib40,...,Phib44}: These are the unknown coefficients at four loop
in inclusive \varphi_{c,i}^(k), see eq:~(2.35).https://arxiv.org/pdf/2006.06726.pdf.


Da0, . . .,Da7 and Db0, . . .,Db7: plus distributions as defined in the paper.
Dak = [Log[1-z1]^k/(1-z1)]_+ and Dbk = [Log[1-z2]^k/(1-z2)]_+ .

Lak = Log[1-z1]^k and Lbk = Log[1-z2]^k.

delta1 = \delta_(1-z1) and delta2 = \delta_(1-z2).

Ca=Nc and Cf=(Nc^2-1)/(2 Nc) in SU(Nc) gauge theory. Nc=3 for QCD. 
nf is the number of active light quark flavours which is 5.
Tf = 1/2.
      
N4 = (Nc^2-4)/Nc.

nfv is proportional to the charge weighted sum of the quark flavors, see (https://arxiv.org/abs/1004.3653).

dFA = [(dF*dA)/NF], nfdFF = [(nf*dF*dF)/NF], dAA = [(dA*dA)/NA] , nfdAF = [(nf*dA*dF)/NA]  , where dF*dF,dF*dA and dA*dA are the 
Casimir invariants of SU(Nc). 

NF = Nc,
NA = Nc^2-1,
dF*dF = (Nc^2-1)*(Nc^4-6*Nc^2+18)/96/Nc^2,
dF*dA = (Nc^2-1)*Nc*(Nc^2+6)/48,
dA*dA = (Nc^2-1)*Nc^2*(Nc^2+36)/24.

  
*)

(*******************************************************************************************)

DeltaNSVg = {

DeltaNSVg1 ->
       ( delta1*Lb1 * (  - 4*Ca )

       + delta1*Lb0 * ( 2*Ca - 4*Ca*lqr + 4*lfr*Ca )

       + delta2*La1 * (  - 4*Ca )

       + delta2*La0 * ( 2*Ca - 4*Ca*lqr + 4*lfr*Ca )

       + Db0*La0 * (  - 4*Ca )

       + Da0*Lb0 * (  - 4*Ca )),


DeltaNSVg2 ->
       ( Db2*La0 * (  - 24*Ca^2 )

       + Da2*Lb0 * (  - 24*Ca^2 )

       + Db1*La1 * (  - 48*Ca^2 )

       + Db1*La0 * ( 116/3*Ca^2 - 48*Ca^2*lqr + 48*lfr*Ca^2 - 8/3*nf*Ca )

       + delta1*Lb3 * (  - 8*Ca^2 )

       + delta1*Lb2 * ( 94/3*Ca^2 - 24*Ca^2*lqr + 24*lfr*Ca^2 - 4/3*nf*Ca )

       + delta1*Lb1 * (  - 328/9*Ca^2 - 8*Ca^2*zeta2 + 164/3*Ca^2*lqr - 16*
         Ca^2*lqr^2 - 32/3*lfr*Ca^2 + 32*lfr*Ca^2*lqr - 16*lfr^2*Ca^2 + 46/9*
         nf*Ca - 8/3*nf*Ca*lqr - 16/3*nf*lfr*Ca )

       + delta1*Lb0 * ( 904/27*Ca^2 - 60*Ca^2*zeta3 - 80/3*Ca^2*zeta2 - 334/9*
         Ca^2*lqr - 8*Ca^2*lqr*zeta2 + 46/3*Ca^2*lqr^2 + 136/9*lfr*Ca^2 + 8*
         lfr*Ca^2*zeta2 + 40/3*lfr*Ca^2*lqr - 86/3*lfr^2*Ca^2 - 136/27*nf*Ca
          + 8/3*nf*Ca*zeta2 + 52/9*nf*Ca*lqr - 4/3*nf*Ca*lqr^2 - 16/9*nf*lfr*
         Ca - 16/3*nf*lfr*Ca*lqr + 20/3*nf*lfr^2*Ca )

       + Da1*Lb1 * (  - 48*Ca^2 )

       + Da1*Lb0 * ( 116/3*Ca^2 - 48*Ca^2*lqr + 48*lfr*Ca^2 - 8/3*nf*Ca )

       + delta2*La3 * (  - 8*Ca^2 )

       + delta2*La2 * ( 94/3*Ca^2 - 24*Ca^2*lqr + 24*lfr*Ca^2 - 4/3*nf*Ca )

       + delta2*La1 * (  - 328/9*Ca^2 - 8*Ca^2*zeta2 + 164/3*Ca^2*lqr - 16*
         Ca^2*lqr^2 - 32/3*lfr*Ca^2 + 32*lfr*Ca^2*lqr - 16*lfr^2*Ca^2 + 46/9*
         nf*Ca - 8/3*nf*Ca*lqr - 16/3*nf*lfr*Ca )

       + delta2*La0 * ( 904/27*Ca^2 - 60*Ca^2*zeta3 - 80/3*Ca^2*zeta2 - 334/9*
         Ca^2*lqr - 8*Ca^2*lqr*zeta2 + 46/3*Ca^2*lqr^2 + 136/9*lfr*Ca^2 + 8*
         lfr*Ca^2*zeta2 + 40/3*lfr*Ca^2*lqr - 86/3*lfr^2*Ca^2 - 136/27*nf*Ca
          + 8/3*nf*Ca*zeta2 + 52/9*nf*Ca*lqr - 4/3*nf*Ca*lqr^2 - 16/9*nf*lfr*
         Ca - 16/3*nf*lfr*Ca*lqr + 20/3*nf*lfr^2*Ca )

       + Db0*La2 * (  - 24*Ca^2 )

       + Db0*La1 * ( 164/3*Ca^2 - 48*Ca^2*lqr + 48*lfr*Ca^2 - 8/3*nf*Ca )

       + Db0*La0 * (  - 334/9*Ca^2 - 8*Ca^2*zeta2 + 116/3*Ca^2*lqr - 16*Ca^2*
         lqr^2 + 16/3*lfr*Ca^2 + 32*lfr*Ca^2*lqr - 16*lfr^2*Ca^2 + 52/9*nf*Ca
          - 8/3*nf*Ca*lqr - 16/3*nf*lfr*Ca )

       + Da0*Lb2 * (  - 24*Ca^2 )

       + Da0*Lb1 * ( 164/3*Ca^2 - 48*Ca^2*lqr + 48*lfr*Ca^2 - 8/3*nf*Ca )

       + Da0*Lb0 * (  - 334/9*Ca^2 - 8*Ca^2*zeta2 + 116/3*Ca^2*lqr - 16*Ca^2*
         lqr^2 + 16/3*lfr*Ca^2 + 32*lfr*Ca^2*lqr - 16*lfr^2*Ca^2 + 52/9*nf*Ca
          - 8/3*nf*Ca*lqr - 16/3*nf*lfr*Ca )),

DeltaNSVg3 ->
       ( Db4*La0 * (  - 40*Ca^3 )

       + Da4*Lb0 * (  - 40*Ca^3 )

       + Db3*La1 * (  - 160*Ca^3 )

       + Db3*La0 * ( 1600/9*Ca^3 - 160*Ca^3*lqr + 160*lfr*Ca^3 - 160/9*nf*Ca^2
          )

       + Da3*Lb1 * (  - 160*Ca^3 )

       + Da3*Lb0 * ( 1600/9*Ca^3 - 160*Ca^3*lqr + 160*lfr*Ca^3 - 160/9*nf*Ca^2
          )

       + Db2*La2 * (  - 240*Ca^3 )

       + Db2*La1 * ( 1888/3*Ca^3 - 480*Ca^3*lqr + 480*lfr*Ca^3 - 160/3*nf*Ca^2
          )

       + Db2*La0 * (  - 5020/9*Ca^3 + 192*Ca^3*zeta2 + 1600/3*Ca^3*lqr - 192*
         Ca^3*lqr^2 - 544/3*lfr*Ca^3 + 384*lfr*Ca^3*lqr - 192*lfr^2*Ca^3 + 896/
         9*nf*Ca^2 - 160/3*nf*Ca^2*lqr - 32/3*nf*lfr*Ca^2 - 16/9*nf^2*Ca )

       + Da2*Lb2 * (  - 240*Ca^3 )

       + Da2*Lb1 * ( 1888/3*Ca^3 - 480*Ca^3*lqr + 480*lfr*Ca^3 - 160/3*nf*Ca^2
          )

       + Da2*Lb0 * (  - 5020/9*Ca^3 + 192*Ca^3*zeta2 + 1600/3*Ca^3*lqr - 192*
         Ca^3*lqr^2 - 544/3*lfr*Ca^3 + 384*lfr*Ca^3*lqr - 192*lfr^2*Ca^3 + 896/
         9*nf*Ca^2 - 160/3*nf*Ca^2*lqr - 32/3*nf*lfr*Ca^2 - 16/9*nf^2*Ca )

       + Db1*La3 * (  - 160*Ca^3 )

       + Db1*La2 * ( 2128/3*Ca^3 - 480*Ca^3*lqr + 480*lfr*Ca^3 - 160/3*nf*Ca^2
          )

       + Db1*La1 * (  - 11072/9*Ca^3 + 384*Ca^3*zeta2 + 3776/3*Ca^3*lqr - 384*
         Ca^3*lqr^2 - 1664/3*lfr*Ca^3 + 768*lfr*Ca^3*lqr - 384*lfr^2*Ca^3 + 
         1960/9*nf*Ca^2 - 320/3*nf*Ca^2*lqr - 64/3*nf*lfr*Ca^2 - 32/9*nf^2*Ca
          )

       + Db1*La0 * ( 26692/27*Ca^3 - 976*Ca^3*zeta3 - 2384/3*Ca^3*zeta2 - 
         10040/9*Ca^3*lqr + 384*Ca^3*lqr*zeta2 + 456*Ca^3*lqr^2 - 64*Ca^3*
         lqr^3 + 4936/9*lfr*Ca^3 - 384*lfr*Ca^3*zeta2 - 208*lfr*Ca^3*lqr + 192
         *lfr*Ca^3*lqr^2 - 248*lfr^2*Ca^3 - 192*lfr^2*Ca^3*lqr + 64*lfr^3*Ca^3
          - 8*nf*Ca*Cf - 5480/27*nf*Ca^2 + 224/3*nf*Ca^2*zeta2 + 1792/9*nf*
         Ca^2*lqr - 48*nf*Ca^2*lqr^2 - 512/9*nf*lfr*Ca^2 - 32*nf*lfr*Ca^2*lqr
          + 80*nf*lfr^2*Ca^2 + 208/27*nf^2*Ca - 32/9*nf^2*Ca*lqr - 32/9*nf^2*
         lfr*Ca )

       + delta1*Lb5 * (  - 8*Ca^3 )

       + delta1*Lb4 * ( 616/9*Ca^3 - 40*Ca^3*lqr + 40*lfr*Ca^3 - 40/9*nf*Ca^2
          )

       + delta1*Lb3 * (  - 1984/9*Ca^3 + 64*Ca^3*zeta2 + 2320/9*Ca^3*lqr - 64*
         Ca^3*lqr^2 - 1264/9*lfr*Ca^3 + 128*lfr*Ca^3*lqr - 64*lfr^2*Ca^3 + 
         1036/27*nf*Ca^2 - 160/9*nf*Ca^2*lqr - 32/9*nf*lfr*Ca^2 - 16/27*nf^2*
         Ca )

       + delta1*Lb2 * ( 18214/27*Ca^3 - 488*Ca^3*zeta3 - 400*Ca^3*zeta2 - 5788/
         9*Ca^3*lqr + 192*Ca^3*lqr*zeta2 + 292*Ca^3*lqr^2 - 32*Ca^3*lqr^3 + 
         1652/9*lfr*Ca^3 - 192*lfr*Ca^3*zeta2 - 232*lfr*Ca^3*lqr + 96*lfr*Ca^3
         *lqr^2 - 60*lfr^2*Ca^3 - 96*lfr^2*Ca^3*lqr + 32*lfr^3*Ca^3 - 4*nf*Ca*
         Cf - 3380/27*nf*Ca^2 + 38*nf*Ca^2*zeta2 + 1016/9*nf*Ca^2*lqr - 24*nf*
         Ca^2*lqr^2 - 88/9*nf*lfr*Ca^2 - 16*nf*lfr*Ca^2*lqr + 40*nf*lfr^2*Ca^2
          + 88/27*nf^2*Ca - 16/9*nf^2*Ca*lqr - 16/9*nf^2*lfr*Ca )

       + delta1*Lb1 * (  - 98834/81*Ca^3 + 4936/3*Ca^3*zeta3 + 400*Ca^3*zeta2
          + 64/5*Ca^3*zeta2^2 + 10784/9*Ca^3*lqr - 960*Ca^3*lqr*zeta3 - 528*
         Ca^3*lqr*zeta2 - 1448/3*Ca^3*lqr^2 + 192*Ca^3*lqr^2*zeta2 + 272/3*
         Ca^3*lqr^3 - 11800/27*lfr*Ca^3 + 960*lfr*Ca^3*zeta3 + 1936/3*lfr*Ca^3
         *zeta2 + 1472/9*lfr*Ca^3*lqr - 384*lfr*Ca^3*lqr*zeta2 - 112/3*lfr*
         Ca^3*lqr^2 - 32/9*lfr^2*Ca^3 + 192*lfr^2*Ca^3*zeta2 - 592/3*lfr^2*
         Ca^3*lqr + 144*lfr^3*Ca^3 + 134*nf*Ca*Cf - 96*nf*Ca*Cf*zeta3 - 8/3*nf
         *Ca*zeta2*Cf - 24*nf*Ca*lqr*Cf + 7352/27*nf*Ca^2 - 40*nf*Ca^2*zeta3
          - 920/9*nf*Ca^2*zeta2 - 6700/27*nf*Ca^2*lqr + 32*nf*Ca^2*lqr*zeta2
          + 808/9*nf*Ca^2*lqr^2 - 32/3*nf*Ca^2*lqr^3 - 16*nf*lfr*Ca*Cf + 28/3*
         nf*lfr*Ca^2 - 160/3*nf*lfr*Ca^2*zeta2 + 16/3*nf*lfr*Ca^2*lqr - 32/3*
         nf*lfr*Ca^2*lqr^2 + 200/9*nf*lfr^2*Ca^2 + 160/3*nf*lfr^2*Ca^2*lqr - 
         32*nf*lfr^3*Ca^2 - 328/81*nf^2*Ca + 32/9*nf^2*Ca*zeta2 + 184/27*nf^2*
         Ca*lqr - 16/9*nf^2*Ca*lqr^2 + 184/27*nf^2*lfr*Ca - 32/9*nf^2*lfr*Ca*
         lqr - 16/3*nf^2*lfr^2*Ca )

       + delta1*Lb0 * ( 559298/729*Ca^3 - 192*Ca^3*zeta5 - 38108/27*Ca^3*zeta3
          - 47120/81*Ca^3*zeta2 + 608/3*Ca^3*zeta2*zeta3 - 128*Ca^3*zeta2^2 - 
         78886/81*Ca^3*lqr + 1392*Ca^3*lqr*zeta3 + 1720/9*Ca^3*lqr*zeta2 + 64/
         5*Ca^3*lqr*zeta2^2 + 10094/27*Ca^3*lqr^2 - 352*Ca^3*lqr^2*zeta3 - 304/
         3*Ca^3*lqr^2*zeta2 - 1276/27*Ca^3*lqr^3 + 64*Ca^3*lqr^3*zeta2 + 29930/
         81*lfr*Ca^3 - 512*lfr*Ca^3*zeta3 + 200*lfr*Ca^3*zeta2 - 64/5*lfr*Ca^3
         *zeta2^2 + 628/27*lfr*Ca^3*lqr + 704*lfr*Ca^3*lqr*zeta3 + 320*lfr*
         Ca^3*lqr*zeta2 - 748/9*lfr*Ca^3*lqr^2 - 192*lfr*Ca^3*lqr^2*zeta2 - 
         2122/9*lfr^2*Ca^3 - 352*lfr^2*Ca^3*zeta3 - 656/3*lfr^2*Ca^3*zeta2 - 
         44/3*lfr^2*Ca^3*lqr + 192*lfr^2*Ca^3*lqr*zeta2 + 3916/27*lfr^3*Ca^3
          - 64*lfr^3*Ca^3*zeta2 - 3364/27*nf*Ca*Cf + 760/9*nf*Ca*Cf*zeta3 + 16/
         3*nf*Ca*zeta2*Cf + 32/5*nf*Ca*zeta2^2*Cf + 138*nf*Ca*lqr*Cf - 96*nf*
         Ca*lqr*Cf*zeta3 - 20*nf*Ca*lqr^2*Cf - 119740/729*nf*Ca^2 + 488/3*nf*
         Ca^2*zeta3 + 10472/81*nf*Ca^2*zeta2 + 88/15*nf*Ca^2*zeta2^2 + 21152/
         81*nf*Ca^2*lqr - 32*nf*Ca^2*lqr*zeta3 - 56*nf*Ca^2*lqr*zeta2 - 2764/
         27*nf*Ca^2*lqr^2 - 32/3*nf*Ca^2*lqr^2*zeta2 + 320/27*nf*Ca^2*lqr^3 - 
         118*nf*lfr*Ca*Cf + 96*nf*lfr*Ca*Cf*zeta3 - 5236/81*nf*lfr*Ca^2 - 128*
         nf*lfr*Ca^2*zeta3 - 488/9*nf*lfr*Ca^2*zeta2 - 1232/27*nf*lfr*Ca^2*lqr
          + 224/9*nf*lfr*Ca^2*lqr^2 + 20*nf*lfr^2*Ca*Cf + 268/3*nf*lfr^2*Ca^2
          + 32/3*nf*lfr^2*Ca^2*zeta2 + 32*nf*lfr^2*Ca^2*lqr - 1856/27*nf*lfr^3
         *Ca^2 - 232/729*nf^2*Ca + 32/27*nf^2*Ca*zeta3 - 176/27*nf^2*Ca*zeta2
          - 496/81*nf^2*Ca*lqr + 32/9*nf^2*Ca*lqr*zeta2 + 104/27*nf^2*Ca*lqr^2
          - 16/27*nf^2*Ca*lqr^3 - 592/81*nf^2*lfr*Ca + 32/9*nf^2*lfr*Ca*zeta2
          + 208/27*nf^2*lfr*Ca*lqr - 16/9*nf^2*lfr*Ca*lqr^2 - 56/9*nf^2*lfr^2*
         Ca - 16/3*nf^2*lfr^2*Ca*lqr + 208/27*nf^2*lfr^3*Ca )

       + Da1*Lb3 * (  - 160*Ca^3 )

       + Da1*Lb2 * ( 2128/3*Ca^3 - 480*Ca^3*lqr + 480*lfr*Ca^3 - 160/3*nf*Ca^2
          )

       + Da1*Lb1 * (  - 11072/9*Ca^3 + 384*Ca^3*zeta2 + 3776/3*Ca^3*lqr - 384*
         Ca^3*lqr^2 - 1664/3*lfr*Ca^3 + 768*lfr*Ca^3*lqr - 384*lfr^2*Ca^3 + 
         1960/9*nf*Ca^2 - 320/3*nf*Ca^2*lqr - 64/3*nf*lfr*Ca^2 - 32/9*nf^2*Ca
          )

       + Da1*Lb0 * ( 26692/27*Ca^3 - 976*Ca^3*zeta3 - 2384/3*Ca^3*zeta2 - 
         10040/9*Ca^3*lqr + 384*Ca^3*lqr*zeta2 + 456*Ca^3*lqr^2 - 64*Ca^3*
         lqr^3 + 4936/9*lfr*Ca^3 - 384*lfr*Ca^3*zeta2 - 208*lfr*Ca^3*lqr + 192
         *lfr*Ca^3*lqr^2 - 248*lfr^2*Ca^3 - 192*lfr^2*Ca^3*lqr + 64*lfr^3*Ca^3
          - 8*nf*Ca*Cf - 5480/27*nf*Ca^2 + 224/3*nf*Ca^2*zeta2 + 1792/9*nf*
         Ca^2*lqr - 48*nf*Ca^2*lqr^2 - 512/9*nf*lfr*Ca^2 - 32*nf*lfr*Ca^2*lqr
          + 80*nf*lfr^2*Ca^2 + 208/27*nf^2*Ca - 32/9*nf^2*Ca*lqr - 32/9*nf^2*
         lfr*Ca )

       + delta2*La5 * (  - 8*Ca^3 )

       + delta2*La4 * ( 616/9*Ca^3 - 40*Ca^3*lqr + 40*lfr*Ca^3 - 40/9*nf*Ca^2
          )

       + delta2*La3 * (  - 1984/9*Ca^3 + 64*Ca^3*zeta2 + 2320/9*Ca^3*lqr - 64*
         Ca^3*lqr^2 - 1264/9*lfr*Ca^3 + 128*lfr*Ca^3*lqr - 64*lfr^2*Ca^3 + 
         1036/27*nf*Ca^2 - 160/9*nf*Ca^2*lqr - 32/9*nf*lfr*Ca^2 - 16/27*nf^2*
         Ca )

       + delta2*La2 * ( 18214/27*Ca^3 - 488*Ca^3*zeta3 - 400*Ca^3*zeta2 - 5788/
         9*Ca^3*lqr + 192*Ca^3*lqr*zeta2 + 292*Ca^3*lqr^2 - 32*Ca^3*lqr^3 + 
         1652/9*lfr*Ca^3 - 192*lfr*Ca^3*zeta2 - 232*lfr*Ca^3*lqr + 96*lfr*Ca^3
         *lqr^2 - 60*lfr^2*Ca^3 - 96*lfr^2*Ca^3*lqr + 32*lfr^3*Ca^3 - 4*nf*Ca*
         Cf - 3380/27*nf*Ca^2 + 38*nf*Ca^2*zeta2 + 1016/9*nf*Ca^2*lqr - 24*nf*
         Ca^2*lqr^2 - 88/9*nf*lfr*Ca^2 - 16*nf*lfr*Ca^2*lqr + 40*nf*lfr^2*Ca^2
          + 88/27*nf^2*Ca - 16/9*nf^2*Ca*lqr - 16/9*nf^2*lfr*Ca )

       + delta2*La1 * (  - 98834/81*Ca^3 + 4936/3*Ca^3*zeta3 + 400*Ca^3*zeta2
          + 64/5*Ca^3*zeta2^2 + 10784/9*Ca^3*lqr - 960*Ca^3*lqr*zeta3 - 528*
         Ca^3*lqr*zeta2 - 1448/3*Ca^3*lqr^2 + 192*Ca^3*lqr^2*zeta2 + 272/3*
         Ca^3*lqr^3 - 11800/27*lfr*Ca^3 + 960*lfr*Ca^3*zeta3 + 1936/3*lfr*Ca^3
         *zeta2 + 1472/9*lfr*Ca^3*lqr - 384*lfr*Ca^3*lqr*zeta2 - 112/3*lfr*
         Ca^3*lqr^2 - 32/9*lfr^2*Ca^3 + 192*lfr^2*Ca^3*zeta2 - 592/3*lfr^2*
         Ca^3*lqr + 144*lfr^3*Ca^3 + 134*nf*Ca*Cf - 96*nf*Ca*Cf*zeta3 - 8/3*nf
         *Ca*zeta2*Cf - 24*nf*Ca*lqr*Cf + 7352/27*nf*Ca^2 - 40*nf*Ca^2*zeta3
          - 920/9*nf*Ca^2*zeta2 - 6700/27*nf*Ca^2*lqr + 32*nf*Ca^2*lqr*zeta2
          + 808/9*nf*Ca^2*lqr^2 - 32/3*nf*Ca^2*lqr^3 - 16*nf*lfr*Ca*Cf + 28/3*
         nf*lfr*Ca^2 - 160/3*nf*lfr*Ca^2*zeta2 + 16/3*nf*lfr*Ca^2*lqr - 32/3*
         nf*lfr*Ca^2*lqr^2 + 200/9*nf*lfr^2*Ca^2 + 160/3*nf*lfr^2*Ca^2*lqr - 
         32*nf*lfr^3*Ca^2 - 328/81*nf^2*Ca + 32/9*nf^2*Ca*zeta2 + 184/27*nf^2*
         Ca*lqr - 16/9*nf^2*Ca*lqr^2 + 184/27*nf^2*lfr*Ca - 32/9*nf^2*lfr*Ca*
         lqr - 16/3*nf^2*lfr^2*Ca )

       + delta2*La0 * ( 559298/729*Ca^3 - 192*Ca^3*zeta5 - 38108/27*Ca^3*zeta3
          - 47120/81*Ca^3*zeta2 + 608/3*Ca^3*zeta2*zeta3 - 128*Ca^3*zeta2^2 - 
         78886/81*Ca^3*lqr + 1392*Ca^3*lqr*zeta3 + 1720/9*Ca^3*lqr*zeta2 + 64/
         5*Ca^3*lqr*zeta2^2 + 10094/27*Ca^3*lqr^2 - 352*Ca^3*lqr^2*zeta3 - 304/
         3*Ca^3*lqr^2*zeta2 - 1276/27*Ca^3*lqr^3 + 64*Ca^3*lqr^3*zeta2 + 29930/
         81*lfr*Ca^3 - 512*lfr*Ca^3*zeta3 + 200*lfr*Ca^3*zeta2 - 64/5*lfr*Ca^3
         *zeta2^2 + 628/27*lfr*Ca^3*lqr + 704*lfr*Ca^3*lqr*zeta3 + 320*lfr*
         Ca^3*lqr*zeta2 - 748/9*lfr*Ca^3*lqr^2 - 192*lfr*Ca^3*lqr^2*zeta2 - 
         2122/9*lfr^2*Ca^3 - 352*lfr^2*Ca^3*zeta3 - 656/3*lfr^2*Ca^3*zeta2 - 
         44/3*lfr^2*Ca^3*lqr + 192*lfr^2*Ca^3*lqr*zeta2 + 3916/27*lfr^3*Ca^3
          - 64*lfr^3*Ca^3*zeta2 - 3364/27*nf*Ca*Cf + 760/9*nf*Ca*Cf*zeta3 + 16/
         3*nf*Ca*zeta2*Cf + 32/5*nf*Ca*zeta2^2*Cf + 138*nf*Ca*lqr*Cf - 96*nf*
         Ca*lqr*Cf*zeta3 - 20*nf*Ca*lqr^2*Cf - 119740/729*nf*Ca^2 + 488/3*nf*
         Ca^2*zeta3 + 10472/81*nf*Ca^2*zeta2 + 88/15*nf*Ca^2*zeta2^2 + 21152/
         81*nf*Ca^2*lqr - 32*nf*Ca^2*lqr*zeta3 - 56*nf*Ca^2*lqr*zeta2 - 2764/
         27*nf*Ca^2*lqr^2 - 32/3*nf*Ca^2*lqr^2*zeta2 + 320/27*nf*Ca^2*lqr^3 - 
         118*nf*lfr*Ca*Cf + 96*nf*lfr*Ca*Cf*zeta3 - 5236/81*nf*lfr*Ca^2 - 128*
         nf*lfr*Ca^2*zeta3 - 488/9*nf*lfr*Ca^2*zeta2 - 1232/27*nf*lfr*Ca^2*lqr
          + 224/9*nf*lfr*Ca^2*lqr^2 + 20*nf*lfr^2*Ca*Cf + 268/3*nf*lfr^2*Ca^2
          + 32/3*nf*lfr^2*Ca^2*zeta2 + 32*nf*lfr^2*Ca^2*lqr - 1856/27*nf*lfr^3
         *Ca^2 - 232/729*nf^2*Ca + 32/27*nf^2*Ca*zeta3 - 176/27*nf^2*Ca*zeta2
          - 496/81*nf^2*Ca*lqr + 32/9*nf^2*Ca*lqr*zeta2 + 104/27*nf^2*Ca*lqr^2
          - 16/27*nf^2*Ca*lqr^3 - 592/81*nf^2*lfr*Ca + 32/9*nf^2*lfr*Ca*zeta2
          + 208/27*nf^2*lfr*Ca*lqr - 16/9*nf^2*lfr*Ca*lqr^2 - 56/9*nf^2*lfr^2*
         Ca - 16/3*nf^2*lfr^2*Ca*lqr + 208/27*nf^2*lfr^3*Ca )

       + Db0*La4 * (  - 40*Ca^3 )

       + Db0*La3 * ( 2320/9*Ca^3 - 160*Ca^3*lqr + 160*lfr*Ca^3 - 160/9*nf*Ca^2
          )

       + Db0*La2 * (  - 5788/9*Ca^3 + 192*Ca^3*zeta2 + 2128/3*Ca^3*lqr - 192*
         Ca^3*lqr^2 - 1072/3*lfr*Ca^3 + 384*lfr*Ca^3*lqr - 192*lfr^2*Ca^3 + 
         1016/9*nf*Ca^2 - 160/3*nf*Ca^2*lqr - 32/3*nf*lfr*Ca^2 - 16/9*nf^2*Ca
          )

       + Db0*La1 * ( 32992/27*Ca^3 - 976*Ca^3*zeta3 - 2288/3*Ca^3*zeta2 - 
         11072/9*Ca^3*lqr + 384*Ca^3*lqr*zeta2 + 520*Ca^3*lqr^2 - 64*Ca^3*
         lqr^3 + 3856/9*lfr*Ca^3 - 384*lfr*Ca^3*zeta2 - 336*lfr*Ca^3*lqr + 192
         *lfr*Ca^3*lqr^2 - 184*lfr^2*Ca^3 - 192*lfr^2*Ca^3*lqr + 64*lfr^3*Ca^3
          - 8*nf*Ca*Cf - 6284/27*nf*Ca^2 + 224/3*nf*Ca^2*zeta2 + 1960/9*nf*
         Ca^2*lqr - 48*nf*Ca^2*lqr^2 - 296/9*nf*lfr*Ca^2 - 32*nf*lfr*Ca^2*lqr
          + 80*nf*lfr^2*Ca^2 + 184/27*nf^2*Ca - 32/9*nf^2*Ca*lqr - 32/9*nf^2*
         lfr*Ca )

       + Db0*La0 * (  - 79846/81*Ca^3 + 1400*Ca^3*zeta3 + 2776/9*Ca^3*zeta2 + 
         64/5*Ca^3*zeta2^2 + 8684/9*Ca^3*lqr - 960*Ca^3*lqr*zeta3 - 560*Ca^3*
         lqr*zeta2 - 424*Ca^3*lqr^2 + 192*Ca^3*lqr^2*zeta2 + 272/3*Ca^3*lqr^3
          - 5236/27*lfr*Ca^3 + 960*lfr*Ca^3*zeta3 + 2032/3*lfr*Ca^3*zeta2 + 
         2528/9*lfr*Ca^3*lqr - 384*lfr*Ca^3*lqr*zeta2 - 112/3*lfr*Ca^3*lqr^2
          - 1616/9*lfr^2*Ca^3 + 192*lfr^2*Ca^3*zeta2 - 592/3*lfr^2*Ca^3*lqr + 
         144*lfr^3*Ca^3 + 130*nf*Ca*Cf - 96*nf*Ca*Cf*zeta3 - 24*nf*Ca*lqr*Cf
          + 20528/81*nf*Ca^2 - 32*nf*Ca^2*zeta3 - 232/3*nf*Ca^2*zeta2 - 5896/
         27*nf*Ca^2*lqr + 32*nf*Ca^2*lqr*zeta2 + 712/9*nf*Ca^2*lqr^2 - 32/3*nf
         *Ca^2*lqr^3 - 16*nf*lfr*Ca*Cf - 32*nf*lfr*Ca^2 - 160/3*nf*lfr*Ca^2*
         zeta2 - 16*nf*lfr*Ca^2*lqr - 32/3*nf*lfr*Ca^2*lqr^2 + 488/9*nf*lfr^2*
         Ca^2 + 160/3*nf*lfr^2*Ca^2*lqr - 32*nf*lfr^3*Ca^2 - 496/81*nf^2*Ca + 
         32/9*nf^2*Ca*zeta2 + 208/27*nf^2*Ca*lqr - 16/9*nf^2*Ca*lqr^2 + 208/27
         *nf^2*lfr*Ca - 32/9*nf^2*lfr*Ca*lqr - 16/3*nf^2*lfr^2*Ca )

       + Da0*Lb4 * (  - 40*Ca^3 )

       + Da0*Lb3 * ( 2320/9*Ca^3 - 160*Ca^3*lqr + 160*lfr*Ca^3 - 160/9*nf*Ca^2
          )

       + Da0*Lb2 * (  - 5788/9*Ca^3 + 192*Ca^3*zeta2 + 2128/3*Ca^3*lqr - 192*
         Ca^3*lqr^2 - 1072/3*lfr*Ca^3 + 384*lfr*Ca^3*lqr - 192*lfr^2*Ca^3 + 
         1016/9*nf*Ca^2 - 160/3*nf*Ca^2*lqr - 32/3*nf*lfr*Ca^2 - 16/9*nf^2*Ca
          )

       + Da0*Lb1 * ( 32992/27*Ca^3 - 976*Ca^3*zeta3 - 2288/3*Ca^3*zeta2 - 
         11072/9*Ca^3*lqr + 384*Ca^3*lqr*zeta2 + 520*Ca^3*lqr^2 - 64*Ca^3*
         lqr^3 + 3856/9*lfr*Ca^3 - 384*lfr*Ca^3*zeta2 - 336*lfr*Ca^3*lqr + 192
         *lfr*Ca^3*lqr^2 - 184*lfr^2*Ca^3 - 192*lfr^2*Ca^3*lqr + 64*lfr^3*Ca^3
          - 8*nf*Ca*Cf - 6284/27*nf*Ca^2 + 224/3*nf*Ca^2*zeta2 + 1960/9*nf*
         Ca^2*lqr - 48*nf*Ca^2*lqr^2 - 296/9*nf*lfr*Ca^2 - 32*nf*lfr*Ca^2*lqr
          + 80*nf*lfr^2*Ca^2 + 184/27*nf^2*Ca - 32/9*nf^2*Ca*lqr - 32/9*nf^2*
         lfr*Ca )

       + Da0*Lb0 * (  - 79846/81*Ca^3 + 1400*Ca^3*zeta3 + 2776/9*Ca^3*zeta2 + 
         64/5*Ca^3*zeta2^2 + 8684/9*Ca^3*lqr - 960*Ca^3*lqr*zeta3 - 560*Ca^3*
         lqr*zeta2 - 424*Ca^3*lqr^2 + 192*Ca^3*lqr^2*zeta2 + 272/3*Ca^3*lqr^3
          - 5236/27*lfr*Ca^3 + 960*lfr*Ca^3*zeta3 + 2032/3*lfr*Ca^3*zeta2 + 
         2528/9*lfr*Ca^3*lqr - 384*lfr*Ca^3*lqr*zeta2 - 112/3*lfr*Ca^3*lqr^2
          - 1616/9*lfr^2*Ca^3 + 192*lfr^2*Ca^3*zeta2 - 592/3*lfr^2*Ca^3*lqr + 
         144*lfr^3*Ca^3 + 130*nf*Ca*Cf - 96*nf*Ca*Cf*zeta3 - 24*nf*Ca*lqr*Cf
          + 20528/81*nf*Ca^2 - 32*nf*Ca^2*zeta3 - 232/3*nf*Ca^2*zeta2 - 5896/
         27*nf*Ca^2*lqr + 32*nf*Ca^2*lqr*zeta2 + 712/9*nf*Ca^2*lqr^2 - 32/3*nf
         *Ca^2*lqr^3 - 16*nf*lfr*Ca*Cf - 32*nf*lfr*Ca^2 - 160/3*nf*lfr*Ca^2*
         zeta2 - 16*nf*lfr*Ca^2*lqr - 32/3*nf*lfr*Ca^2*lqr^2 + 488/9*nf*lfr^2*
         Ca^2 + 160/3*nf*lfr^2*Ca^2*lqr - 32*nf*lfr^3*Ca^2 - 496/81*nf^2*Ca + 
         32/9*nf^2*Ca*zeta2 + 208/27*nf^2*Ca*lqr - 16/9*nf^2*Ca*lqr^2 + 208/27
         *nf^2*lfr*Ca - 32/9*nf^2*lfr*Ca*lqr - 16/3*nf^2*lfr^2*Ca )),

DeltaNSVg4 ->
       ( Db6*La0 * (  - 112/3*Ca^4 )

       + Da6*Lb0 * (  - 112/3*Ca^4 )

       + Db5*La1 * (  - 224*Ca^4 )

       + Db5*La0 * ( 952/3*Ca^4 - 224*Ca^4*lqr + 224*lfr*Ca^4 - 112/3*nf*Ca^3
          )

       + Da5*Lb1 * (  - 224*Ca^4 )

       + Da5*Lb0 * ( 952/3*Ca^4 - 224*Ca^4*lqr + 224*lfr*Ca^4 - 112/3*nf*Ca^3
          )

       + Db4*La2 * (  - 560*Ca^4 )

       + Db4*La1 * ( 5240/3*Ca^4 - 1120*Ca^4*lqr + 1120*lfr*Ca^4 - 560/3*nf*
         Ca^3 )

       + Db4*La0 * (  - 47660/27*Ca^4 + 720*Ca^4*zeta2 + 4760/3*Ca^4*lqr - 480
         *Ca^4*lqr^2 - 2560/3*lfr*Ca^4 + 960*lfr*Ca^4*lqr - 480*lfr^2*Ca^4 + 
         9640/27*nf*Ca^3 - 560/3*nf*Ca^3*lqr + 160/3*nf*lfr*Ca^3 - 320/27*nf^2
         *Ca^2 )

       + Da4*Lb2 * (  - 560*Ca^4 )

       + Da4*Lb1 * ( 5240/3*Ca^4 - 1120*Ca^4*lqr + 1120*lfr*Ca^4 - 560/3*nf*
         Ca^3 )

       + Da4*Lb0 * (  - 47660/27*Ca^4 + 720*Ca^4*zeta2 + 4760/3*Ca^4*lqr - 480
         *Ca^4*lqr^2 - 2560/3*lfr*Ca^4 + 960*lfr*Ca^4*lqr - 480*lfr^2*Ca^4 + 
         9640/27*nf*Ca^3 - 560/3*nf*Ca^3*lqr + 160/3*nf*lfr*Ca^3 - 320/27*nf^2
         *Ca^2 )

       + Db3*La3 * (  - 2240/3*Ca^4 )

       + Db3*La2 * ( 11344/3*Ca^4 - 2240*Ca^4*lqr + 2240*lfr*Ca^4 - 1120/3*nf*
         Ca^3 )

       + Db3*La1 * (  - 207392/27*Ca^4 + 2880*Ca^4*zeta2 + 20960/3*Ca^4*lqr - 
         1920*Ca^4*lqr^2 - 12160/3*lfr*Ca^4 + 3840*lfr*Ca^4*lqr - 1920*lfr^2*
         Ca^4 + 41488/27*nf*Ca^3 - 2240/3*nf*Ca^3*lqr + 640/3*nf*lfr*Ca^3 - 
         1280/27*nf^2*Ca^2 )

       + Db3*La0 * ( 169916/27*Ca^4 - 12320/3*Ca^4*zeta3 - 46880/9*Ca^4*zeta2
          - 190640/27*Ca^4*lqr + 2880*Ca^4*lqr*zeta2 + 25360/9*Ca^4*lqr^2 - 
         1280/3*Ca^4*lqr^3 + 102640/27*lfr*Ca^4 - 2880*lfr*Ca^4*zeta2 - 24320/
         9*lfr*Ca^4*lqr + 1280*lfr*Ca^4*lqr^2 - 1040/9*lfr^2*Ca^4 - 1280*lfr^2
         *Ca^4*lqr + 1280/3*lfr^3*Ca^4 - 160/3*nf*Ca^2*Cf - 43256/27*nf*Ca^3
          + 5120/9*nf*Ca^3*zeta2 + 38560/27*nf*Ca^3*lqr - 3040/9*nf*Ca^3*lqr^2
          - 13760/27*nf*lfr*Ca^3 + 1280/9*nf*lfr*Ca^3*lqr + 1760/9*nf*lfr^2*
         Ca^3 + 2768/27*nf^2*Ca^2 - 1280/27*nf^2*Ca^2*lqr - 320/27*nf^2*lfr*
         Ca^2 - 32/27*nf^3*Ca )

       + Da3*Lb3 * (  - 2240/3*Ca^4 )

       + Da3*Lb2 * ( 11344/3*Ca^4 - 2240*Ca^4*lqr + 2240*lfr*Ca^4 - 1120/3*nf*
         Ca^3 )

       + Da3*Lb1 * (  - 207392/27*Ca^4 + 2880*Ca^4*zeta2 + 20960/3*Ca^4*lqr - 
         1920*Ca^4*lqr^2 - 12160/3*lfr*Ca^4 + 3840*lfr*Ca^4*lqr - 1920*lfr^2*
         Ca^4 + 41488/27*nf*Ca^3 - 2240/3*nf*Ca^3*lqr + 640/3*nf*lfr*Ca^3 - 
         1280/27*nf^2*Ca^2 )

       + Da3*Lb0 * ( 169916/27*Ca^4 - 12320/3*Ca^4*zeta3 - 46880/9*Ca^4*zeta2
          - 190640/27*Ca^4*lqr + 2880*Ca^4*lqr*zeta2 + 25360/9*Ca^4*lqr^2 - 
         1280/3*Ca^4*lqr^3 + 102640/27*lfr*Ca^4 - 2880*lfr*Ca^4*zeta2 - 24320/
         9*lfr*Ca^4*lqr + 1280*lfr*Ca^4*lqr^2 - 1040/9*lfr^2*Ca^4 - 1280*lfr^2
         *Ca^4*lqr + 1280/3*lfr^3*Ca^4 - 160/3*nf*Ca^2*Cf - 43256/27*nf*Ca^3
          + 5120/9*nf*Ca^3*zeta2 + 38560/27*nf*Ca^3*lqr - 3040/9*nf*Ca^3*lqr^2
          - 13760/27*nf*lfr*Ca^3 + 1280/9*nf*lfr*Ca^3*lqr + 1760/9*nf*lfr^2*
         Ca^3 + 2768/27*nf^2*Ca^2 - 1280/27*nf^2*Ca^2*lqr - 320/27*nf^2*lfr*
         Ca^2 - 32/27*nf^3*Ca )

       + Db2*La4 * (  - 560*Ca^4 )

       + Db2*La3 * ( 12112/3*Ca^4 - 2240*Ca^4*lqr + 2240*lfr*Ca^4 - 1120/3*nf*
         Ca^3 )

       + Db2*La2 * (  - 110224/9*Ca^4 + 4320*Ca^4*zeta2 + 11344*Ca^4*lqr - 
         2880*Ca^4*lqr^2 - 6944*lfr*Ca^4 + 5760*lfr*Ca^4*lqr - 2880*lfr^2*Ca^4
          + 21872/9*nf*Ca^3 - 1120*nf*Ca^3*lqr + 320*nf*lfr*Ca^3 - 640/9*nf^2*
         Ca^2 )

       + Db2*La1 * ( 64904/3*Ca^4 - 12320*Ca^4*zeta3 - 49184/3*Ca^4*zeta2 - 
         207392/9*Ca^4*lqr + 8640*Ca^4*lqr*zeta2 + 27664/3*Ca^4*lqr^2 - 1280*
         Ca^4*lqr^3 + 103552/9*lfr*Ca^4 - 8640*lfr*Ca^4*zeta2 - 28928/3*lfr*
         Ca^4*lqr + 3840*lfr*Ca^4*lqr^2 + 1264/3*lfr^2*Ca^4 - 3840*lfr^2*Ca^4*
         lqr + 1280*lfr^3*Ca^4 - 160*nf*Ca^2*Cf - 47884/9*nf*Ca^3 + 5120/3*nf*
         Ca^3*zeta2 + 41488/9*nf*Ca^3*lqr - 3040/3*nf*Ca^3*lqr^2 - 13808/9*nf*
         lfr*Ca^3 + 1280/3*nf*lfr*Ca^3*lqr + 1760/3*nf*lfr^2*Ca^3 + 968/3*nf^2
         *Ca^2 - 1280/9*nf^2*Ca^2*lqr - 320/9*nf^2*lfr*Ca^2 - 32/9*nf^3*Ca )

       + Db2*La0 * (  - 1288258/81*Ca^4 + 20144*Ca^4*zeta3 + 131464/9*Ca^4*
         zeta2 - 2112/5*Ca^4*zeta2^2 + 56212/3*Ca^4*lqr - 12224*Ca^4*lqr*zeta3
          - 42656/3*Ca^4*lqr*zeta2 - 82064/9*Ca^4*lqr^2 + 3840*Ca^4*lqr^2*
         zeta2 + 2048*Ca^4*lqr^3 - 128*Ca^4*lqr^4 - 185744/27*lfr*Ca^4 + 12224
         *lfr*Ca^4*zeta3 + 32096/3*lfr*Ca^4*zeta2 + 25376/3*lfr*Ca^4*lqr - 
         7680*lfr*Ca^4*lqr*zeta2 - 2624*lfr*Ca^4*lqr^2 + 512*lfr*Ca^4*lqr^3 - 
         23104/9*lfr^2*Ca^4 + 3840*lfr^2*Ca^4*zeta2 - 896*lfr^2*Ca^4*lqr - 768
         *lfr^2*Ca^4*lqr^2 + 1472*lfr^3*Ca^4 + 512*lfr^3*Ca^4*lqr - 128*lfr^4*
         Ca^4 + 3388/3*nf*Ca^2*Cf - 768*nf*Ca^2*Cf*zeta3 - 256*nf*Ca^2*lqr*Cf
          + 390200/81*nf*Ca^3 - 1408*nf*Ca^3*zeta3 - 28688/9*nf*Ca^3*zeta2 - 
         14696/3*nf*Ca^3*lqr + 4352/3*nf*Ca^3*lqr*zeta2 + 17008/9*nf*Ca^3*
         lqr^2 - 256*nf*Ca^3*lqr^3 - 32*nf*lfr*Ca^2*Cf + 6608/9*nf*lfr*Ca^3 - 
         2432/3*nf*lfr*Ca^3*zeta2 - 1024*nf*lfr*Ca^3*lqr + 128*nf*lfr*Ca^3*
         lqr^2 + 2768/9*nf*lfr^2*Ca^3 + 512*nf*lfr^2*Ca^3*lqr - 384*nf*lfr^3*
         Ca^3 - 40/3*nf^2*Ca*Cf - 27856/81*nf^2*Ca^2 + 1120/9*nf^2*Ca^2*zeta2
          + 2768/9*nf^2*Ca^2*lqr - 608/9*nf^2*Ca^2*lqr^2 + 512/9*nf^2*lfr*Ca^2
          - 128/3*nf^2*lfr*Ca^2*lqr + 32/9*nf^2*lfr^2*Ca^2 + 208/27*nf^3*Ca - 
         32/9*nf^3*Ca*lqr - 64/27*nf^3*lfr*Ca )

       + Da2*Lb4 * (  - 560*Ca^4 )

       + Da2*Lb3 * ( 12112/3*Ca^4 - 2240*Ca^4*lqr + 2240*lfr*Ca^4 - 1120/3*nf*
         Ca^3 )

       + Da2*Lb2 * (  - 110224/9*Ca^4 + 4320*Ca^4*zeta2 + 11344*Ca^4*lqr - 
         2880*Ca^4*lqr^2 - 6944*lfr*Ca^4 + 5760*lfr*Ca^4*lqr - 2880*lfr^2*Ca^4
          + 21872/9*nf*Ca^3 - 1120*nf*Ca^3*lqr + 320*nf*lfr*Ca^3 - 640/9*nf^2*
         Ca^2 )

       + Da2*Lb1 * ( 64904/3*Ca^4 - 12320*Ca^4*zeta3 - 49184/3*Ca^4*zeta2 - 
         207392/9*Ca^4*lqr + 8640*Ca^4*lqr*zeta2 + 27664/3*Ca^4*lqr^2 - 1280*
         Ca^4*lqr^3 + 103552/9*lfr*Ca^4 - 8640*lfr*Ca^4*zeta2 - 28928/3*lfr*
         Ca^4*lqr + 3840*lfr*Ca^4*lqr^2 + 1264/3*lfr^2*Ca^4 - 3840*lfr^2*Ca^4*
         lqr + 1280*lfr^3*Ca^4 - 160*nf*Ca^2*Cf - 47884/9*nf*Ca^3 + 5120/3*nf*
         Ca^3*zeta2 + 41488/9*nf*Ca^3*lqr - 3040/3*nf*Ca^3*lqr^2 - 13808/9*nf*
         lfr*Ca^3 + 1280/3*nf*lfr*Ca^3*lqr + 1760/3*nf*lfr^2*Ca^3 + 968/3*nf^2
         *Ca^2 - 1280/9*nf^2*Ca^2*lqr - 320/9*nf^2*lfr*Ca^2 - 32/9*nf^3*Ca )

       + Da2*Lb0 * (  - 1288258/81*Ca^4 + 20144*Ca^4*zeta3 + 131464/9*Ca^4*
         zeta2 - 2112/5*Ca^4*zeta2^2 + 56212/3*Ca^4*lqr - 12224*Ca^4*lqr*zeta3
          - 42656/3*Ca^4*lqr*zeta2 - 82064/9*Ca^4*lqr^2 + 3840*Ca^4*lqr^2*
         zeta2 + 2048*Ca^4*lqr^3 - 128*Ca^4*lqr^4 - 185744/27*lfr*Ca^4 + 12224
         *lfr*Ca^4*zeta3 + 32096/3*lfr*Ca^4*zeta2 + 25376/3*lfr*Ca^4*lqr - 
         7680*lfr*Ca^4*lqr*zeta2 - 2624*lfr*Ca^4*lqr^2 + 512*lfr*Ca^4*lqr^3 - 
         23104/9*lfr^2*Ca^4 + 3840*lfr^2*Ca^4*zeta2 - 896*lfr^2*Ca^4*lqr - 768
         *lfr^2*Ca^4*lqr^2 + 1472*lfr^3*Ca^4 + 512*lfr^3*Ca^4*lqr - 128*lfr^4*
         Ca^4 + 3388/3*nf*Ca^2*Cf - 768*nf*Ca^2*Cf*zeta3 - 256*nf*Ca^2*lqr*Cf
          + 390200/81*nf*Ca^3 - 1408*nf*Ca^3*zeta3 - 28688/9*nf*Ca^3*zeta2 - 
         14696/3*nf*Ca^3*lqr + 4352/3*nf*Ca^3*lqr*zeta2 + 17008/9*nf*Ca^3*
         lqr^2 - 256*nf*Ca^3*lqr^3 - 32*nf*lfr*Ca^2*Cf + 6608/9*nf*lfr*Ca^3 - 
         2432/3*nf*lfr*Ca^3*zeta2 - 1024*nf*lfr*Ca^3*lqr + 128*nf*lfr*Ca^3*
         lqr^2 + 2768/9*nf*lfr^2*Ca^3 + 512*nf*lfr^2*Ca^3*lqr - 384*nf*lfr^3*
         Ca^3 - 40/3*nf^2*Ca*Cf - 27856/81*nf^2*Ca^2 + 1120/9*nf^2*Ca^2*zeta2
          + 2768/9*nf^2*Ca^2*lqr - 608/9*nf^2*Ca^2*lqr^2 + 512/9*nf^2*lfr*Ca^2
          - 128/3*nf^2*lfr*Ca^2*lqr + 32/9*nf^2*lfr^2*Ca^2 + 208/27*nf^3*Ca - 
         32/9*nf^3*Ca*lqr - 64/27*nf^3*lfr*Ca )

       + Db1*La5 * (  - 224*Ca^4 )

       + Db1*La4 * ( 6392/3*Ca^4 - 1120*Ca^4*lqr + 1120*lfr*Ca^4 - 560/3*nf*
         Ca^3 )

       + Db1*La3 * (  - 230512/27*Ca^4 + 2880*Ca^4*zeta2 + 24224/3*Ca^4*lqr - 
         1920*Ca^4*lqr^2 - 15424/3*lfr*Ca^4 + 3840*lfr*Ca^4*lqr - 1920*lfr^2*
         Ca^4 + 15152/9*nf*Ca^3 - 2240/3*nf*Ca^3*lqr + 640/3*nf*lfr*Ca^3 - 
         1280/27*nf^2*Ca^2 )

       + Db1*La2 * ( 640868/27*Ca^4 - 12320*Ca^4*zeta3 - 51424/3*Ca^4*zeta2 - 
         220448/9*Ca^4*lqr + 8640*Ca^4*lqr*zeta2 + 29776/3*Ca^4*lqr^2 - 1280*
         Ca^4*lqr^3 + 103408/9*lfr*Ca^4 - 8640*lfr*Ca^4*zeta2 - 33152/3*lfr*
         Ca^4*lqr + 3840*lfr*Ca^4*lqr^2 + 3376/3*lfr^2*Ca^4 - 3840*lfr^2*Ca^4*
         lqr + 1280*lfr^3*Ca^4 - 160*nf*Ca^2*Cf - 153232/27*nf*Ca^3 + 5128/3*
         nf*Ca^3*zeta2 + 43744/9*nf*Ca^3*lqr - 3040/3*nf*Ca^3*lqr^2 - 13664/9*
         nf*lfr*Ca^3 + 1280/3*nf*lfr*Ca^3*lqr + 1760/3*nf*lfr^2*Ca^3 + 8864/27
         *nf^2*Ca^2 - 1280/9*nf^2*Ca^2*lqr - 320/9*nf^2*lfr*Ca^2 - 32/9*nf^3*
         Ca )

       + Db1*La1 * (  - 988568/27*Ca^4 + 131872/3*Ca^4*zeta3 + 279712/9*Ca^4*
         zeta2 - 4224/5*Ca^4*zeta2^2 + 386864/9*Ca^4*lqr - 24448*Ca^4*lqr*
         zeta3 - 89920/3*Ca^4*lqr*zeta2 - 178816/9*Ca^4*lqr^2 + 7680*Ca^4*
         lqr^2*zeta2 + 4352*Ca^4*lqr^3 - 256*Ca^4*lqr^4 - 463504/27*lfr*Ca^4
          + 24448*lfr*Ca^4*zeta3 + 68800/3*lfr*Ca^4*zeta2 + 49984/3*lfr*Ca^4*
         lqr - 15360*lfr*Ca^4*lqr*zeta2 - 6016*lfr*Ca^4*lqr^2 + 1024*lfr*Ca^4*
         lqr^3 - 29216/9*lfr^2*Ca^4 + 7680*lfr^2*Ca^4*zeta2 - 1024*lfr^2*Ca^4*
         lqr - 1536*lfr^2*Ca^4*lqr^2 + 2688*lfr^3*Ca^4 + 1024*lfr^3*Ca^4*lqr
          - 256*lfr^4*Ca^4 + 7016/3*nf*Ca^2*Cf - 1536*nf*Ca^2*Cf*zeta3 - 32/3*
         nf*Ca^2*zeta2*Cf - 512*nf*Ca^2*lqr*Cf + 868388/81*nf*Ca^3 - 2848*nf*
         Ca^3*zeta3 - 20176/3*nf*Ca^3*zeta2 - 97432/9*nf*Ca^3*lqr + 8704/3*nf*
         Ca^3*lqr*zeta2 + 36608/9*nf*Ca^3*lqr^2 - 512*nf*Ca^3*lqr^3 - 64*nf*
         lfr*Ca^2*Cf + 15952/9*nf*lfr*Ca^3 - 4864/3*nf*lfr*Ca^3*zeta2 - 1984*
         nf*lfr*Ca^3*lqr + 256*nf*lfr*Ca^3*lqr^2 + 2368/9*nf*lfr^2*Ca^3 + 1024
         *nf*lfr^2*Ca^3*lqr - 768*nf*lfr^3*Ca^3 - 80/3*nf^2*Ca*Cf - 58832/81*
         nf^2*Ca^2 + 2240/9*nf^2*Ca^2*zeta2 + 1936/3*nf^2*Ca^2*lqr - 1216/9*
         nf^2*Ca^2*lqr^2 + 1312/9*nf^2*lfr*Ca^2 - 256/3*nf^2*lfr*Ca^2*lqr + 64/
         9*nf^2*lfr^2*Ca^2 + 368/27*nf^3*Ca - 64/9*nf^3*Ca*lqr - 128/27*nf^3*
         lfr*Ca )

       + Db1*La0 * ( 5681612/243*Ca^4 - 8448*Ca^4*zeta5 - 45840*Ca^4*zeta3 - 
         28360*Ca^4*zeta2 + 14240*Ca^4*zeta2*zeta3 + 14176/5*Ca^4*zeta2^2 - 
         852652/27*Ca^4*lqr + 120400/3*Ca^4*lqr*zeta3 + 242512/9*Ca^4*lqr*
         zeta2 - 4224/5*Ca^4*lqr*zeta2^2 + 144380/9*Ca^4*lqr^2 - 10176*Ca^4*
         lqr^2*zeta3 - 33200/3*Ca^4*lqr^2*zeta2 - 36184/9*Ca^4*lqr^3 + 1920*
         Ca^4*lqr^3*zeta2 + 480*Ca^4*lqr^4 + 876920/81*lfr*Ca^4 - 22240*lfr*
         Ca^4*zeta3 - 111392/9*lfr*Ca^4*zeta2 + 4224/5*lfr*Ca^4*zeta2^2 - 
         225952/27*lfr*Ca^4*lqr + 20352*lfr*Ca^4*lqr*zeta3 + 45280/3*lfr*Ca^4*
         lqr*zeta2 + 11104/3*lfr*Ca^4*lqr^2 - 5760*lfr*Ca^4*lqr^2*zeta2 - 2240/
         3*lfr*Ca^4*lqr^3 - 22276/9*lfr^2*Ca^4 - 10176*lfr^2*Ca^4*zeta3 - 
         12080/3*lfr^2*Ca^4*zeta2 - 5384/3*lfr^2*Ca^4*lqr + 5760*lfr^2*Ca^4*
         lqr*zeta2 - 640*lfr^2*Ca^4*lqr^2 + 19024/9*lfr^3*Ca^4 - 1920*lfr^3*
         Ca^4*zeta2 + 1600*lfr^3*Ca^4*lqr - 2080/3*lfr^4*Ca^4 + 4*nf*Ca*Cf^2
          - 24284/9*nf*Ca^2*Cf + 5312/3*nf*Ca^2*Cf*zeta3 + 640/3*nf*Ca^2*zeta2
         *Cf + 384/5*nf*Ca^2*zeta2^2*Cf + 7240/3*nf*Ca^2*lqr*Cf - 1536*nf*Ca^2
         *lqr*Cf*zeta3 - 336*nf*Ca^2*lqr^2*Cf - 1815922/243*nf*Ca^3 + 65984/9*
         nf*Ca^3*zeta3 + 202456/27*nf*Ca^3*zeta2 - 6368/15*nf*Ca^3*zeta2^2 + 
         263728/27*nf*Ca^3*lqr - 8416/3*nf*Ca^3*lqr*zeta3 - 52256/9*nf*Ca^3*
         lqr*zeta2 - 40136/9*nf*Ca^3*lqr^2 + 3104/3*nf*Ca^3*lqr^2*zeta2 + 8096/
         9*nf*Ca^3*lqr^3 - 64*nf*Ca^3*lqr^4 - 5408/3*nf*lfr*Ca^2*Cf + 1536*nf*
         lfr*Ca^2*Cf*zeta3 + 96*nf*lfr*Ca^2*lqr*Cf - 48512/27*nf*lfr*Ca^3 - 
         448*nf*lfr*Ca^3*zeta3 + 16096/9*nf*lfr*Ca^3*zeta2 + 5312/9*nf*lfr*
         Ca^3*lqr - 2368/3*nf*lfr*Ca^3*lqr*zeta2 - 896/3*nf*lfr*Ca^3*lqr^2 + 
         128/3*nf*lfr*Ca^3*lqr^3 + 240*nf*lfr^2*Ca^2*Cf + 14584/9*nf*lfr^2*
         Ca^3 - 736/3*nf*lfr^2*Ca^3*zeta2 + 736/3*nf*lfr^2*Ca^3*lqr + 256*nf*
         lfr^2*Ca^3*lqr^2 - 7616/9*nf*lfr^3*Ca^3 - 384*nf*lfr^3*Ca^3*lqr + 448/
         3*nf*lfr^4*Ca^3 + 1520/9*nf^2*Ca*Cf - 320/3*nf^2*Ca*Cf*zeta3 - 112/3*
         nf^2*Ca*lqr*Cf + 144878/243*nf^2*Ca^2 - 1088/9*nf^2*Ca^2*zeta3 - 
         14032/27*nf^2*Ca^2*zeta2 - 18848/27*nf^2*Ca^2*lqr + 1984/9*nf^2*Ca^2*
         lqr*zeta2 + 2576/9*nf^2*Ca^2*lqr^2 - 352/9*nf^2*Ca^2*lqr^3 - 64/3*
         nf^2*lfr*Ca*Cf - 4672/27*nf^2*lfr*Ca^2 + 256/9*nf^2*lfr*Ca^2*zeta2 + 
         1408/9*nf^2*lfr*Ca^2*lqr - 128/3*nf^2*lfr*Ca^2*lqr^2 - 1264/9*nf^2*
         lfr^2*Ca^2 - 32/3*nf^2*lfr^2*Ca^2*lqr + 832/9*nf^2*lfr^3*Ca^2 - 992/
         81*nf^3*Ca + 64/9*nf^3*Ca*zeta2 + 416/27*nf^3*Ca*lqr - 32/9*nf^3*Ca*
         lqr^2 + 832/81*nf^3*lfr*Ca - 128/27*nf^3*lfr*Ca*lqr - 32/9*nf^3*lfr^2
         *Ca )

       + delta1*Lb7 * (  - 16/3*Ca^4 )

       + delta1*Lb6 * ( 692/9*Ca^4 - 112/3*Ca^4*lqr + 112/3*lfr*Ca^4 - 56/9*nf
         *Ca^3 )

       + delta1*Lb5 * (  - 12224/27*Ca^4 + 144*Ca^4*zeta2 + 1336/3*Ca^4*lqr - 
         96*Ca^4*lqr^2 - 896/3*lfr*Ca^4 + 192*lfr*Ca^4*lqr - 96*lfr^2*Ca^4 + 
         796/9*nf*Ca^3 - 112/3*nf*Ca^3*lqr + 32/3*nf*lfr*Ca^3 - 64/27*nf^2*
         Ca^2 )

       + delta1*Lb4 * ( Phig44 + 60383/27*Ca^4 - 3080/3*Ca^4*zeta3 - 13928/9*
         Ca^4*zeta2 - 59572/27*Ca^4*lqr + 720*Ca^4*lqr*zeta2 + 8356/9*Ca^4*
         lqr^2 - 320/3*Ca^4*lqr^3 + 8564/9*lfr*Ca^4 - 720*lfr*Ca^4*zeta2 - 
         10112/9*lfr*Ca^4*lqr + 320*lfr*Ca^4*lqr^2 + 1756/9*lfr^2*Ca^4 - 320*
         lfr^2*Ca^4*lqr + 320/3*lfr^3*Ca^4 - 40/3*nf*Ca^2*Cf - 13994/27*nf*
         Ca^3 + 1292/9*nf*Ca^3*zeta2 + 3896/9*nf*Ca^3*lqr - 760/9*nf*Ca^3*
         lqr^2 - 3328/27*nf*lfr*Ca^3 + 320/9*nf*lfr*Ca^3*lqr + 440/9*nf*lfr^2*
         Ca^3 + 764/27*nf^2*Ca^2 - 320/27*nf^2*Ca^2*lqr - 80/27*nf^2*lfr*Ca^2
          - 8/27*nf^3*Ca )

       + delta1*Lb3 * ( Phig43 - 1679152/243*Ca^4 + 24928/3*Ca^4*zeta3 + 
         154264/27*Ca^4*zeta2 - 704/5*Ca^4*zeta2^2 + 25256/3*Ca^4*lqr - 12224/
         3*Ca^4*lqr*zeta3 - 49376/9*Ca^4*lqr*zeta2 - 100136/27*Ca^4*lqr^2 + 
         1280*Ca^4*lqr^2*zeta2 + 2432/3*Ca^4*lqr^3 - 128/3*Ca^4*lqr^4 - 103496/
         27*lfr*Ca^4 + 12224/3*lfr*Ca^4*zeta3 + 38816/9*lfr*Ca^4*zeta2 + 24224/
         9*lfr*Ca^4*lqr - 2560*lfr*Ca^4*lqr*zeta2 - 3776/3*lfr*Ca^4*lqr^2 + 
         512/3*lfr*Ca^4*lqr^3 - 1576/27*lfr^2*Ca^4 + 1280*lfr^2*Ca^4*zeta2 + 
         256/3*lfr^2*Ca^4*lqr - 256*lfr^2*Ca^4*lqr^2 + 1088/3*lfr^3*Ca^4 + 512/
         3*lfr^3*Ca^4*lqr - 128/3*lfr^4*Ca^4 + 3604/9*nf*Ca^2*Cf - 256*nf*Ca^2
         *Cf*zeta3 - 16/3*nf*Ca^2*zeta2*Cf - 256/3*nf*Ca^2*lqr*Cf + 469658/243
         *nf*Ca^3 - 1456/3*nf*Ca^3*zeta3 - 33182/27*nf*Ca^3*zeta2 - 18124/9*nf
         *Ca^3*lqr + 4376/9*nf*Ca^3*lqr*zeta2 + 20176/27*nf*Ca^3*lqr^2 - 256/3
         *nf*Ca^3*lqr^3 - 32/3*nf*lfr*Ca^2*Cf + 33656/81*nf*lfr*Ca^3 - 2456/9*
         nf*lfr*Ca^3*zeta2 - 928/3*nf*lfr*Ca^3*lqr + 128/3*nf*lfr*Ca^3*lqr^2
          - 1264/27*nf*lfr^2*Ca^3 + 512/3*nf*lfr^2*Ca^3*lqr - 128*nf*lfr^3*
         Ca^3 - 40/9*nf^2*Ca*Cf - 30376/243*nf^2*Ca^2 + 1156/27*nf^2*Ca^2*
         zeta2 + 2984/27*nf^2*Ca^2*lqr - 608/27*nf^2*Ca^2*lqr^2 + 2288/81*nf^2
         *lfr*Ca^2 - 128/9*nf^2*lfr*Ca^2*lqr + 32/27*nf^2*lfr^2*Ca^2 + 184/81*
         nf^3*Ca - 32/27*nf^3*Ca*lqr - 64/81*nf^3*lfr*Ca )

       + delta1*Lb2 * ( C4 + Phig42 + 3730078/243*Ca^4 - 4224*Ca^4*zeta5 - 
         26576*Ca^4*zeta3 - 381196/27*Ca^4*zeta2 + 7120*Ca^4*zeta2*zeta3 + 
         17504/15*Ca^4*zeta2^2 - 1598110/81*Ca^4*lqr + 23448*Ca^4*lqr*zeta3 + 
         14624*Ca^4*lqr*zeta2 - 2112/5*Ca^4*lqr*zeta2^2 + 9910*Ca^4*lqr^2 - 
         5088*Ca^4*lqr^2*zeta3 - 18712/3*Ca^4*lqr^2*zeta2 - 21260/9*Ca^4*lqr^3
          + 960*Ca^4*lqr^3*zeta2 + 240*Ca^4*lqr^4 + 47084/9*lfr*Ca^4 - 43504/3
         *lfr*Ca^4*zeta3 - 21872/3*lfr*Ca^4*zeta2 + 2112/5*lfr*Ca^4*zeta2^2 - 
         172736/27*lfr*Ca^4*lqr + 10176*lfr*Ca^4*lqr*zeta3 + 26864/3*lfr*Ca^4*
         lqr*zeta2 + 5200/3*lfr*Ca^4*lqr^2 - 2880*lfr*Ca^4*lqr^2*zeta2 - 1120/
         3*lfr*Ca^4*lqr^3 + 6302/9*lfr^2*Ca^4 - 5088*lfr^2*Ca^4*zeta3 - 8152/3
         *lfr^2*Ca^4*zeta2 + 1180/3*lfr^2*Ca^4*lqr + 2880*lfr^2*Ca^4*lqr*zeta2
          - 320*lfr^2*Ca^4*lqr^2 + 2120/9*lfr^3*Ca^4 - 960*lfr^3*Ca^4*zeta2 + 
         800*lfr^3*Ca^4*lqr - 1040/3*lfr^4*Ca^4 + 2*nf*Ca*Cf^2 - 14926/9*nf*
         Ca^2*Cf + 3232/3*nf*Ca^2*Cf*zeta3 + 136*nf*Ca^2*zeta2*Cf + 192/5*nf*
         Ca^2*zeta2^2*Cf + 3956/3*nf*Ca^2*lqr*Cf - 768*nf*Ca^2*lqr*Cf*zeta3 - 
         32/3*nf*Ca^2*lqr*zeta2*Cf - 168*nf*Ca^2*lqr^2*Cf - 1139801/243*nf*
         Ca^3 + 37744/9*nf*Ca^3*zeta3 + 107500/27*nf*Ca^3*zeta2 - 1048/5*nf*
         Ca^3*zeta2^2 + 469816/81*nf*Ca^3*lqr - 4304/3*nf*Ca^3*lqr*zeta3 - 
         28178/9*nf*Ca^3*lqr*zeta2 - 23312/9*nf*Ca^3*lqr^2 + 1552/3*nf*Ca^3*
         lqr^2*zeta2 + 4624/9*nf*Ca^3*lqr^3 - 32*nf*Ca^3*lqr^4 - 2608/3*nf*lfr
         *Ca^2*Cf + 768*nf*lfr*Ca^2*Cf*zeta3 + 32/3*nf*lfr*Ca^2*zeta2*Cf + 48*
         nf*lfr*Ca^2*lqr*Cf - 43672/81*nf*lfr*Ca^3 - 192*nf*lfr*Ca^3*zeta3 + 
         9908/9*nf*lfr*Ca^3*zeta2 + 4384/9*nf*lfr*Ca^3*lqr - 1184/3*nf*lfr*
         Ca^3*lqr*zeta2 - 128*nf*lfr*Ca^3*lqr^2 + 64/3*nf*lfr*Ca^3*lqr^3 + 120
         *nf*lfr^2*Ca^2*Cf + 392*nf*lfr^2*Ca^3 - 368/3*nf*lfr^2*Ca^3*zeta2 - 
         112*nf*lfr^2*Ca^3*lqr + 128*nf*lfr^2*Ca^3*lqr^2 - 2464/9*nf*lfr^3*
         Ca^3 - 192*nf*lfr^3*Ca^3*lqr + 224/3*nf*lfr^4*Ca^3 + 808/9*nf^2*Ca*Cf
          - 160/3*nf^2*Ca*Cf*zeta3 - 16/3*nf^2*Ca*zeta2*Cf - 56/3*nf^2*Ca*lqr*
         Cf + 74311/243*nf^2*Ca^2 - 688/9*nf^2*Ca^2*zeta3 - 2680/9*nf^2*Ca^2*
         zeta2 - 1136/3*nf^2*Ca^2*lqr + 1004/9*nf^2*Ca^2*lqr*zeta2 + 464/3*
         nf^2*Ca^2*lqr^2 - 176/9*nf^2*Ca^2*lqr^3 - 32/3*nf^2*lfr*Ca*Cf - 3376/
         27*nf^2*lfr*Ca^2 + 136/9*nf^2*lfr*Ca^2*zeta2 + 896/9*nf^2*lfr*Ca^2*
         lqr - 64/3*nf^2*lfr*Ca^2*lqr^2 - 448/9*nf^2*lfr^2*Ca^2 - 16/3*nf^2*
         lfr^2*Ca^2*lqr + 416/9*nf^2*lfr^3*Ca^2 - 160/81*nf^3*Ca + 32/9*nf^3*
         Ca*zeta2 + 176/27*nf^3*Ca*lqr - 16/9*nf^3*Ca*lqr^2 + 352/81*nf^3*lfr*
         Ca - 64/27*nf^3*lfr*Ca*lqr - 16/9*nf^3*lfr^2*Ca )

       + delta1*Lb1 * ( F4 + Phig41 + lqr*C4 - 18668909/729*Ca^4 + 131824/9*
         Ca^4*zeta5 + 1353164/27*Ca^4*zeta3 - 34864/3*Ca^4*zeta3^2 + 1025980/
         81*Ca^4*zeta2 - 83296/3*Ca^4*zeta2*zeta3 + 110408/135*Ca^4*zeta2^2 - 
         3104/15*Ca^4*zeta2^3 + 21322300/729*Ca^4*lqr - 8576*Ca^4*lqr*zeta5 - 
         1357816/27*Ca^4*lqr*zeta3 - 1668016/81*Ca^4*lqr*zeta2 + 42496/3*Ca^4*
         lqr*zeta2*zeta3 + 10256/5*Ca^4*lqr*zeta2^2 - 1181492/81*Ca^4*lqr^2 + 
         55408/3*Ca^4*lqr^2*zeta3 + 93664/9*Ca^4*lqr^2*zeta2 - 2048/5*Ca^4*
         lqr^2*zeta2^2 + 97040/27*Ca^4*lqr^3 - 6272/3*Ca^4*lqr^3*zeta3 - 8288/
         3*Ca^4*lqr^3*zeta2 - 10076/27*Ca^4*lqr^4 + 256*Ca^4*lqr^4*zeta2 - lfr
         *C4 - 2128120/729*lfr*Ca^4 + 8576*lfr*Ca^4*zeta5 + 543376/27*lfr*Ca^4
         *zeta3 + 1118080/81*lfr*Ca^4*zeta2 - 42496/3*lfr*Ca^4*zeta2*zeta3 - 
         34288/15*lfr*Ca^4*zeta2^2 + 282520/81*lfr*Ca^4*lqr - 58016/3*lfr*Ca^4
         *lqr*zeta3 - 100208/9*lfr*Ca^4*lqr*zeta2 + 4096/5*lfr*Ca^4*lqr*
         zeta2^2 - 2536/3*lfr*Ca^4*lqr^2 + 6272*lfr*Ca^4*lqr^2*zeta3 + 4768*
         lfr*Ca^4*lqr^2*zeta2 - 4576/27*lfr*Ca^4*lqr^3 - 1024*lfr*Ca^4*lqr^3*
         zeta2 + 23624/9*lfr^2*Ca^4 + 2608/3*lfr^2*Ca^4*zeta3 - 3136/9*lfr^2*
         Ca^4*zeta2 - 2048/5*lfr^2*Ca^4*zeta2^2 - 47032/27*lfr^2*Ca^4*lqr - 
         6272*lfr^2*Ca^4*lqr*zeta3 - 1248*lfr^2*Ca^4*lqr*zeta2 + 5368/9*lfr^2*
         Ca^4*lqr^2 + 1536*lfr^2*Ca^4*lqr^2*zeta2 + 26056/27*lfr^3*Ca^4 + 6272/
         3*lfr^3*Ca^4*zeta3 - 2272/3*lfr^3*Ca^4*zeta2 + 21824/27*lfr^3*Ca^4*
         lqr - 1024*lfr^3*Ca^4*lqr*zeta2 - 23276/27*lfr^4*Ca^4 + 256*lfr^4*
         Ca^4*zeta2 - 2450/9*nf*Ca*Cf^2 + 1280*nf*Ca*Cf^2*zeta5 - 2368/3*nf*Ca
         *Cf^2*zeta3 + 20*nf*Ca*lqr*Cf^2 + 436597/81*nf*Ca^2*Cf - 640*nf*Ca^2*
         Cf*zeta5 - 9800/3*nf*Ca^2*Cf*zeta3 - 2344/9*nf*Ca^2*zeta2*Cf - 384*nf
         *Ca^2*zeta2*Cf*zeta3 - 1312/9*nf*Ca^2*zeta2^2*Cf - 102884/27*nf*Ca^2*
         lqr*Cf + 21248/9*nf*Ca^2*lqr*Cf*zeta3 + 248/3*nf*Ca^2*lqr*zeta2*Cf + 
         256/5*nf*Ca^2*lqr*zeta2^2*Cf + 3316/3*nf*Ca^2*lqr^2*Cf - 512*nf*Ca^2*
         lqr^2*Cf*zeta3 - 96*nf*Ca^2*lqr^3*Cf + 7380047/729*nf*Ca^3 - 15904/9*
         nf*Ca^3*zeta5 - 247336/27*nf*Ca^3*zeta3 - 432340/81*nf*Ca^3*zeta2 + 
         3136*nf*Ca^3*zeta2*zeta3 - 31628/135*nf*Ca^3*zeta2^2 - 7365590/729*nf
         *Ca^3*lqr + 23432/3*nf*Ca^3*lqr*zeta3 + 441976/81*nf*Ca^3*lqr*zeta2
          - 4496/15*nf*Ca^3*lqr*zeta2^2 + 391414/81*nf*Ca^3*lqr^2 - 4192/3*nf*
         Ca^3*lqr^2*zeta3 - 18608/9*nf*Ca^3*lqr^2*zeta2 - 3368/3*nf*Ca^3*lqr^3
          + 704/3*nf*Ca^3*lqr^3*zeta2 + 2800/27*nf*Ca^3*lqr^4 + 8*nf*lfr*Ca*
         Cf^2 + 16136/27*nf*lfr*Ca^2*Cf - 5408/9*nf*lfr*Ca^2*Cf*zeta3 - 1168/9
         *nf*lfr*Ca^2*zeta2*Cf - 256/5*nf*lfr*Ca^2*zeta2^2*Cf - 3344/3*nf*lfr*
         Ca^2*lqr*Cf + 1024*nf*lfr*Ca^2*lqr*Cf*zeta3 + 96*nf*lfr*Ca^2*lqr^2*Cf
          - 558268/729*nf*lfr*Ca^3 - 14336/9*nf*lfr*Ca^3*zeta3 - 195136/81*nf*
         lfr*Ca^3*zeta2 + 1712/5*nf*lfr*Ca^3*zeta2^2 + 12440/81*nf*lfr*Ca^3*
         lqr - 1216/3*nf*lfr*Ca^3*lqr*zeta3 + 16096/9*nf*lfr*Ca^3*lqr*zeta2 - 
         5584/27*nf*lfr*Ca^3*lqr^2 - 64*nf*lfr*Ca^3*lqr^2*zeta2 + 2240/27*nf*
         lfr*Ca^3*lqr^3 + 640*nf*lfr^2*Ca^2*Cf - 512*nf*lfr^2*Ca^2*Cf*zeta3 + 
         96*nf*lfr^2*Ca^2*lqr*Cf - 22034/27*nf*lfr^2*Ca^3 + 5408/3*nf*lfr^2*
         Ca^3*zeta3 + 6032/9*nf*lfr^2*Ca^3*zeta2 + 20264/27*nf*lfr^2*Ca^3*lqr
          - 576*nf*lfr^2*Ca^3*lqr*zeta2 - 800/9*nf*lfr^2*Ca^3*lqr^2 - 96*nf*
         lfr^3*Ca^2*Cf - 13408/27*nf*lfr^3*Ca^3 + 1216/3*nf*lfr^3*Ca^3*zeta2
          - 13120/27*nf*lfr^3*Ca^3*lqr + 10480/27*nf*lfr^4*Ca^3 - 59872/81*
         nf^2*Ca*Cf + 1456/3*nf^2*Ca*Cf*zeta3 + 928/9*nf^2*Ca*zeta2*Cf + 704/
         45*nf^2*Ca*zeta2^2*Cf + 1000/3*nf^2*Ca*lqr*Cf - 192*nf^2*Ca*lqr*Cf*
         zeta3 - 16/3*nf^2*Ca*lqr*zeta2*Cf - 104/3*nf^2*Ca*lqr^2*Cf - 596569/
         729*nf^2*Ca^2 + 5056/27*nf^2*Ca^2*zeta3 + 5536/9*nf^2*Ca^2*zeta2 + 
         1096/45*nf^2*Ca^2*zeta2^2 + 567058/729*nf^2*Ca^2*lqr - 2672/27*nf^2*
         Ca^2*lqr*zeta3 - 11024/27*nf^2*Ca^2*lqr*zeta2 - 29600/81*nf^2*Ca^2*
         lqr^2 + 544/9*nf^2*Ca^2*lqr^2*zeta2 + 736/9*nf^2*Ca^2*lqr^3 - 176/27*
         nf^2*Ca^2*lqr^4 + 1880/9*nf^2*lfr*Ca*Cf - 128*nf^2*lfr*Ca*Cf*zeta3 - 
         32/9*nf^2*lfr*Ca*zeta2*Cf - 128/3*nf^2*lfr*Ca*lqr*Cf + 253124/729*
         nf^2*lfr*Ca^2 - 928/27*nf^2*lfr*Ca^2*zeta3 + 64/27*nf^2*lfr*Ca^2*
         zeta2 - 22240/81*nf^2*lfr*Ca^2*lqr - 128/9*nf^2*lfr*Ca^2*lqr*zeta2 + 
         2336/27*nf^2*lfr*Ca^2*lqr^2 - 256/27*nf^2*lfr*Ca^2*lqr^3 - 112/3*nf^2
         *lfr^2*Ca*Cf + 1000/27*nf^2*lfr^2*Ca^2 - 736/9*nf^2*lfr^2*Ca^2*zeta2
          - 1216/27*nf^2*lfr^2*Ca^2*lqr - 32/9*nf^2*lfr^2*Ca^2*lqr^2 + 1952/27
         *nf^2*lfr^3*Ca^2 + 1664/27*nf^2*lfr^3*Ca^2*lqr - 1136/27*nf^2*lfr^4*
         Ca^2 - 464/729*nf^3*Ca + 64/27*nf^3*Ca*zeta3 - 368/27*nf^3*Ca*zeta2
          - 656/81*nf^3*Ca*lqr + 64/9*nf^3*Ca*lqr*zeta2 + 184/27*nf^3*Ca*lqr^2
          - 32/27*nf^3*Ca*lqr^3 - 1312/243*nf^3*lfr*Ca + 128/27*nf^3*lfr*Ca*
         zeta2 + 736/81*nf^3*lfr*Ca*lqr - 64/27*nf^3*lfr*Ca*lqr^2 + 184/27*
         nf^3*lfr^2*Ca - 32/9*nf^3*lfr^2*Ca*lqr - 128/27*nf^3*lfr^3*Ca )

       + delta1*Lb0 * ( Phig40 - 1760/3*zeta5*dAA + 640/3*zeta5*nfdAF - 64/3*
         zeta3*dAA + 128/3*zeta3*nfdAF + 192*zeta3^2*dAA + 64*zeta2*dAA - 128*
         zeta2*nfdAF + zeta2*C4 + 3968/35*zeta2^3*dAA + lqr*F4 + 935239/162*
         Ca^4 - 7680*Ca^4*zeta7 - 174796/9*Ca^4*zeta5 - 729212/81*Ca^4*zeta3
          + 21024*Ca^4*zeta3^2 + 8102792/729*Ca^4*zeta2 + 7680*Ca^4*zeta2*
         zeta5 + 338080/27*Ca^4*zeta2*zeta3 - 4029652/405*Ca^4*zeta2^2 - 3248/
         15*Ca^4*zeta2^2*zeta3 + 75184/105*Ca^4*zeta2^3 - 6439139/243*Ca^4*lqr
          + 122032/9*Ca^4*lqr*zeta5 + 1319732/27*Ca^4*lqr*zeta3 - 34144/3*Ca^4
         *lqr*zeta3^2 + 964208/81*Ca^4*lqr*zeta2 - 24224*Ca^4*lqr*zeta2*zeta3
          + 248504/135*Ca^4*lqr*zeta2^2 - 3104/15*Ca^4*lqr*zeta2^3 + 913916/81
         *Ca^4*lqr^2 - 3968*Ca^4*lqr^2*zeta5 - 176960/9*Ca^4*lqr^2*zeta3 - 
         47636/9*Ca^4*lqr^2*zeta2 + 6400*Ca^4*lqr^2*zeta2*zeta3 + 4784/5*Ca^4*
         lqr^2*zeta2^2 - 170362/81*Ca^4*lqr^3 + 11120/3*Ca^4*lqr^3*zeta3 + 
         57776/27*Ca^4*lqr^3*zeta2 - 128*Ca^4*lqr^3*zeta2^2 + 1331/9*Ca^4*
         lqr^4 - 512/3*Ca^4*lqr^4*zeta3 - 480*Ca^4*lqr^4*zeta2 - lfr*F4 + 
         20591710/2187*lfr*Ca^4 - 90352/9*lfr*Ca^4*zeta5 - 1532776/81*lfr*Ca^4
         *zeta3 + 34144/3*lfr*Ca^4*zeta3^2 + 139616/243*lfr*Ca^4*zeta2 + 
         184576/9*lfr*Ca^4*zeta2*zeta3 + 68296/135*lfr*Ca^4*zeta2^2 + 3104/15*
         lfr*Ca^4*zeta2^3 - 171560/243*lfr*Ca^4*lqr + 7936*lfr*Ca^4*lqr*zeta5
          + 124240/9*lfr*Ca^4*lqr*zeta3 + 205904/27*lfr*Ca^4*lqr*zeta2 - 12800
         *lfr*Ca^4*lqr*zeta2*zeta3 - 32224/15*lfr*Ca^4*lqr*zeta2^2 - 128540/81
         *lfr*Ca^4*lqr^2 - 14000/3*lfr*Ca^4*lqr^2*zeta3 - 41056/9*lfr*Ca^4*
         lqr^2*zeta2 + 384*lfr*Ca^4*lqr^2*zeta2^2 + 22264/81*lfr*Ca^4*lqr^3 + 
         2048/3*lfr*Ca^4*lqr^3*zeta3 + 2240/3*lfr*Ca^4*lqr^3*zeta2 - 347378/81
         *lfr^2*Ca^4 - 3968*lfr^2*Ca^4*zeta5 - 19880/9*lfr^2*Ca^4*zeta3 - 
         159796/27*lfr^2*Ca^4*zeta2 + 6400*lfr^2*Ca^4*zeta2*zeta3 + 17872/15*
         lfr^2*Ca^4*zeta2^2 + 24850/27*lfr^2*Ca^4*lqr - 5360/3*lfr^2*Ca^4*lqr*
         zeta3 + 14656/9*lfr^2*Ca^4*lqr*zeta2 - 384*lfr^2*Ca^4*lqr*zeta2^2 + 
         3146/9*lfr^2*Ca^4*lqr^2 - 1024*lfr^2*Ca^4*lqr^2*zeta3 + 640*lfr^2*
         Ca^4*lqr^2*zeta2 + 48164/27*lfr^3*Ca^4 + 8240/3*lfr^3*Ca^4*zeta3 + 
         21424/27*lfr^3*Ca^4*zeta2 + 128*lfr^3*Ca^4*zeta2^2 - 3872/27*lfr^3*
         Ca^4*lqr + 2048/3*lfr^3*Ca^4*lqr*zeta3 - 1600*lfr^3*Ca^4*lqr*zeta2 - 
         50941/81*lfr^4*Ca^4 - 512/3*lfr^4*Ca^4*zeta3 + 2080/3*lfr^4*Ca^4*
         zeta2 + 310/3*nf*Ca*Cf^2 - 480*nf*Ca*Cf^2*zeta5 + 296*nf*Ca*Cf^2*
         zeta3 + 4*nf*Ca*zeta2*Cf^2 - 2522/9*nf*Ca*lqr*Cf^2 + 1280*nf*Ca*lqr*
         Cf^2*zeta5 - 2368/3*nf*Ca*lqr*Cf^2*zeta3 + 18*nf*Ca*lqr^2*Cf^2 - 
         276875/162*nf*Ca^2*Cf + 240*nf*Ca^2*Cf*zeta5 + 66772/27*nf*Ca^2*Cf*
         zeta3 - 1472*nf*Ca^2*Cf*zeta3^2 - 11728/27*nf*Ca^2*zeta2*Cf + 2464/9*
         nf*Ca^2*zeta2*Cf*zeta3 + 3112/45*nf*Ca^2*zeta2^2*Cf + 128/5*nf*Ca^2*
         zeta2^3*Cf + 471649/81*nf*Ca^2*lqr*Cf - 640*nf*Ca^2*lqr*Cf*zeta5 - 
         33160/9*nf*Ca^2*lqr*Cf*zeta3 - 3448/9*nf*Ca^2*lqr*zeta2*Cf - 384*nf*
         Ca^2*lqr*zeta2*Cf*zeta3 - 4544/45*nf*Ca^2*lqr*zeta2^2*Cf - 16280/9*nf
         *Ca^2*lqr^2*Cf + 3056/3*nf*Ca^2*lqr^2*Cf*zeta3 - 64*nf*Ca^2*lqr^2*
         zeta2*Cf + 1444/9*nf*Ca^2*lqr^3*Cf - 3981707/1458*nf*Ca^3 + 36824/9*
         nf*Ca^3*zeta5 - 12424/9*nf*Ca^3*zeta3 - 640*nf*Ca^3*zeta3^2 - 2812378/
         729*nf*Ca^3*zeta2 - 22940/9*nf*Ca^3*zeta2*zeta3 + 190376/81*nf*Ca^3*
         zeta2^2 - 424/15*nf*Ca^3*zeta2^3 + 8042605/729*nf*Ca^3*lqr - 15904/9*
         nf*Ca^3*lqr*zeta5 - 255904/27*nf*Ca^3*lqr*zeta3 - 375616/81*nf*Ca^3*
         lqr*zeta2 + 2576*nf*Ca^3*lqr*zeta2*zeta3 - 71144/135*nf*Ca^3*lqr*
         zeta2^2 - 390143/81*nf*Ca^3*lqr^2 + 28720/9*nf*Ca^3*lqr^2*zeta3 + 
         9380/9*nf*Ca^3*lqr^2*zeta2 - 416/5*nf*Ca^3*lqr^2*zeta2^2 + 24424/27*
         nf*Ca^3*lqr^3 - 1312/3*nf*Ca^3*lqr^3*zeta3 - 7840/27*nf*Ca^3*lqr^3*
         zeta2 - 1694/27*nf*Ca^3*lqr^4 + 64*nf*Ca^3*lqr^4*zeta2 + 2396/9*nf*
         lfr*Ca*Cf^2 - 1280*nf*lfr*Ca*Cf^2*zeta5 + 2368/3*nf*lfr*Ca*Cf^2*zeta3
          - 8*nf*lfr*Ca*lqr*Cf^2 - 80390/27*nf*lfr*Ca^2*Cf + 640*nf*lfr*Ca^2*
         Cf*zeta5 + 38240/27*nf*lfr*Ca^2*Cf*zeta3 - 104/3*nf*lfr*Ca^2*zeta2*Cf
          + 384*nf*lfr*Ca^2*zeta2*Cf*zeta3 - 736/45*nf*lfr*Ca^2*zeta2^2*Cf + 
         2912/9*nf*lfr*Ca^2*lqr*Cf - 832/3*nf*lfr*Ca^2*lqr*Cf*zeta3 + 32*nf*
         lfr*Ca^2*lqr*zeta2*Cf + 208/3*nf*lfr*Ca^2*lqr^2*Cf - 2977754/729*nf*
         lfr*Ca^3 + 10144/9*nf*lfr*Ca^3*zeta5 + 47872/81*nf*lfr*Ca^3*zeta3 - 
         93976/243*nf*lfr*Ca^3*zeta2 - 17104/9*nf*lfr*Ca^3*zeta2*zeta3 - 976/
         135*nf*lfr*Ca^3*zeta2^2 - 7276/27*nf*lfr*Ca^3*lqr - 10400/9*nf*lfr*
         Ca^3*lqr*zeta3 - 15680/27*nf*lfr*Ca^3*lqr*zeta2 + 3136/15*nf*lfr*Ca^3
         *lqr*zeta2^2 + 21776/27*nf*lfr*Ca^3*lqr^2 + 416/3*nf*lfr*Ca^3*lqr^2*
         zeta3 + 6560/9*nf*lfr*Ca^3*lqr^2*zeta2 - 3344/27*nf*lfr*Ca^3*lqr^3 - 
         128/3*nf*lfr*Ca^3*lqr^3*zeta2 - 10*nf*lfr^2*Ca*Cf^2 + 1170*nf*lfr^2*
         Ca^2*Cf - 2224/3*nf*lfr^2*Ca^2*Cf*zeta3 + 32*nf*lfr^2*Ca^2*zeta2*Cf
          + 32/3*nf*lfr^2*Ca^2*lqr*Cf + 155645/81*nf*lfr^2*Ca^3 + 8080/9*nf*
         lfr^2*Ca^3*zeta3 + 32420/27*nf*lfr^2*Ca^3*zeta2 - 1888/15*nf*lfr^2*
         Ca^3*zeta2^2 - 940/27*nf*lfr^2*Ca^3*lqr + 3104/3*nf*lfr^2*Ca^3*lqr*
         zeta3 - 1760/9*nf*lfr^2*Ca^3*lqr*zeta2 - 1628/9*nf*lfr^2*Ca^3*lqr^2
          - 256*nf*lfr^2*Ca^3*lqr^2*zeta2 - 2164/9*nf*lfr^3*Ca^2*Cf - 30740/27
         *nf*lfr^3*Ca^3 - 736*nf*lfr^3*Ca^3*zeta3 - 6560/27*nf*lfr^3*Ca^3*
         zeta2 - 2464/27*nf*lfr^3*Ca^3*lqr + 384*nf*lfr^3*Ca^3*lqr*zeta2 + 
         12386/27*nf*lfr^4*Ca^3 - 448/3*nf*lfr^4*Ca^3*zeta2 + 20035/81*nf^2*Ca
         *Cf - 2896/27*nf^2*Ca*Cf*zeta3 + 368/9*nf^2*Ca*zeta2*Cf - 64/3*nf^2*
         Ca*zeta2*Cf*zeta3 - 304/45*nf^2*Ca*zeta2^2*Cf - 68326/81*nf^2*Ca*lqr*
         Cf + 1616/3*nf^2*Ca*lqr*Cf*zeta3 + 1024/9*nf^2*Ca*lqr*zeta2*Cf + 704/
         45*nf^2*Ca*lqr*zeta2^2*Cf + 2264/9*nf^2*Ca*lqr^2*Cf - 416/3*nf^2*Ca*
         lqr^2*Cf*zeta3 - 184/9*nf^2*Ca*lqr^3*Cf + 305869/1458*nf^2*Ca^2 - 
         1024/9*nf^2*Ca^2*zeta5 + 63128/81*nf^2*Ca^2*zeta3 + 326450/729*nf^2*
         Ca^2*zeta2 + 2120/27*nf^2*Ca^2*zeta2*zeta3 - 18608/135*nf^2*Ca^2*
         zeta2^2 - 679901/729*nf^2*Ca^2*lqr + 5488/27*nf^2*Ca^2*lqr*zeta3 + 
         42320/81*nf^2*Ca^2*lqr*zeta2 + 752/15*nf^2*Ca^2*lqr*zeta2^2 + 38053/
         81*nf^2*Ca^2*lqr^2 - 224/9*nf^2*Ca^2*lqr^2*zeta3 - 632/9*nf^2*Ca^2*
         lqr^2*zeta2 - 2752/27*nf^2*Ca^2*lqr^3 - 256/27*nf^2*Ca^2*lqr^3*zeta2
          + 220/27*nf^2*Ca^2*lqr^4 + 1052/3*nf^2*lfr*Ca*Cf - 6944/27*nf^2*lfr*
         Ca*Cf*zeta3 - 64*nf^2*lfr*Ca*zeta2*Cf + 256/45*nf^2*lfr*Ca*zeta2^2*Cf
          + 544/9*nf^2*lfr*Ca*lqr*Cf - 128/3*nf^2*lfr*Ca*lqr*Cf*zeta3 - 64/3*
         nf^2*lfr*Ca*lqr^2*Cf + 21850/81*nf^2*lfr*Ca^2 + 25696/81*nf^2*lfr*
         Ca^2*zeta3 + 19760/243*nf^2*lfr*Ca^2*zeta2 - 1376/45*nf^2*lfr*Ca^2*
         zeta2^2 + 16172/81*nf^2*lfr*Ca^2*lqr - 512/9*nf^2*lfr*Ca^2*lqr*zeta3
          - 3008/27*nf^2*lfr*Ca^2*lqr*zeta2 - 3584/27*nf^2*lfr*Ca^2*lqr^2 - 64/
         9*nf^2*lfr*Ca^2*lqr^2*zeta2 + 160/9*nf^2*lfr*Ca^2*lqr^3 - 764/3*nf^2*
         lfr^2*Ca*Cf + 544/3*nf^2*lfr^2*Ca*Cf*zeta3 - 32/3*nf^2*lfr^2*Ca*lqr*
         Cf - 14485/81*nf^2*lfr^2*Ca^2 - 1664/9*nf^2*lfr^2*Ca^2*zeta3 - 1816/
         27*nf^2*lfr^2*Ca^2*zeta2 - 1816/27*nf^2*lfr^2*Ca^2*lqr + 64/9*nf^2*
         lfr^2*Ca^2*lqr*zeta2 + 280/9*nf^2*lfr^2*Ca^2*lqr^2 + 472/9*nf^2*lfr^3
         *Ca*Cf + 5512/27*nf^2*lfr^3*Ca^2 + 256/27*nf^2*lfr^3*Ca^2*zeta2 + 
         1280/27*nf^2*lfr^3*Ca^2*lqr - 940/9*nf^2*lfr^4*Ca^2 + 2000/729*nf^3*
         Ca - 304/9*nf^3*Ca*zeta3 - 1616/81*nf^3*Ca*zeta2 + 32/45*nf^3*Ca*
         zeta2^2 - 464/729*nf^3*Ca*lqr + 64/27*nf^3*Ca*lqr*zeta3 - 352/27*nf^3
         *Ca*lqr*zeta2 - 496/81*nf^3*Ca*lqr^2 + 32/9*nf^3*Ca*lqr^2*zeta2 + 208/
         81*nf^3*Ca*lqr^3 - 8/27*nf^3*Ca*lqr^4 - 928/2187*nf^3*lfr*Ca + 128/81
         *nf^3*lfr*Ca*zeta3 - 704/81*nf^3*lfr*Ca*zeta2 - 1984/243*nf^3*lfr*Ca*
         lqr + 128/27*nf^3*lfr*Ca*lqr*zeta2 + 416/81*nf^3*lfr*Ca*lqr^2 - 64/81
         *nf^3*lfr*Ca*lqr^3 - 656/81*nf^3*lfr^2*Ca + 32/9*nf^3*lfr^2*Ca*zeta2
          + 208/27*nf^3*lfr^2*Ca*lqr - 16/9*nf^3*lfr^2*Ca*lqr^2 - 256/27*nf^3*
         lfr^3*Ca - 128/27*nf^3*lfr^3*Ca*lqr + 616/81*nf^3*lfr^4*Ca )

       + Da1*Lb5 * (  - 224*Ca^4 )

       + Da1*Lb4 * ( 6392/3*Ca^4 - 1120*Ca^4*lqr + 1120*lfr*Ca^4 - 560/3*nf*
         Ca^3 )

       + Da1*Lb3 * (  - 230512/27*Ca^4 + 2880*Ca^4*zeta2 + 24224/3*Ca^4*lqr - 
         1920*Ca^4*lqr^2 - 15424/3*lfr*Ca^4 + 3840*lfr*Ca^4*lqr - 1920*lfr^2*
         Ca^4 + 15152/9*nf*Ca^3 - 2240/3*nf*Ca^3*lqr + 640/3*nf*lfr*Ca^3 - 
         1280/27*nf^2*Ca^2 )

       + Da1*Lb2 * ( 640868/27*Ca^4 - 12320*Ca^4*zeta3 - 51424/3*Ca^4*zeta2 - 
         220448/9*Ca^4*lqr + 8640*Ca^4*lqr*zeta2 + 29776/3*Ca^4*lqr^2 - 1280*
         Ca^4*lqr^3 + 103408/9*lfr*Ca^4 - 8640*lfr*Ca^4*zeta2 - 33152/3*lfr*
         Ca^4*lqr + 3840*lfr*Ca^4*lqr^2 + 3376/3*lfr^2*Ca^4 - 3840*lfr^2*Ca^4*
         lqr + 1280*lfr^3*Ca^4 - 160*nf*Ca^2*Cf - 153232/27*nf*Ca^3 + 5128/3*
         nf*Ca^3*zeta2 + 43744/9*nf*Ca^3*lqr - 3040/3*nf*Ca^3*lqr^2 - 13664/9*
         nf*lfr*Ca^3 + 1280/3*nf*lfr*Ca^3*lqr + 1760/3*nf*lfr^2*Ca^3 + 8864/27
         *nf^2*Ca^2 - 1280/9*nf^2*Ca^2*lqr - 320/9*nf^2*lfr*Ca^2 - 32/9*nf^3*
         Ca )

       + Da1*Lb1 * (  - 988568/27*Ca^4 + 131872/3*Ca^4*zeta3 + 279712/9*Ca^4*
         zeta2 - 4224/5*Ca^4*zeta2^2 + 386864/9*Ca^4*lqr - 24448*Ca^4*lqr*
         zeta3 - 89920/3*Ca^4*lqr*zeta2 - 178816/9*Ca^4*lqr^2 + 7680*Ca^4*
         lqr^2*zeta2 + 4352*Ca^4*lqr^3 - 256*Ca^4*lqr^4 - 463504/27*lfr*Ca^4
          + 24448*lfr*Ca^4*zeta3 + 68800/3*lfr*Ca^4*zeta2 + 49984/3*lfr*Ca^4*
         lqr - 15360*lfr*Ca^4*lqr*zeta2 - 6016*lfr*Ca^4*lqr^2 + 1024*lfr*Ca^4*
         lqr^3 - 29216/9*lfr^2*Ca^4 + 7680*lfr^2*Ca^4*zeta2 - 1024*lfr^2*Ca^4*
         lqr - 1536*lfr^2*Ca^4*lqr^2 + 2688*lfr^3*Ca^4 + 1024*lfr^3*Ca^4*lqr
          - 256*lfr^4*Ca^4 + 7016/3*nf*Ca^2*Cf - 1536*nf*Ca^2*Cf*zeta3 - 32/3*
         nf*Ca^2*zeta2*Cf - 512*nf*Ca^2*lqr*Cf + 868388/81*nf*Ca^3 - 2848*nf*
         Ca^3*zeta3 - 20176/3*nf*Ca^3*zeta2 - 97432/9*nf*Ca^3*lqr + 8704/3*nf*
         Ca^3*lqr*zeta2 + 36608/9*nf*Ca^3*lqr^2 - 512*nf*Ca^3*lqr^3 - 64*nf*
         lfr*Ca^2*Cf + 15952/9*nf*lfr*Ca^3 - 4864/3*nf*lfr*Ca^3*zeta2 - 1984*
         nf*lfr*Ca^3*lqr + 256*nf*lfr*Ca^3*lqr^2 + 2368/9*nf*lfr^2*Ca^3 + 1024
         *nf*lfr^2*Ca^3*lqr - 768*nf*lfr^3*Ca^3 - 80/3*nf^2*Ca*Cf - 58832/81*
         nf^2*Ca^2 + 2240/9*nf^2*Ca^2*zeta2 + 1936/3*nf^2*Ca^2*lqr - 1216/9*
         nf^2*Ca^2*lqr^2 + 1312/9*nf^2*lfr*Ca^2 - 256/3*nf^2*lfr*Ca^2*lqr + 64/
         9*nf^2*lfr^2*Ca^2 + 368/27*nf^3*Ca - 64/9*nf^3*Ca*lqr - 128/27*nf^3*
         lfr*Ca )

       + Da1*Lb0 * ( 5681612/243*Ca^4 - 8448*Ca^4*zeta5 - 45840*Ca^4*zeta3 - 
         28360*Ca^4*zeta2 + 14240*Ca^4*zeta2*zeta3 + 14176/5*Ca^4*zeta2^2 - 
         852652/27*Ca^4*lqr + 120400/3*Ca^4*lqr*zeta3 + 242512/9*Ca^4*lqr*
         zeta2 - 4224/5*Ca^4*lqr*zeta2^2 + 144380/9*Ca^4*lqr^2 - 10176*Ca^4*
         lqr^2*zeta3 - 33200/3*Ca^4*lqr^2*zeta2 - 36184/9*Ca^4*lqr^3 + 1920*
         Ca^4*lqr^3*zeta2 + 480*Ca^4*lqr^4 + 876920/81*lfr*Ca^4 - 22240*lfr*
         Ca^4*zeta3 - 111392/9*lfr*Ca^4*zeta2 + 4224/5*lfr*Ca^4*zeta2^2 - 
         225952/27*lfr*Ca^4*lqr + 20352*lfr*Ca^4*lqr*zeta3 + 45280/3*lfr*Ca^4*
         lqr*zeta2 + 11104/3*lfr*Ca^4*lqr^2 - 5760*lfr*Ca^4*lqr^2*zeta2 - 2240/
         3*lfr*Ca^4*lqr^3 - 22276/9*lfr^2*Ca^4 - 10176*lfr^2*Ca^4*zeta3 - 
         12080/3*lfr^2*Ca^4*zeta2 - 5384/3*lfr^2*Ca^4*lqr + 5760*lfr^2*Ca^4*
         lqr*zeta2 - 640*lfr^2*Ca^4*lqr^2 + 19024/9*lfr^3*Ca^4 - 1920*lfr^3*
         Ca^4*zeta2 + 1600*lfr^3*Ca^4*lqr - 2080/3*lfr^4*Ca^4 + 4*nf*Ca*Cf^2
          - 24284/9*nf*Ca^2*Cf + 5312/3*nf*Ca^2*Cf*zeta3 + 640/3*nf*Ca^2*zeta2
         *Cf + 384/5*nf*Ca^2*zeta2^2*Cf + 7240/3*nf*Ca^2*lqr*Cf - 1536*nf*Ca^2
         *lqr*Cf*zeta3 - 336*nf*Ca^2*lqr^2*Cf - 1815922/243*nf*Ca^3 + 65984/9*
         nf*Ca^3*zeta3 + 202456/27*nf*Ca^3*zeta2 - 6368/15*nf*Ca^3*zeta2^2 + 
         263728/27*nf*Ca^3*lqr - 8416/3*nf*Ca^3*lqr*zeta3 - 52256/9*nf*Ca^3*
         lqr*zeta2 - 40136/9*nf*Ca^3*lqr^2 + 3104/3*nf*Ca^3*lqr^2*zeta2 + 8096/
         9*nf*Ca^3*lqr^3 - 64*nf*Ca^3*lqr^4 - 5408/3*nf*lfr*Ca^2*Cf + 1536*nf*
         lfr*Ca^2*Cf*zeta3 + 96*nf*lfr*Ca^2*lqr*Cf - 48512/27*nf*lfr*Ca^3 - 
         448*nf*lfr*Ca^3*zeta3 + 16096/9*nf*lfr*Ca^3*zeta2 + 5312/9*nf*lfr*
         Ca^3*lqr - 2368/3*nf*lfr*Ca^3*lqr*zeta2 - 896/3*nf*lfr*Ca^3*lqr^2 + 
         128/3*nf*lfr*Ca^3*lqr^3 + 240*nf*lfr^2*Ca^2*Cf + 14584/9*nf*lfr^2*
         Ca^3 - 736/3*nf*lfr^2*Ca^3*zeta2 + 736/3*nf*lfr^2*Ca^3*lqr + 256*nf*
         lfr^2*Ca^3*lqr^2 - 7616/9*nf*lfr^3*Ca^3 - 384*nf*lfr^3*Ca^3*lqr + 448/
         3*nf*lfr^4*Ca^3 + 1520/9*nf^2*Ca*Cf - 320/3*nf^2*Ca*Cf*zeta3 - 112/3*
         nf^2*Ca*lqr*Cf + 144878/243*nf^2*Ca^2 - 1088/9*nf^2*Ca^2*zeta3 - 
         14032/27*nf^2*Ca^2*zeta2 - 18848/27*nf^2*Ca^2*lqr + 1984/9*nf^2*Ca^2*
         lqr*zeta2 + 2576/9*nf^2*Ca^2*lqr^2 - 352/9*nf^2*Ca^2*lqr^3 - 64/3*
         nf^2*lfr*Ca*Cf - 4672/27*nf^2*lfr*Ca^2 + 256/9*nf^2*lfr*Ca^2*zeta2 + 
         1408/9*nf^2*lfr*Ca^2*lqr - 128/3*nf^2*lfr*Ca^2*lqr^2 - 1264/9*nf^2*
         lfr^2*Ca^2 - 32/3*nf^2*lfr^2*Ca^2*lqr + 832/9*nf^2*lfr^3*Ca^2 - 992/
         81*nf^3*Ca + 64/9*nf^3*Ca*zeta2 + 416/27*nf^3*Ca*lqr - 32/9*nf^3*Ca*
         lqr^2 + 832/81*nf^3*lfr*Ca - 128/27*nf^3*lfr*Ca*lqr - 32/9*nf^3*lfr^2
         *Ca )

       + delta2*La7 * (  - 16/3*Ca^4 )

       + delta2*La6 * ( 692/9*Ca^4 - 112/3*Ca^4*lqr + 112/3*lfr*Ca^4 - 56/9*nf
         *Ca^3 )

       + delta2*La5 * (  - 12224/27*Ca^4 + 144*Ca^4*zeta2 + 1336/3*Ca^4*lqr - 
         96*Ca^4*lqr^2 - 896/3*lfr*Ca^4 + 192*lfr*Ca^4*lqr - 96*lfr^2*Ca^4 + 
         796/9*nf*Ca^3 - 112/3*nf*Ca^3*lqr + 32/3*nf*lfr*Ca^3 - 64/27*nf^2*
         Ca^2 )

       + delta2*La4 * ( Phig44 + 60383/27*Ca^4 - 3080/3*Ca^4*zeta3 - 13928/9*
         Ca^4*zeta2 - 59572/27*Ca^4*lqr + 720*Ca^4*lqr*zeta2 + 8356/9*Ca^4*
         lqr^2 - 320/3*Ca^4*lqr^3 + 8564/9*lfr*Ca^4 - 720*lfr*Ca^4*zeta2 - 
         10112/9*lfr*Ca^4*lqr + 320*lfr*Ca^4*lqr^2 + 1756/9*lfr^2*Ca^4 - 320*
         lfr^2*Ca^4*lqr + 320/3*lfr^3*Ca^4 - 40/3*nf*Ca^2*Cf - 13994/27*nf*
         Ca^3 + 1292/9*nf*Ca^3*zeta2 + 3896/9*nf*Ca^3*lqr - 760/9*nf*Ca^3*
         lqr^2 - 3328/27*nf*lfr*Ca^3 + 320/9*nf*lfr*Ca^3*lqr + 440/9*nf*lfr^2*
         Ca^3 + 764/27*nf^2*Ca^2 - 320/27*nf^2*Ca^2*lqr - 80/27*nf^2*lfr*Ca^2
          - 8/27*nf^3*Ca )

       + delta2*La3 * ( Phig43 - 1679152/243*Ca^4 + 24928/3*Ca^4*zeta3 + 
         154264/27*Ca^4*zeta2 - 704/5*Ca^4*zeta2^2 + 25256/3*Ca^4*lqr - 12224/
         3*Ca^4*lqr*zeta3 - 49376/9*Ca^4*lqr*zeta2 - 100136/27*Ca^4*lqr^2 + 
         1280*Ca^4*lqr^2*zeta2 + 2432/3*Ca^4*lqr^3 - 128/3*Ca^4*lqr^4 - 103496/
         27*lfr*Ca^4 + 12224/3*lfr*Ca^4*zeta3 + 38816/9*lfr*Ca^4*zeta2 + 24224/
         9*lfr*Ca^4*lqr - 2560*lfr*Ca^4*lqr*zeta2 - 3776/3*lfr*Ca^4*lqr^2 + 
         512/3*lfr*Ca^4*lqr^3 - 1576/27*lfr^2*Ca^4 + 1280*lfr^2*Ca^4*zeta2 + 
         256/3*lfr^2*Ca^4*lqr - 256*lfr^2*Ca^4*lqr^2 + 1088/3*lfr^3*Ca^4 + 512/
         3*lfr^3*Ca^4*lqr - 128/3*lfr^4*Ca^4 + 3604/9*nf*Ca^2*Cf - 256*nf*Ca^2
         *Cf*zeta3 - 16/3*nf*Ca^2*zeta2*Cf - 256/3*nf*Ca^2*lqr*Cf + 469658/243
         *nf*Ca^3 - 1456/3*nf*Ca^3*zeta3 - 33182/27*nf*Ca^3*zeta2 - 18124/9*nf
         *Ca^3*lqr + 4376/9*nf*Ca^3*lqr*zeta2 + 20176/27*nf*Ca^3*lqr^2 - 256/3
         *nf*Ca^3*lqr^3 - 32/3*nf*lfr*Ca^2*Cf + 33656/81*nf*lfr*Ca^3 - 2456/9*
         nf*lfr*Ca^3*zeta2 - 928/3*nf*lfr*Ca^3*lqr + 128/3*nf*lfr*Ca^3*lqr^2
          - 1264/27*nf*lfr^2*Ca^3 + 512/3*nf*lfr^2*Ca^3*lqr - 128*nf*lfr^3*
         Ca^3 - 40/9*nf^2*Ca*Cf - 30376/243*nf^2*Ca^2 + 1156/27*nf^2*Ca^2*
         zeta2 + 2984/27*nf^2*Ca^2*lqr - 608/27*nf^2*Ca^2*lqr^2 + 2288/81*nf^2
         *lfr*Ca^2 - 128/9*nf^2*lfr*Ca^2*lqr + 32/27*nf^2*lfr^2*Ca^2 + 184/81*
         nf^3*Ca - 32/27*nf^3*Ca*lqr - 64/81*nf^3*lfr*Ca )

       + delta2*La2 * ( C4 + Phig42 + 3730078/243*Ca^4 - 4224*Ca^4*zeta5 - 
         26576*Ca^4*zeta3 - 381196/27*Ca^4*zeta2 + 7120*Ca^4*zeta2*zeta3 + 
         17504/15*Ca^4*zeta2^2 - 1598110/81*Ca^4*lqr + 23448*Ca^4*lqr*zeta3 + 
         14624*Ca^4*lqr*zeta2 - 2112/5*Ca^4*lqr*zeta2^2 + 9910*Ca^4*lqr^2 - 
         5088*Ca^4*lqr^2*zeta3 - 18712/3*Ca^4*lqr^2*zeta2 - 21260/9*Ca^4*lqr^3
          + 960*Ca^4*lqr^3*zeta2 + 240*Ca^4*lqr^4 + 47084/9*lfr*Ca^4 - 43504/3
         *lfr*Ca^4*zeta3 - 21872/3*lfr*Ca^4*zeta2 + 2112/5*lfr*Ca^4*zeta2^2 - 
         172736/27*lfr*Ca^4*lqr + 10176*lfr*Ca^4*lqr*zeta3 + 26864/3*lfr*Ca^4*
         lqr*zeta2 + 5200/3*lfr*Ca^4*lqr^2 - 2880*lfr*Ca^4*lqr^2*zeta2 - 1120/
         3*lfr*Ca^4*lqr^3 + 6302/9*lfr^2*Ca^4 - 5088*lfr^2*Ca^4*zeta3 - 8152/3
         *lfr^2*Ca^4*zeta2 + 1180/3*lfr^2*Ca^4*lqr + 2880*lfr^2*Ca^4*lqr*zeta2
          - 320*lfr^2*Ca^4*lqr^2 + 2120/9*lfr^3*Ca^4 - 960*lfr^3*Ca^4*zeta2 + 
         800*lfr^3*Ca^4*lqr - 1040/3*lfr^4*Ca^4 + 2*nf*Ca*Cf^2 - 14926/9*nf*
         Ca^2*Cf + 3232/3*nf*Ca^2*Cf*zeta3 + 136*nf*Ca^2*zeta2*Cf + 192/5*nf*
         Ca^2*zeta2^2*Cf + 3956/3*nf*Ca^2*lqr*Cf - 768*nf*Ca^2*lqr*Cf*zeta3 - 
         32/3*nf*Ca^2*lqr*zeta2*Cf - 168*nf*Ca^2*lqr^2*Cf - 1139801/243*nf*
         Ca^3 + 37744/9*nf*Ca^3*zeta3 + 107500/27*nf*Ca^3*zeta2 - 1048/5*nf*
         Ca^3*zeta2^2 + 469816/81*nf*Ca^3*lqr - 4304/3*nf*Ca^3*lqr*zeta3 - 
         28178/9*nf*Ca^3*lqr*zeta2 - 23312/9*nf*Ca^3*lqr^2 + 1552/3*nf*Ca^3*
         lqr^2*zeta2 + 4624/9*nf*Ca^3*lqr^3 - 32*nf*Ca^3*lqr^4 - 2608/3*nf*lfr
         *Ca^2*Cf + 768*nf*lfr*Ca^2*Cf*zeta3 + 32/3*nf*lfr*Ca^2*zeta2*Cf + 48*
         nf*lfr*Ca^2*lqr*Cf - 43672/81*nf*lfr*Ca^3 - 192*nf*lfr*Ca^3*zeta3 + 
         9908/9*nf*lfr*Ca^3*zeta2 + 4384/9*nf*lfr*Ca^3*lqr - 1184/3*nf*lfr*
         Ca^3*lqr*zeta2 - 128*nf*lfr*Ca^3*lqr^2 + 64/3*nf*lfr*Ca^3*lqr^3 + 120
         *nf*lfr^2*Ca^2*Cf + 392*nf*lfr^2*Ca^3 - 368/3*nf*lfr^2*Ca^3*zeta2 - 
         112*nf*lfr^2*Ca^3*lqr + 128*nf*lfr^2*Ca^3*lqr^2 - 2464/9*nf*lfr^3*
         Ca^3 - 192*nf*lfr^3*Ca^3*lqr + 224/3*nf*lfr^4*Ca^3 + 808/9*nf^2*Ca*Cf
          - 160/3*nf^2*Ca*Cf*zeta3 - 16/3*nf^2*Ca*zeta2*Cf - 56/3*nf^2*Ca*lqr*
         Cf + 74311/243*nf^2*Ca^2 - 688/9*nf^2*Ca^2*zeta3 - 2680/9*nf^2*Ca^2*
         zeta2 - 1136/3*nf^2*Ca^2*lqr + 1004/9*nf^2*Ca^2*lqr*zeta2 + 464/3*
         nf^2*Ca^2*lqr^2 - 176/9*nf^2*Ca^2*lqr^3 - 32/3*nf^2*lfr*Ca*Cf - 3376/
         27*nf^2*lfr*Ca^2 + 136/9*nf^2*lfr*Ca^2*zeta2 + 896/9*nf^2*lfr*Ca^2*
         lqr - 64/3*nf^2*lfr*Ca^2*lqr^2 - 448/9*nf^2*lfr^2*Ca^2 - 16/3*nf^2*
         lfr^2*Ca^2*lqr + 416/9*nf^2*lfr^3*Ca^2 - 160/81*nf^3*Ca + 32/9*nf^3*
         Ca*zeta2 + 176/27*nf^3*Ca*lqr - 16/9*nf^3*Ca*lqr^2 + 352/81*nf^3*lfr*
         Ca - 64/27*nf^3*lfr*Ca*lqr - 16/9*nf^3*lfr^2*Ca )

       + delta2*La1 * ( F4 + Phig41 + lqr*C4 - 18668909/729*Ca^4 + 131824/9*
         Ca^4*zeta5 + 1353164/27*Ca^4*zeta3 - 34864/3*Ca^4*zeta3^2 + 1025980/
         81*Ca^4*zeta2 - 83296/3*Ca^4*zeta2*zeta3 + 110408/135*Ca^4*zeta2^2 - 
         3104/15*Ca^4*zeta2^3 + 21322300/729*Ca^4*lqr - 8576*Ca^4*lqr*zeta5 - 
         1357816/27*Ca^4*lqr*zeta3 - 1668016/81*Ca^4*lqr*zeta2 + 42496/3*Ca^4*
         lqr*zeta2*zeta3 + 10256/5*Ca^4*lqr*zeta2^2 - 1181492/81*Ca^4*lqr^2 + 
         55408/3*Ca^4*lqr^2*zeta3 + 93664/9*Ca^4*lqr^2*zeta2 - 2048/5*Ca^4*
         lqr^2*zeta2^2 + 97040/27*Ca^4*lqr^3 - 6272/3*Ca^4*lqr^3*zeta3 - 8288/
         3*Ca^4*lqr^3*zeta2 - 10076/27*Ca^4*lqr^4 + 256*Ca^4*lqr^4*zeta2 - lfr
         *C4 - 2128120/729*lfr*Ca^4 + 8576*lfr*Ca^4*zeta5 + 543376/27*lfr*Ca^4
         *zeta3 + 1118080/81*lfr*Ca^4*zeta2 - 42496/3*lfr*Ca^4*zeta2*zeta3 - 
         34288/15*lfr*Ca^4*zeta2^2 + 282520/81*lfr*Ca^4*lqr - 58016/3*lfr*Ca^4
         *lqr*zeta3 - 100208/9*lfr*Ca^4*lqr*zeta2 + 4096/5*lfr*Ca^4*lqr*
         zeta2^2 - 2536/3*lfr*Ca^4*lqr^2 + 6272*lfr*Ca^4*lqr^2*zeta3 + 4768*
         lfr*Ca^4*lqr^2*zeta2 - 4576/27*lfr*Ca^4*lqr^3 - 1024*lfr*Ca^4*lqr^3*
         zeta2 + 23624/9*lfr^2*Ca^4 + 2608/3*lfr^2*Ca^4*zeta3 - 3136/9*lfr^2*
         Ca^4*zeta2 - 2048/5*lfr^2*Ca^4*zeta2^2 - 47032/27*lfr^2*Ca^4*lqr - 
         6272*lfr^2*Ca^4*lqr*zeta3 - 1248*lfr^2*Ca^4*lqr*zeta2 + 5368/9*lfr^2*
         Ca^4*lqr^2 + 1536*lfr^2*Ca^4*lqr^2*zeta2 + 26056/27*lfr^3*Ca^4 + 6272/
         3*lfr^3*Ca^4*zeta3 - 2272/3*lfr^3*Ca^4*zeta2 + 21824/27*lfr^3*Ca^4*
         lqr - 1024*lfr^3*Ca^4*lqr*zeta2 - 23276/27*lfr^4*Ca^4 + 256*lfr^4*
         Ca^4*zeta2 - 2450/9*nf*Ca*Cf^2 + 1280*nf*Ca*Cf^2*zeta5 - 2368/3*nf*Ca
         *Cf^2*zeta3 + 20*nf*Ca*lqr*Cf^2 + 436597/81*nf*Ca^2*Cf - 640*nf*Ca^2*
         Cf*zeta5 - 9800/3*nf*Ca^2*Cf*zeta3 - 2344/9*nf*Ca^2*zeta2*Cf - 384*nf
         *Ca^2*zeta2*Cf*zeta3 - 1312/9*nf*Ca^2*zeta2^2*Cf - 102884/27*nf*Ca^2*
         lqr*Cf + 21248/9*nf*Ca^2*lqr*Cf*zeta3 + 248/3*nf*Ca^2*lqr*zeta2*Cf + 
         256/5*nf*Ca^2*lqr*zeta2^2*Cf + 3316/3*nf*Ca^2*lqr^2*Cf - 512*nf*Ca^2*
         lqr^2*Cf*zeta3 - 96*nf*Ca^2*lqr^3*Cf + 7380047/729*nf*Ca^3 - 15904/9*
         nf*Ca^3*zeta5 - 247336/27*nf*Ca^3*zeta3 - 432340/81*nf*Ca^3*zeta2 + 
         3136*nf*Ca^3*zeta2*zeta3 - 31628/135*nf*Ca^3*zeta2^2 - 7365590/729*nf
         *Ca^3*lqr + 23432/3*nf*Ca^3*lqr*zeta3 + 441976/81*nf*Ca^3*lqr*zeta2
          - 4496/15*nf*Ca^3*lqr*zeta2^2 + 391414/81*nf*Ca^3*lqr^2 - 4192/3*nf*
         Ca^3*lqr^2*zeta3 - 18608/9*nf*Ca^3*lqr^2*zeta2 - 3368/3*nf*Ca^3*lqr^3
          + 704/3*nf*Ca^3*lqr^3*zeta2 + 2800/27*nf*Ca^3*lqr^4 + 8*nf*lfr*Ca*
         Cf^2 + 16136/27*nf*lfr*Ca^2*Cf - 5408/9*nf*lfr*Ca^2*Cf*zeta3 - 1168/9
         *nf*lfr*Ca^2*zeta2*Cf - 256/5*nf*lfr*Ca^2*zeta2^2*Cf - 3344/3*nf*lfr*
         Ca^2*lqr*Cf + 1024*nf*lfr*Ca^2*lqr*Cf*zeta3 + 96*nf*lfr*Ca^2*lqr^2*Cf
          - 558268/729*nf*lfr*Ca^3 - 14336/9*nf*lfr*Ca^3*zeta3 - 195136/81*nf*
         lfr*Ca^3*zeta2 + 1712/5*nf*lfr*Ca^3*zeta2^2 + 12440/81*nf*lfr*Ca^3*
         lqr - 1216/3*nf*lfr*Ca^3*lqr*zeta3 + 16096/9*nf*lfr*Ca^3*lqr*zeta2 - 
         5584/27*nf*lfr*Ca^3*lqr^2 - 64*nf*lfr*Ca^3*lqr^2*zeta2 + 2240/27*nf*
         lfr*Ca^3*lqr^3 + 640*nf*lfr^2*Ca^2*Cf - 512*nf*lfr^2*Ca^2*Cf*zeta3 + 
         96*nf*lfr^2*Ca^2*lqr*Cf - 22034/27*nf*lfr^2*Ca^3 + 5408/3*nf*lfr^2*
         Ca^3*zeta3 + 6032/9*nf*lfr^2*Ca^3*zeta2 + 20264/27*nf*lfr^2*Ca^3*lqr
          - 576*nf*lfr^2*Ca^3*lqr*zeta2 - 800/9*nf*lfr^2*Ca^3*lqr^2 - 96*nf*
         lfr^3*Ca^2*Cf - 13408/27*nf*lfr^3*Ca^3 + 1216/3*nf*lfr^3*Ca^3*zeta2
          - 13120/27*nf*lfr^3*Ca^3*lqr + 10480/27*nf*lfr^4*Ca^3 - 59872/81*
         nf^2*Ca*Cf + 1456/3*nf^2*Ca*Cf*zeta3 + 928/9*nf^2*Ca*zeta2*Cf + 704/
         45*nf^2*Ca*zeta2^2*Cf + 1000/3*nf^2*Ca*lqr*Cf - 192*nf^2*Ca*lqr*Cf*
         zeta3 - 16/3*nf^2*Ca*lqr*zeta2*Cf - 104/3*nf^2*Ca*lqr^2*Cf - 596569/
         729*nf^2*Ca^2 + 5056/27*nf^2*Ca^2*zeta3 + 5536/9*nf^2*Ca^2*zeta2 + 
         1096/45*nf^2*Ca^2*zeta2^2 + 567058/729*nf^2*Ca^2*lqr - 2672/27*nf^2*
         Ca^2*lqr*zeta3 - 11024/27*nf^2*Ca^2*lqr*zeta2 - 29600/81*nf^2*Ca^2*
         lqr^2 + 544/9*nf^2*Ca^2*lqr^2*zeta2 + 736/9*nf^2*Ca^2*lqr^3 - 176/27*
         nf^2*Ca^2*lqr^4 + 1880/9*nf^2*lfr*Ca*Cf - 128*nf^2*lfr*Ca*Cf*zeta3 - 
         32/9*nf^2*lfr*Ca*zeta2*Cf - 128/3*nf^2*lfr*Ca*lqr*Cf + 253124/729*
         nf^2*lfr*Ca^2 - 928/27*nf^2*lfr*Ca^2*zeta3 + 64/27*nf^2*lfr*Ca^2*
         zeta2 - 22240/81*nf^2*lfr*Ca^2*lqr - 128/9*nf^2*lfr*Ca^2*lqr*zeta2 + 
         2336/27*nf^2*lfr*Ca^2*lqr^2 - 256/27*nf^2*lfr*Ca^2*lqr^3 - 112/3*nf^2
         *lfr^2*Ca*Cf + 1000/27*nf^2*lfr^2*Ca^2 - 736/9*nf^2*lfr^2*Ca^2*zeta2
          - 1216/27*nf^2*lfr^2*Ca^2*lqr - 32/9*nf^2*lfr^2*Ca^2*lqr^2 + 1952/27
         *nf^2*lfr^3*Ca^2 + 1664/27*nf^2*lfr^3*Ca^2*lqr - 1136/27*nf^2*lfr^4*
         Ca^2 - 464/729*nf^3*Ca + 64/27*nf^3*Ca*zeta3 - 368/27*nf^3*Ca*zeta2
          - 656/81*nf^3*Ca*lqr + 64/9*nf^3*Ca*lqr*zeta2 + 184/27*nf^3*Ca*lqr^2
          - 32/27*nf^3*Ca*lqr^3 - 1312/243*nf^3*lfr*Ca + 128/27*nf^3*lfr*Ca*
         zeta2 + 736/81*nf^3*lfr*Ca*lqr - 64/27*nf^3*lfr*Ca*lqr^2 + 184/27*
         nf^3*lfr^2*Ca - 32/9*nf^3*lfr^2*Ca*lqr - 128/27*nf^3*lfr^3*Ca )

       + delta2*La0 * ( Phig40 - 1760/3*zeta5*dAA + 640/3*zeta5*nfdAF - 64/3*
         zeta3*dAA + 128/3*zeta3*nfdAF + 192*zeta3^2*dAA + 64*zeta2*dAA - 128*
         zeta2*nfdAF + zeta2*C4 + 3968/35*zeta2^3*dAA + lqr*F4 + 935239/162*
         Ca^4 - 7680*Ca^4*zeta7 - 174796/9*Ca^4*zeta5 - 729212/81*Ca^4*zeta3
          + 21024*Ca^4*zeta3^2 + 8102792/729*Ca^4*zeta2 + 7680*Ca^4*zeta2*
         zeta5 + 338080/27*Ca^4*zeta2*zeta3 - 4029652/405*Ca^4*zeta2^2 - 3248/
         15*Ca^4*zeta2^2*zeta3 + 75184/105*Ca^4*zeta2^3 - 6439139/243*Ca^4*lqr
          + 122032/9*Ca^4*lqr*zeta5 + 1319732/27*Ca^4*lqr*zeta3 - 34144/3*Ca^4
         *lqr*zeta3^2 + 964208/81*Ca^4*lqr*zeta2 - 24224*Ca^4*lqr*zeta2*zeta3
          + 248504/135*Ca^4*lqr*zeta2^2 - 3104/15*Ca^4*lqr*zeta2^3 + 913916/81
         *Ca^4*lqr^2 - 3968*Ca^4*lqr^2*zeta5 - 176960/9*Ca^4*lqr^2*zeta3 - 
         47636/9*Ca^4*lqr^2*zeta2 + 6400*Ca^4*lqr^2*zeta2*zeta3 + 4784/5*Ca^4*
         lqr^2*zeta2^2 - 170362/81*Ca^4*lqr^3 + 11120/3*Ca^4*lqr^3*zeta3 + 
         57776/27*Ca^4*lqr^3*zeta2 - 128*Ca^4*lqr^3*zeta2^2 + 1331/9*Ca^4*
         lqr^4 - 512/3*Ca^4*lqr^4*zeta3 - 480*Ca^4*lqr^4*zeta2 - lfr*F4 + 
         20591710/2187*lfr*Ca^4 - 90352/9*lfr*Ca^4*zeta5 - 1532776/81*lfr*Ca^4
         *zeta3 + 34144/3*lfr*Ca^4*zeta3^2 + 139616/243*lfr*Ca^4*zeta2 + 
         184576/9*lfr*Ca^4*zeta2*zeta3 + 68296/135*lfr*Ca^4*zeta2^2 + 3104/15*
         lfr*Ca^4*zeta2^3 - 171560/243*lfr*Ca^4*lqr + 7936*lfr*Ca^4*lqr*zeta5
          + 124240/9*lfr*Ca^4*lqr*zeta3 + 205904/27*lfr*Ca^4*lqr*zeta2 - 12800
         *lfr*Ca^4*lqr*zeta2*zeta3 - 32224/15*lfr*Ca^4*lqr*zeta2^2 - 128540/81
         *lfr*Ca^4*lqr^2 - 14000/3*lfr*Ca^4*lqr^2*zeta3 - 41056/9*lfr*Ca^4*
         lqr^2*zeta2 + 384*lfr*Ca^4*lqr^2*zeta2^2 + 22264/81*lfr*Ca^4*lqr^3 + 
         2048/3*lfr*Ca^4*lqr^3*zeta3 + 2240/3*lfr*Ca^4*lqr^3*zeta2 - 347378/81
         *lfr^2*Ca^4 - 3968*lfr^2*Ca^4*zeta5 - 19880/9*lfr^2*Ca^4*zeta3 - 
         159796/27*lfr^2*Ca^4*zeta2 + 6400*lfr^2*Ca^4*zeta2*zeta3 + 17872/15*
         lfr^2*Ca^4*zeta2^2 + 24850/27*lfr^2*Ca^4*lqr - 5360/3*lfr^2*Ca^4*lqr*
         zeta3 + 14656/9*lfr^2*Ca^4*lqr*zeta2 - 384*lfr^2*Ca^4*lqr*zeta2^2 + 
         3146/9*lfr^2*Ca^4*lqr^2 - 1024*lfr^2*Ca^4*lqr^2*zeta3 + 640*lfr^2*
         Ca^4*lqr^2*zeta2 + 48164/27*lfr^3*Ca^4 + 8240/3*lfr^3*Ca^4*zeta3 + 
         21424/27*lfr^3*Ca^4*zeta2 + 128*lfr^3*Ca^4*zeta2^2 - 3872/27*lfr^3*
         Ca^4*lqr + 2048/3*lfr^3*Ca^4*lqr*zeta3 - 1600*lfr^3*Ca^4*lqr*zeta2 - 
         50941/81*lfr^4*Ca^4 - 512/3*lfr^4*Ca^4*zeta3 + 2080/3*lfr^4*Ca^4*
         zeta2 + 310/3*nf*Ca*Cf^2 - 480*nf*Ca*Cf^2*zeta5 + 296*nf*Ca*Cf^2*
         zeta3 + 4*nf*Ca*zeta2*Cf^2 - 2522/9*nf*Ca*lqr*Cf^2 + 1280*nf*Ca*lqr*
         Cf^2*zeta5 - 2368/3*nf*Ca*lqr*Cf^2*zeta3 + 18*nf*Ca*lqr^2*Cf^2 - 
         276875/162*nf*Ca^2*Cf + 240*nf*Ca^2*Cf*zeta5 + 66772/27*nf*Ca^2*Cf*
         zeta3 - 1472*nf*Ca^2*Cf*zeta3^2 - 11728/27*nf*Ca^2*zeta2*Cf + 2464/9*
         nf*Ca^2*zeta2*Cf*zeta3 + 3112/45*nf*Ca^2*zeta2^2*Cf + 128/5*nf*Ca^2*
         zeta2^3*Cf + 471649/81*nf*Ca^2*lqr*Cf - 640*nf*Ca^2*lqr*Cf*zeta5 - 
         33160/9*nf*Ca^2*lqr*Cf*zeta3 - 3448/9*nf*Ca^2*lqr*zeta2*Cf - 384*nf*
         Ca^2*lqr*zeta2*Cf*zeta3 - 4544/45*nf*Ca^2*lqr*zeta2^2*Cf - 16280/9*nf
         *Ca^2*lqr^2*Cf + 3056/3*nf*Ca^2*lqr^2*Cf*zeta3 - 64*nf*Ca^2*lqr^2*
         zeta2*Cf + 1444/9*nf*Ca^2*lqr^3*Cf - 3981707/1458*nf*Ca^3 + 36824/9*
         nf*Ca^3*zeta5 - 12424/9*nf*Ca^3*zeta3 - 640*nf*Ca^3*zeta3^2 - 2812378/
         729*nf*Ca^3*zeta2 - 22940/9*nf*Ca^3*zeta2*zeta3 + 190376/81*nf*Ca^3*
         zeta2^2 - 424/15*nf*Ca^3*zeta2^3 + 8042605/729*nf*Ca^3*lqr - 15904/9*
         nf*Ca^3*lqr*zeta5 - 255904/27*nf*Ca^3*lqr*zeta3 - 375616/81*nf*Ca^3*
         lqr*zeta2 + 2576*nf*Ca^3*lqr*zeta2*zeta3 - 71144/135*nf*Ca^3*lqr*
         zeta2^2 - 390143/81*nf*Ca^3*lqr^2 + 28720/9*nf*Ca^3*lqr^2*zeta3 + 
         9380/9*nf*Ca^3*lqr^2*zeta2 - 416/5*nf*Ca^3*lqr^2*zeta2^2 + 24424/27*
         nf*Ca^3*lqr^3 - 1312/3*nf*Ca^3*lqr^3*zeta3 - 7840/27*nf*Ca^3*lqr^3*
         zeta2 - 1694/27*nf*Ca^3*lqr^4 + 64*nf*Ca^3*lqr^4*zeta2 + 2396/9*nf*
         lfr*Ca*Cf^2 - 1280*nf*lfr*Ca*Cf^2*zeta5 + 2368/3*nf*lfr*Ca*Cf^2*zeta3
          - 8*nf*lfr*Ca*lqr*Cf^2 - 80390/27*nf*lfr*Ca^2*Cf + 640*nf*lfr*Ca^2*
         Cf*zeta5 + 38240/27*nf*lfr*Ca^2*Cf*zeta3 - 104/3*nf*lfr*Ca^2*zeta2*Cf
          + 384*nf*lfr*Ca^2*zeta2*Cf*zeta3 - 736/45*nf*lfr*Ca^2*zeta2^2*Cf + 
         2912/9*nf*lfr*Ca^2*lqr*Cf - 832/3*nf*lfr*Ca^2*lqr*Cf*zeta3 + 32*nf*
         lfr*Ca^2*lqr*zeta2*Cf + 208/3*nf*lfr*Ca^2*lqr^2*Cf - 2977754/729*nf*
         lfr*Ca^3 + 10144/9*nf*lfr*Ca^3*zeta5 + 47872/81*nf*lfr*Ca^3*zeta3 - 
         93976/243*nf*lfr*Ca^3*zeta2 - 17104/9*nf*lfr*Ca^3*zeta2*zeta3 - 976/
         135*nf*lfr*Ca^3*zeta2^2 - 7276/27*nf*lfr*Ca^3*lqr - 10400/9*nf*lfr*
         Ca^3*lqr*zeta3 - 15680/27*nf*lfr*Ca^3*lqr*zeta2 + 3136/15*nf*lfr*Ca^3
         *lqr*zeta2^2 + 21776/27*nf*lfr*Ca^3*lqr^2 + 416/3*nf*lfr*Ca^3*lqr^2*
         zeta3 + 6560/9*nf*lfr*Ca^3*lqr^2*zeta2 - 3344/27*nf*lfr*Ca^3*lqr^3 - 
         128/3*nf*lfr*Ca^3*lqr^3*zeta2 - 10*nf*lfr^2*Ca*Cf^2 + 1170*nf*lfr^2*
         Ca^2*Cf - 2224/3*nf*lfr^2*Ca^2*Cf*zeta3 + 32*nf*lfr^2*Ca^2*zeta2*Cf
          + 32/3*nf*lfr^2*Ca^2*lqr*Cf + 155645/81*nf*lfr^2*Ca^3 + 8080/9*nf*
         lfr^2*Ca^3*zeta3 + 32420/27*nf*lfr^2*Ca^3*zeta2 - 1888/15*nf*lfr^2*
         Ca^3*zeta2^2 - 940/27*nf*lfr^2*Ca^3*lqr + 3104/3*nf*lfr^2*Ca^3*lqr*
         zeta3 - 1760/9*nf*lfr^2*Ca^3*lqr*zeta2 - 1628/9*nf*lfr^2*Ca^3*lqr^2
          - 256*nf*lfr^2*Ca^3*lqr^2*zeta2 - 2164/9*nf*lfr^3*Ca^2*Cf - 30740/27
         *nf*lfr^3*Ca^3 - 736*nf*lfr^3*Ca^3*zeta3 - 6560/27*nf*lfr^3*Ca^3*
         zeta2 - 2464/27*nf*lfr^3*Ca^3*lqr + 384*nf*lfr^3*Ca^3*lqr*zeta2 + 
         12386/27*nf*lfr^4*Ca^3 - 448/3*nf*lfr^4*Ca^3*zeta2 + 20035/81*nf^2*Ca
         *Cf - 2896/27*nf^2*Ca*Cf*zeta3 + 368/9*nf^2*Ca*zeta2*Cf - 64/3*nf^2*
         Ca*zeta2*Cf*zeta3 - 304/45*nf^2*Ca*zeta2^2*Cf - 68326/81*nf^2*Ca*lqr*
         Cf + 1616/3*nf^2*Ca*lqr*Cf*zeta3 + 1024/9*nf^2*Ca*lqr*zeta2*Cf + 704/
         45*nf^2*Ca*lqr*zeta2^2*Cf + 2264/9*nf^2*Ca*lqr^2*Cf - 416/3*nf^2*Ca*
         lqr^2*Cf*zeta3 - 184/9*nf^2*Ca*lqr^3*Cf + 305869/1458*nf^2*Ca^2 - 
         1024/9*nf^2*Ca^2*zeta5 + 63128/81*nf^2*Ca^2*zeta3 + 326450/729*nf^2*
         Ca^2*zeta2 + 2120/27*nf^2*Ca^2*zeta2*zeta3 - 18608/135*nf^2*Ca^2*
         zeta2^2 - 679901/729*nf^2*Ca^2*lqr + 5488/27*nf^2*Ca^2*lqr*zeta3 + 
         42320/81*nf^2*Ca^2*lqr*zeta2 + 752/15*nf^2*Ca^2*lqr*zeta2^2 + 38053/
         81*nf^2*Ca^2*lqr^2 - 224/9*nf^2*Ca^2*lqr^2*zeta3 - 632/9*nf^2*Ca^2*
         lqr^2*zeta2 - 2752/27*nf^2*Ca^2*lqr^3 - 256/27*nf^2*Ca^2*lqr^3*zeta2
          + 220/27*nf^2*Ca^2*lqr^4 + 1052/3*nf^2*lfr*Ca*Cf - 6944/27*nf^2*lfr*
         Ca*Cf*zeta3 - 64*nf^2*lfr*Ca*zeta2*Cf + 256/45*nf^2*lfr*Ca*zeta2^2*Cf
          + 544/9*nf^2*lfr*Ca*lqr*Cf - 128/3*nf^2*lfr*Ca*lqr*Cf*zeta3 - 64/3*
         nf^2*lfr*Ca*lqr^2*Cf + 21850/81*nf^2*lfr*Ca^2 + 25696/81*nf^2*lfr*
         Ca^2*zeta3 + 19760/243*nf^2*lfr*Ca^2*zeta2 - 1376/45*nf^2*lfr*Ca^2*
         zeta2^2 + 16172/81*nf^2*lfr*Ca^2*lqr - 512/9*nf^2*lfr*Ca^2*lqr*zeta3
          - 3008/27*nf^2*lfr*Ca^2*lqr*zeta2 - 3584/27*nf^2*lfr*Ca^2*lqr^2 - 64/
         9*nf^2*lfr*Ca^2*lqr^2*zeta2 + 160/9*nf^2*lfr*Ca^2*lqr^3 - 764/3*nf^2*
         lfr^2*Ca*Cf + 544/3*nf^2*lfr^2*Ca*Cf*zeta3 - 32/3*nf^2*lfr^2*Ca*lqr*
         Cf - 14485/81*nf^2*lfr^2*Ca^2 - 1664/9*nf^2*lfr^2*Ca^2*zeta3 - 1816/
         27*nf^2*lfr^2*Ca^2*zeta2 - 1816/27*nf^2*lfr^2*Ca^2*lqr + 64/9*nf^2*
         lfr^2*Ca^2*lqr*zeta2 + 280/9*nf^2*lfr^2*Ca^2*lqr^2 + 472/9*nf^2*lfr^3
         *Ca*Cf + 5512/27*nf^2*lfr^3*Ca^2 + 256/27*nf^2*lfr^3*Ca^2*zeta2 + 
         1280/27*nf^2*lfr^3*Ca^2*lqr - 940/9*nf^2*lfr^4*Ca^2 + 2000/729*nf^3*
         Ca - 304/9*nf^3*Ca*zeta3 - 1616/81*nf^3*Ca*zeta2 + 32/45*nf^3*Ca*
         zeta2^2 - 464/729*nf^3*Ca*lqr + 64/27*nf^3*Ca*lqr*zeta3 - 352/27*nf^3
         *Ca*lqr*zeta2 - 496/81*nf^3*Ca*lqr^2 + 32/9*nf^3*Ca*lqr^2*zeta2 + 208/
         81*nf^3*Ca*lqr^3 - 8/27*nf^3*Ca*lqr^4 - 928/2187*nf^3*lfr*Ca + 128/81
         *nf^3*lfr*Ca*zeta3 - 704/81*nf^3*lfr*Ca*zeta2 - 1984/243*nf^3*lfr*Ca*
         lqr + 128/27*nf^3*lfr*Ca*lqr*zeta2 + 416/81*nf^3*lfr*Ca*lqr^2 - 64/81
         *nf^3*lfr*Ca*lqr^3 - 656/81*nf^3*lfr^2*Ca + 32/9*nf^3*lfr^2*Ca*zeta2
          + 208/27*nf^3*lfr^2*Ca*lqr - 16/9*nf^3*lfr^2*Ca*lqr^2 - 256/27*nf^3*
         lfr^3*Ca - 128/27*nf^3*lfr^3*Ca*lqr + 616/81*nf^3*lfr^4*Ca )

       + Db0*La6 * (  - 112/3*Ca^4 )

       + Db0*La5 * ( 1336/3*Ca^4 - 224*Ca^4*lqr + 224*lfr*Ca^4 - 112/3*nf*Ca^3
          )

       + Db0*La4 * (  - 59572/27*Ca^4 + 720*Ca^4*zeta2 + 6392/3*Ca^4*lqr - 480
         *Ca^4*lqr^2 - 4192/3*lfr*Ca^4 + 960*lfr*Ca^4*lqr - 480*lfr^2*Ca^4 + 
         3896/9*nf*Ca^3 - 560/3*nf*Ca^3*lqr + 160/3*nf*lfr*Ca^3 - 320/27*nf^2*
         Ca^2 )

       + Db0*La3 * ( 228584/27*Ca^4 - 12320/3*Ca^4*zeta3 - 53600/9*Ca^4*zeta2
          - 230512/27*Ca^4*lqr + 2880*Ca^4*lqr*zeta2 + 31696/9*Ca^4*lqr^2 - 
         1280/3*Ca^4*lqr^3 + 34304/9*lfr*Ca^4 - 2880*lfr*Ca^4*zeta2 - 36992/9*
         lfr*Ca^4*lqr + 1280*lfr*Ca^4*lqr^2 + 5296/9*lfr^2*Ca^4 - 1280*lfr^2*
         Ca^4*lqr + 1280/3*lfr^3*Ca^4 - 160/3*nf*Ca^2*Cf - 53540/27*nf*Ca^3 + 
         5144/9*nf*Ca^3*zeta2 + 15152/9*nf*Ca^3*lqr - 3040/9*nf*Ca^3*lqr^2 - 
         13456/27*nf*lfr*Ca^3 + 1280/9*nf*lfr*Ca^3*lqr + 1760/9*nf*lfr^2*Ca^3
          + 2984/27*nf^2*Ca^2 - 1280/27*nf^2*Ca^2*lqr - 320/27*nf^2*lfr*Ca^2
          - 32/27*nf^3*Ca )

       + Db0*La2 * (  - 1613150/81*Ca^4 + 70720/3*Ca^4*zeta3 + 148160/9*Ca^4*
         zeta2 - 2112/5*Ca^4*zeta2^2 + 637028/27*Ca^4*lqr - 12224*Ca^4*lqr*
         zeta3 - 47200/3*Ca^4*lqr*zeta2 - 95432/9*Ca^4*lqr^2 + 3840*Ca^4*lqr^2
         *zeta2 + 2304*Ca^4*lqr^3 - 128*Ca^4*lqr^4 - 274624/27*lfr*Ca^4 + 
         12224*lfr*Ca^4*zeta3 + 36640/3*lfr*Ca^4*zeta2 + 24608/3*lfr*Ca^4*lqr
          - 7680*lfr*Ca^4*lqr*zeta2 - 3392*lfr*Ca^4*lqr^2 + 512*lfr*Ca^4*lqr^3
          - 7432/9*lfr^2*Ca^4 + 3840*lfr^2*Ca^4*zeta2 - 128*lfr^2*Ca^4*lqr - 
         768*lfr^2*Ca^4*lqr^2 + 1216*lfr^3*Ca^4 + 512*lfr^3*Ca^4*lqr - 128*
         lfr^4*Ca^4 + 3580/3*nf*Ca^2*Cf - 768*nf*Ca^2*Cf*zeta3 - 32/3*nf*Ca^2*
         zeta2*Cf - 256*nf*Ca^2*lqr*Cf + 153560/27*nf*Ca^3 - 1440*nf*Ca^3*
         zeta3 - 10630/3*nf*Ca^3*zeta2 - 155728/27*nf*Ca^3*lqr + 4360/3*nf*
         Ca^3*lqr*zeta2 + 19360/9*nf*Ca^3*lqr^2 - 256*nf*Ca^3*lqr^3 - 32*nf*
         lfr*Ca^2*Cf + 29008/27*nf*lfr*Ca^3 - 2440/3*nf*lfr*Ca^3*zeta2 - 960*
         nf*lfr*Ca^3*lqr + 128*nf*lfr*Ca^3*lqr^2 - 160/9*nf*lfr^2*Ca^3 + 512*
         nf*lfr^2*Ca^3*lqr - 384*nf*lfr^3*Ca^3 - 40/3*nf^2*Ca*Cf - 30256/81*
         nf^2*Ca^2 + 1132/9*nf^2*Ca^2*zeta2 + 8864/27*nf^2*Ca^2*lqr - 608/9*
         nf^2*Ca^2*lqr^2 + 2176/27*nf^2*lfr*Ca^2 - 128/3*nf^2*lfr*Ca^2*lqr + 
         32/9*nf^2*lfr^2*Ca^2 + 176/27*nf^3*Ca - 32/9*nf^3*Ca*lqr - 64/27*nf^3
         *lfr*Ca )

       + Db0*La1 * ( C4 + 6661280/243*Ca^4 - 8448*Ca^4*zeta5 - 448456/9*Ca^4*
         zeta3 - 734320/27*Ca^4*zeta2 + 14240*Ca^4*zeta2*zeta3 + 39392/15*Ca^4
         *zeta2^2 - 2939464/81*Ca^4*lqr + 131216/3*Ca^4*lqr*zeta3 + 27872*Ca^4
         *lqr*zeta2 - 4224/5*Ca^4*lqr*zeta2^2 + 162832/9*Ca^4*lqr^2 - 10176*
         Ca^4*lqr^2*zeta3 - 35504/3*Ca^4*lqr^2*zeta2 - 39352/9*Ca^4*lqr^3 + 
         1920*Ca^4*lqr^3*zeta2 + 480*Ca^4*lqr^4 + 274600/27*lfr*Ca^4 - 77536/3
         *lfr*Ca^4*zeta3 - 125008/9*lfr*Ca^4*zeta2 + 4224/5*lfr*Ca^4*zeta2^2
          - 279904/27*lfr*Ca^4*lqr + 20352*lfr*Ca^4*lqr*zeta3 + 49888/3*lfr*
         Ca^4*lqr*zeta2 + 3584*lfr*Ca^4*lqr^2 - 5760*lfr*Ca^4*lqr^2*zeta2 - 
         2240/3*lfr*Ca^4*lqr^3 - 376*lfr^2*Ca^4 - 10176*lfr^2*Ca^4*zeta3 - 
         14384/3*lfr^2*Ca^4*zeta2 - 504*lfr^2*Ca^4*lqr + 5760*lfr^2*Ca^4*lqr*
         zeta2 - 640*lfr^2*Ca^4*lqr^2 + 11632/9*lfr^3*Ca^4 - 1920*lfr^3*Ca^4*
         zeta2 + 1600*lfr^3*Ca^4*lqr - 2080/3*lfr^4*Ca^4 + 4*nf*Ca*Cf^2 - 
         27872/9*nf*Ca^2*Cf + 6080/3*nf*Ca^2*Cf*zeta3 + 728/3*nf*Ca^2*zeta2*Cf
          + 384/5*nf*Ca^2*zeta2^2*Cf + 7672/3*nf*Ca^2*lqr*Cf - 1536*nf*Ca^2*
         lqr*Cf*zeta3 - 32/3*nf*Ca^2*lqr*zeta2*Cf - 336*nf*Ca^2*lqr^2*Cf - 
         2073682/243*nf*Ca^3 + 7856*nf*Ca^3*zeta3 + 22696/3*nf*Ca^3*zeta2 - 
         6448/15*nf*Ca^3*zeta2^2 + 884164/81*nf*Ca^3*lqr - 8512/3*nf*Ca^3*lqr*
         zeta3 - 53872/9*nf*Ca^3*lqr*zeta2 - 14636/3*nf*Ca^3*lqr^2 + 3104/3*nf
         *Ca^3*lqr^2*zeta2 + 8672/9*nf*Ca^3*lqr^3 - 64*nf*Ca^3*lqr^4 - 5264/3*
         nf*lfr*Ca^2*Cf + 1536*nf*lfr*Ca^2*Cf*zeta3 + 32/3*nf*lfr*Ca^2*zeta2*
         Cf + 96*nf*lfr*Ca^2*lqr*Cf - 105376/81*nf*lfr*Ca^3 - 416*nf*lfr*Ca^3*
         zeta3 + 6224/3*nf*lfr*Ca^3*zeta2 + 704*nf*lfr*Ca^3*lqr - 2368/3*nf*
         lfr*Ca^3*lqr*zeta2 - 832/3*nf*lfr*Ca^3*lqr^2 + 128/3*nf*lfr*Ca^3*
         lqr^3 + 240*nf*lfr^2*Ca^2*Cf + 10292/9*nf*lfr^2*Ca^3 - 736/3*nf*lfr^2
         *Ca^3*zeta2 + 32/3*nf*lfr^2*Ca^3*lqr + 256*nf*lfr^2*Ca^3*lqr^2 - 6272/
         9*nf*lfr^3*Ca^3 - 384*nf*lfr^3*Ca^3*lqr + 448/3*nf*lfr^4*Ca^3 + 1568/
         9*nf^2*Ca*Cf - 320/3*nf^2*Ca*Cf*zeta3 - 16/3*nf^2*Ca*zeta2*Cf - 112/3
         *nf^2*Ca*lqr*Cf + 146750/243*nf^2*Ca^2 - 1232/9*nf^2*Ca^2*zeta3 - 
         15056/27*nf^2*Ca^2*zeta2 - 19888/27*nf^2*Ca^2*lqr + 1984/9*nf^2*Ca^2*
         lqr*zeta2 + 2728/9*nf^2*Ca^2*lqr^2 - 352/9*nf^2*Ca^2*lqr^3 - 64/3*
         nf^2*lfr*Ca*Cf - 5872/27*nf^2*lfr*Ca^2 + 256/9*nf^2*lfr*Ca^2*zeta2 + 
         1664/9*nf^2*lfr*Ca^2*lqr - 128/3*nf^2*lfr*Ca^2*lqr^2 - 344/3*nf^2*
         lfr^2*Ca^2 - 32/3*nf^2*lfr^2*Ca^2*lqr + 832/9*nf^2*lfr^3*Ca^2 - 656/
         81*nf^3*Ca + 64/9*nf^3*Ca*zeta2 + 368/27*nf^3*Ca*lqr - 32/9*nf^3*Ca*
         lqr^2 + 736/81*nf^3*lfr*Ca - 128/27*nf^3*lfr*Ca*lqr - 32/9*nf^3*lfr^2
         *Ca )

       + Db0*La0 * ( F4 - 18714107/729*Ca^4 + 121456/9*Ca^4*zeta5 + 1324756/27
         *Ca^4*zeta3 - 34864/3*Ca^4*zeta3^2 + 1318912/81*Ca^4*zeta2 - 27904*
         Ca^4*zeta2*zeta3 - 33184/135*Ca^4*zeta2^2 - 3104/15*Ca^4*zeta2^3 + 
         18380416/729*Ca^4*lqr - 8576*Ca^4*lqr*zeta5 - 1250056/27*Ca^4*lqr*
         zeta3 - 1759048/81*Ca^4*lqr*zeta2 + 42496/3*Ca^4*lqr*zeta2*zeta3 + 
         33904/15*Ca^4*lqr*zeta2^2 - 1031750/81*Ca^4*lqr^2 + 51568/3*Ca^4*
         lqr^2*zeta3 + 95344/9*Ca^4*lqr^2*zeta2 - 2048/5*Ca^4*lqr^2*zeta2^2 + 
         91232/27*Ca^4*lqr^3 - 6272/3*Ca^4*lqr^3*zeta3 - 7520/3*Ca^4*lqr^3*
         zeta2 - 10076/27*Ca^4*lqr^4 + 256*Ca^4*lqr^4*zeta2 - 2286208/729*lfr*
         Ca^4 + 8576*lfr*Ca^4*zeta5 + 557056/27*lfr*Ca^4*zeta3 + 1345072/81*
         lfr*Ca^4*zeta2 - 42496/3*lfr*Ca^4*zeta2*zeta3 - 37424/15*lfr*Ca^4*
         zeta2^2 + 417664/81*lfr*Ca^4*lqr - 50336/3*lfr*Ca^4*lqr*zeta3 - 98288/
         9*lfr*Ca^4*lqr*zeta2 + 4096/5*lfr*Ca^4*lqr*zeta2^2 - 11480/9*lfr*Ca^4
         *lqr^2 + 6272*lfr*Ca^4*lqr^2*zeta3 + 4000*lfr*Ca^4*lqr^2*zeta2 - 4576/
         27*lfr*Ca^4*lqr^3 - 1024*lfr*Ca^4*lqr^3*zeta2 - 26510/27*lfr^2*Ca^4
          - 1232/3*lfr^2*Ca^4*zeta3 - 6736/9*lfr^2*Ca^4*zeta2 - 2048/5*lfr^2*
         Ca^4*zeta2^2 - 64456/27*lfr^2*Ca^4*lqr - 6272*lfr^2*Ca^4*lqr*zeta3 - 
         480*lfr^2*Ca^4*lqr*zeta2 + 5368/9*lfr^2*Ca^4*lqr^2 + 1536*lfr^2*Ca^4*
         lqr^2*zeta2 + 60904/27*lfr^3*Ca^4 + 6272/3*lfr^3*Ca^4*zeta3 - 3040/3*
         lfr^3*Ca^4*zeta2 + 21824/27*lfr^3*Ca^4*lqr - 1024*lfr^3*Ca^4*lqr*
         zeta2 - 23276/27*lfr^4*Ca^4 + 256*lfr^4*Ca^4*zeta2 - 2450/9*nf*Ca*
         Cf^2 + 1280*nf*Ca*Cf^2*zeta5 - 2368/3*nf*Ca*Cf^2*zeta3 + 20*nf*Ca*lqr
         *Cf^2 + 437803/81*nf*Ca^2*Cf - 640*nf*Ca^2*Cf*zeta5 - 9832/3*nf*Ca^2*
         Cf*zeta3 - 3064/9*nf*Ca^2*zeta2*Cf - 384*nf*Ca^2*zeta2*Cf*zeta3 - 
         1024/9*nf*Ca^2*zeta2^2*Cf - 92192/27*nf*Ca^2*lqr*Cf + 18944/9*nf*Ca^2
         *lqr*Cf*zeta3 + 160/3*nf*Ca^2*lqr*zeta2*Cf + 256/5*nf*Ca^2*lqr*
         zeta2^2*Cf + 3028/3*nf*Ca^2*lqr^2*Cf - 512*nf*Ca^2*lqr^2*Cf*zeta3 - 
         96*nf*Ca^2*lqr^3*Cf + 7438205/729*nf*Ca^3 - 15904/9*nf*Ca^3*zeta5 - 
         250544/27*nf*Ca^3*zeta3 - 477712/81*nf*Ca^3*zeta2 + 9680/3*nf*Ca^3*
         zeta2*zeta3 + 584/27*nf*Ca^3*zeta2^2 - 6591302/729*nf*Ca^3*lqr + 
         65552/9*nf*Ca^3*lqr*zeta3 + 432808/81*nf*Ca^3*lqr*zeta2 - 1472/5*nf*
         Ca^3*lqr*zeta2^2 + 344560/81*nf*Ca^3*lqr^2 - 4192/3*nf*Ca^3*lqr^2*
         zeta3 - 18992/9*nf*Ca^3*lqr^2*zeta2 - 9400/9*nf*Ca^3*lqr^3 + 704/3*nf
         *Ca^3*lqr^3*zeta2 + 2800/27*nf*Ca^3*lqr^4 + 8*nf*lfr*Ca*Cf^2 + 7208/
         27*nf*lfr*Ca^2*Cf - 3104/9*nf*lfr*Ca^2*Cf*zeta3 - 448/3*nf*lfr*Ca^2*
         zeta2*Cf - 256/5*nf*lfr*Ca^2*zeta2^2*Cf - 3344/3*nf*lfr*Ca^2*lqr*Cf
          + 1024*nf*lfr*Ca^2*lqr*Cf*zeta3 + 96*nf*lfr*Ca^2*lqr^2*Cf - 553564/
         729*nf*lfr*Ca^3 - 18272/9*nf*lfr*Ca^3*zeta3 - 247648/81*nf*lfr*Ca^3*
         zeta2 + 5056/15*nf*lfr*Ca^3*zeta2^2 - 26992/81*nf*lfr*Ca^3*lqr - 1216/
         3*nf*lfr*Ca^3*lqr*zeta3 + 15904/9*nf*lfr*Ca^3*lqr*zeta2 - 1360/27*nf*
         lfr*Ca^3*lqr^2 - 64*nf*lfr*Ca^3*lqr^2*zeta2 + 2240/27*nf*lfr*Ca^3*
         lqr^3 + 736*nf*lfr^2*Ca^2*Cf - 512*nf*lfr^2*Ca^2*Cf*zeta3 + 96*nf*
         lfr^2*Ca^2*lqr*Cf + 10028/27*nf*lfr^2*Ca^3 + 5408/3*nf*lfr^2*Ca^3*
         zeta3 + 6608/9*nf*lfr^2*Ca^3*zeta2 + 26600/27*nf*lfr^2*Ca^3*lqr - 576
         *nf*lfr^2*Ca^3*lqr*zeta2 - 800/9*nf*lfr^2*Ca^3*lqr^2 - 96*nf*lfr^3*
         Ca^2*Cf - 26080/27*nf*lfr^3*Ca^3 + 1216/3*nf*lfr^3*Ca^3*zeta2 - 13120/
         27*nf*lfr^3*Ca^3*lqr + 10480/27*nf*lfr^4*Ca^3 - 61078/81*nf^2*Ca*Cf
          + 496*nf^2*Ca*Cf*zeta3 + 928/9*nf^2*Ca*zeta2*Cf + 704/45*nf^2*Ca*
         zeta2^2*Cf + 992/3*nf^2*Ca*lqr*Cf - 192*nf^2*Ca*lqr*Cf*zeta3 - 104/3*
         nf^2*Ca*lqr^2*Cf - 609529/729*nf^2*Ca^2 + 2000/9*nf^2*Ca^2*zeta3 + 
         1840/3*nf^2*Ca^2*zeta2 + 976/45*nf^2*Ca^2*zeta2^2 + 563314/729*nf^2*
         Ca^2*lqr - 2240/27*nf^2*Ca^2*lqr*zeta3 - 9808/27*nf^2*Ca^2*lqr*zeta2
          - 27584/81*nf^2*Ca^2*lqr^2 + 544/9*nf^2*Ca^2*lqr^2*zeta2 + 224/3*
         nf^2*Ca^2*lqr^3 - 176/27*nf^2*Ca^2*lqr^4 + 1856/9*nf^2*lfr*Ca*Cf - 
         128*nf^2*lfr*Ca*Cf*zeta3 - 128/3*nf^2*lfr*Ca*lqr*Cf + 248468/729*nf^2
         *lfr*Ca^2 - 640/27*nf^2*lfr*Ca^2*zeta3 + 1088/27*nf^2*lfr*Ca^2*zeta2
          - 19552/81*nf^2*lfr*Ca^2*lqr - 128/9*nf^2*lfr*Ca^2*lqr*zeta2 + 1952/
         27*nf^2*lfr*Ca^2*lqr^2 - 256/27*nf^2*lfr*Ca^2*lqr^3 - 112/3*nf^2*
         lfr^2*Ca*Cf - 1528/27*nf^2*lfr^2*Ca^2 - 736/9*nf^2*lfr^2*Ca^2*zeta2
          - 1792/27*nf^2*lfr^2*Ca^2*lqr - 32/9*nf^2*lfr^2*Ca^2*lqr^2 + 3104/27
         *nf^2*lfr^3*Ca^2 + 1664/27*nf^2*lfr^3*Ca^2*lqr - 1136/27*nf^2*lfr^4*
         Ca^2 - 464/729*nf^3*Ca + 64/27*nf^3*Ca*zeta3 - 352/27*nf^3*Ca*zeta2
          - 992/81*nf^3*Ca*lqr + 64/9*nf^3*Ca*lqr*zeta2 + 208/27*nf^3*Ca*lqr^2
          - 32/27*nf^3*Ca*lqr^3 - 1984/243*nf^3*lfr*Ca + 128/27*nf^3*lfr*Ca*
         zeta2 + 832/81*nf^3*lfr*Ca*lqr - 64/27*nf^3*lfr*Ca*lqr^2 + 208/27*
         nf^3*lfr^2*Ca - 32/9*nf^3*lfr^2*Ca*lqr - 128/27*nf^3*lfr^3*Ca )

       + Da0*Lb6 * (  - 112/3*Ca^4 )

       + Da0*Lb5 * ( 1336/3*Ca^4 - 224*Ca^4*lqr + 224*lfr*Ca^4 - 112/3*nf*Ca^3
          )

       + Da0*Lb4 * (  - 59572/27*Ca^4 + 720*Ca^4*zeta2 + 6392/3*Ca^4*lqr - 480
         *Ca^4*lqr^2 - 4192/3*lfr*Ca^4 + 960*lfr*Ca^4*lqr - 480*lfr^2*Ca^4 + 
         3896/9*nf*Ca^3 - 560/3*nf*Ca^3*lqr + 160/3*nf*lfr*Ca^3 - 320/27*nf^2*
         Ca^2 )

       + Da0*Lb3 * ( 228584/27*Ca^4 - 12320/3*Ca^4*zeta3 - 53600/9*Ca^4*zeta2
          - 230512/27*Ca^4*lqr + 2880*Ca^4*lqr*zeta2 + 31696/9*Ca^4*lqr^2 - 
         1280/3*Ca^4*lqr^3 + 34304/9*lfr*Ca^4 - 2880*lfr*Ca^4*zeta2 - 36992/9*
         lfr*Ca^4*lqr + 1280*lfr*Ca^4*lqr^2 + 5296/9*lfr^2*Ca^4 - 1280*lfr^2*
         Ca^4*lqr + 1280/3*lfr^3*Ca^4 - 160/3*nf*Ca^2*Cf - 53540/27*nf*Ca^3 + 
         5144/9*nf*Ca^3*zeta2 + 15152/9*nf*Ca^3*lqr - 3040/9*nf*Ca^3*lqr^2 - 
         13456/27*nf*lfr*Ca^3 + 1280/9*nf*lfr*Ca^3*lqr + 1760/9*nf*lfr^2*Ca^3
          + 2984/27*nf^2*Ca^2 - 1280/27*nf^2*Ca^2*lqr - 320/27*nf^2*lfr*Ca^2
          - 32/27*nf^3*Ca )

       + Da0*Lb2 * (  - 1613150/81*Ca^4 + 70720/3*Ca^4*zeta3 + 148160/9*Ca^4*
         zeta2 - 2112/5*Ca^4*zeta2^2 + 637028/27*Ca^4*lqr - 12224*Ca^4*lqr*
         zeta3 - 47200/3*Ca^4*lqr*zeta2 - 95432/9*Ca^4*lqr^2 + 3840*Ca^4*lqr^2
         *zeta2 + 2304*Ca^4*lqr^3 - 128*Ca^4*lqr^4 - 274624/27*lfr*Ca^4 + 
         12224*lfr*Ca^4*zeta3 + 36640/3*lfr*Ca^4*zeta2 + 24608/3*lfr*Ca^4*lqr
          - 7680*lfr*Ca^4*lqr*zeta2 - 3392*lfr*Ca^4*lqr^2 + 512*lfr*Ca^4*lqr^3
          - 7432/9*lfr^2*Ca^4 + 3840*lfr^2*Ca^4*zeta2 - 128*lfr^2*Ca^4*lqr - 
         768*lfr^2*Ca^4*lqr^2 + 1216*lfr^3*Ca^4 + 512*lfr^3*Ca^4*lqr - 128*
         lfr^4*Ca^4 + 3580/3*nf*Ca^2*Cf - 768*nf*Ca^2*Cf*zeta3 - 32/3*nf*Ca^2*
         zeta2*Cf - 256*nf*Ca^2*lqr*Cf + 153560/27*nf*Ca^3 - 1440*nf*Ca^3*
         zeta3 - 10630/3*nf*Ca^3*zeta2 - 155728/27*nf*Ca^3*lqr + 4360/3*nf*
         Ca^3*lqr*zeta2 + 19360/9*nf*Ca^3*lqr^2 - 256*nf*Ca^3*lqr^3 - 32*nf*
         lfr*Ca^2*Cf + 29008/27*nf*lfr*Ca^3 - 2440/3*nf*lfr*Ca^3*zeta2 - 960*
         nf*lfr*Ca^3*lqr + 128*nf*lfr*Ca^3*lqr^2 - 160/9*nf*lfr^2*Ca^3 + 512*
         nf*lfr^2*Ca^3*lqr - 384*nf*lfr^3*Ca^3 - 40/3*nf^2*Ca*Cf - 30256/81*
         nf^2*Ca^2 + 1132/9*nf^2*Ca^2*zeta2 + 8864/27*nf^2*Ca^2*lqr - 608/9*
         nf^2*Ca^2*lqr^2 + 2176/27*nf^2*lfr*Ca^2 - 128/3*nf^2*lfr*Ca^2*lqr + 
         32/9*nf^2*lfr^2*Ca^2 + 176/27*nf^3*Ca - 32/9*nf^3*Ca*lqr - 64/27*nf^3
         *lfr*Ca )

       + Da0*Lb1 * ( C4 + 6661280/243*Ca^4 - 8448*Ca^4*zeta5 - 448456/9*Ca^4*
         zeta3 - 734320/27*Ca^4*zeta2 + 14240*Ca^4*zeta2*zeta3 + 39392/15*Ca^4
         *zeta2^2 - 2939464/81*Ca^4*lqr + 131216/3*Ca^4*lqr*zeta3 + 27872*Ca^4
         *lqr*zeta2 - 4224/5*Ca^4*lqr*zeta2^2 + 162832/9*Ca^4*lqr^2 - 10176*
         Ca^4*lqr^2*zeta3 - 35504/3*Ca^4*lqr^2*zeta2 - 39352/9*Ca^4*lqr^3 + 
         1920*Ca^4*lqr^3*zeta2 + 480*Ca^4*lqr^4 + 274600/27*lfr*Ca^4 - 77536/3
         *lfr*Ca^4*zeta3 - 125008/9*lfr*Ca^4*zeta2 + 4224/5*lfr*Ca^4*zeta2^2
          - 279904/27*lfr*Ca^4*lqr + 20352*lfr*Ca^4*lqr*zeta3 + 49888/3*lfr*
         Ca^4*lqr*zeta2 + 3584*lfr*Ca^4*lqr^2 - 5760*lfr*Ca^4*lqr^2*zeta2 - 
         2240/3*lfr*Ca^4*lqr^3 - 376*lfr^2*Ca^4 - 10176*lfr^2*Ca^4*zeta3 - 
         14384/3*lfr^2*Ca^4*zeta2 - 504*lfr^2*Ca^4*lqr + 5760*lfr^2*Ca^4*lqr*
         zeta2 - 640*lfr^2*Ca^4*lqr^2 + 11632/9*lfr^3*Ca^4 - 1920*lfr^3*Ca^4*
         zeta2 + 1600*lfr^3*Ca^4*lqr - 2080/3*lfr^4*Ca^4 + 4*nf*Ca*Cf^2 - 
         27872/9*nf*Ca^2*Cf + 6080/3*nf*Ca^2*Cf*zeta3 + 728/3*nf*Ca^2*zeta2*Cf
          + 384/5*nf*Ca^2*zeta2^2*Cf + 7672/3*nf*Ca^2*lqr*Cf - 1536*nf*Ca^2*
         lqr*Cf*zeta3 - 32/3*nf*Ca^2*lqr*zeta2*Cf - 336*nf*Ca^2*lqr^2*Cf - 
         2073682/243*nf*Ca^3 + 7856*nf*Ca^3*zeta3 + 22696/3*nf*Ca^3*zeta2 - 
         6448/15*nf*Ca^3*zeta2^2 + 884164/81*nf*Ca^3*lqr - 8512/3*nf*Ca^3*lqr*
         zeta3 - 53872/9*nf*Ca^3*lqr*zeta2 - 14636/3*nf*Ca^3*lqr^2 + 3104/3*nf
         *Ca^3*lqr^2*zeta2 + 8672/9*nf*Ca^3*lqr^3 - 64*nf*Ca^3*lqr^4 - 5264/3*
         nf*lfr*Ca^2*Cf + 1536*nf*lfr*Ca^2*Cf*zeta3 + 32/3*nf*lfr*Ca^2*zeta2*
         Cf + 96*nf*lfr*Ca^2*lqr*Cf - 105376/81*nf*lfr*Ca^3 - 416*nf*lfr*Ca^3*
         zeta3 + 6224/3*nf*lfr*Ca^3*zeta2 + 704*nf*lfr*Ca^3*lqr - 2368/3*nf*
         lfr*Ca^3*lqr*zeta2 - 832/3*nf*lfr*Ca^3*lqr^2 + 128/3*nf*lfr*Ca^3*
         lqr^3 + 240*nf*lfr^2*Ca^2*Cf + 10292/9*nf*lfr^2*Ca^3 - 736/3*nf*lfr^2
         *Ca^3*zeta2 + 32/3*nf*lfr^2*Ca^3*lqr + 256*nf*lfr^2*Ca^3*lqr^2 - 6272/
         9*nf*lfr^3*Ca^3 - 384*nf*lfr^3*Ca^3*lqr + 448/3*nf*lfr^4*Ca^3 + 1568/
         9*nf^2*Ca*Cf - 320/3*nf^2*Ca*Cf*zeta3 - 16/3*nf^2*Ca*zeta2*Cf - 112/3
         *nf^2*Ca*lqr*Cf + 146750/243*nf^2*Ca^2 - 1232/9*nf^2*Ca^2*zeta3 - 
         15056/27*nf^2*Ca^2*zeta2 - 19888/27*nf^2*Ca^2*lqr + 1984/9*nf^2*Ca^2*
         lqr*zeta2 + 2728/9*nf^2*Ca^2*lqr^2 - 352/9*nf^2*Ca^2*lqr^3 - 64/3*
         nf^2*lfr*Ca*Cf - 5872/27*nf^2*lfr*Ca^2 + 256/9*nf^2*lfr*Ca^2*zeta2 + 
         1664/9*nf^2*lfr*Ca^2*lqr - 128/3*nf^2*lfr*Ca^2*lqr^2 - 344/3*nf^2*
         lfr^2*Ca^2 - 32/3*nf^2*lfr^2*Ca^2*lqr + 832/9*nf^2*lfr^3*Ca^2 - 656/
         81*nf^3*Ca + 64/9*nf^3*Ca*zeta2 + 368/27*nf^3*Ca*lqr - 32/9*nf^3*Ca*
         lqr^2 + 736/81*nf^3*lfr*Ca - 128/27*nf^3*lfr*Ca*lqr - 32/9*nf^3*lfr^2
         *Ca )

       + Da0*Lb0 * ( F4 - 18714107/729*Ca^4 + 121456/9*Ca^4*zeta5 + 1324756/27
         *Ca^4*zeta3 - 34864/3*Ca^4*zeta3^2 + 1318912/81*Ca^4*zeta2 - 27904*
         Ca^4*zeta2*zeta3 - 33184/135*Ca^4*zeta2^2 - 3104/15*Ca^4*zeta2^3 + 
         18380416/729*Ca^4*lqr - 8576*Ca^4*lqr*zeta5 - 1250056/27*Ca^4*lqr*
         zeta3 - 1759048/81*Ca^4*lqr*zeta2 + 42496/3*Ca^4*lqr*zeta2*zeta3 + 
         33904/15*Ca^4*lqr*zeta2^2 - 1031750/81*Ca^4*lqr^2 + 51568/3*Ca^4*
         lqr^2*zeta3 + 95344/9*Ca^4*lqr^2*zeta2 - 2048/5*Ca^4*lqr^2*zeta2^2 + 
         91232/27*Ca^4*lqr^3 - 6272/3*Ca^4*lqr^3*zeta3 - 7520/3*Ca^4*lqr^3*
         zeta2 - 10076/27*Ca^4*lqr^4 + 256*Ca^4*lqr^4*zeta2 - 2286208/729*lfr*
         Ca^4 + 8576*lfr*Ca^4*zeta5 + 557056/27*lfr*Ca^4*zeta3 + 1345072/81*
         lfr*Ca^4*zeta2 - 42496/3*lfr*Ca^4*zeta2*zeta3 - 37424/15*lfr*Ca^4*
         zeta2^2 + 417664/81*lfr*Ca^4*lqr - 50336/3*lfr*Ca^4*lqr*zeta3 - 98288/
         9*lfr*Ca^4*lqr*zeta2 + 4096/5*lfr*Ca^4*lqr*zeta2^2 - 11480/9*lfr*Ca^4
         *lqr^2 + 6272*lfr*Ca^4*lqr^2*zeta3 + 4000*lfr*Ca^4*lqr^2*zeta2 - 4576/
         27*lfr*Ca^4*lqr^3 - 1024*lfr*Ca^4*lqr^3*zeta2 - 26510/27*lfr^2*Ca^4
          - 1232/3*lfr^2*Ca^4*zeta3 - 6736/9*lfr^2*Ca^4*zeta2 - 2048/5*lfr^2*
         Ca^4*zeta2^2 - 64456/27*lfr^2*Ca^4*lqr - 6272*lfr^2*Ca^4*lqr*zeta3 - 
         480*lfr^2*Ca^4*lqr*zeta2 + 5368/9*lfr^2*Ca^4*lqr^2 + 1536*lfr^2*Ca^4*
         lqr^2*zeta2 + 60904/27*lfr^3*Ca^4 + 6272/3*lfr^3*Ca^4*zeta3 - 3040/3*
         lfr^3*Ca^4*zeta2 + 21824/27*lfr^3*Ca^4*lqr - 1024*lfr^3*Ca^4*lqr*
         zeta2 - 23276/27*lfr^4*Ca^4 + 256*lfr^4*Ca^4*zeta2 - 2450/9*nf*Ca*
         Cf^2 + 1280*nf*Ca*Cf^2*zeta5 - 2368/3*nf*Ca*Cf^2*zeta3 + 20*nf*Ca*lqr
         *Cf^2 + 437803/81*nf*Ca^2*Cf - 640*nf*Ca^2*Cf*zeta5 - 9832/3*nf*Ca^2*
         Cf*zeta3 - 3064/9*nf*Ca^2*zeta2*Cf - 384*nf*Ca^2*zeta2*Cf*zeta3 - 
         1024/9*nf*Ca^2*zeta2^2*Cf - 92192/27*nf*Ca^2*lqr*Cf + 18944/9*nf*Ca^2
         *lqr*Cf*zeta3 + 160/3*nf*Ca^2*lqr*zeta2*Cf + 256/5*nf*Ca^2*lqr*
         zeta2^2*Cf + 3028/3*nf*Ca^2*lqr^2*Cf - 512*nf*Ca^2*lqr^2*Cf*zeta3 - 
         96*nf*Ca^2*lqr^3*Cf + 7438205/729*nf*Ca^3 - 15904/9*nf*Ca^3*zeta5 - 
         250544/27*nf*Ca^3*zeta3 - 477712/81*nf*Ca^3*zeta2 + 9680/3*nf*Ca^3*
         zeta2*zeta3 + 584/27*nf*Ca^3*zeta2^2 - 6591302/729*nf*Ca^3*lqr + 
         65552/9*nf*Ca^3*lqr*zeta3 + 432808/81*nf*Ca^3*lqr*zeta2 - 1472/5*nf*
         Ca^3*lqr*zeta2^2 + 344560/81*nf*Ca^3*lqr^2 - 4192/3*nf*Ca^3*lqr^2*
         zeta3 - 18992/9*nf*Ca^3*lqr^2*zeta2 - 9400/9*nf*Ca^3*lqr^3 + 704/3*nf
         *Ca^3*lqr^3*zeta2 + 2800/27*nf*Ca^3*lqr^4 + 8*nf*lfr*Ca*Cf^2 + 7208/
         27*nf*lfr*Ca^2*Cf - 3104/9*nf*lfr*Ca^2*Cf*zeta3 - 448/3*nf*lfr*Ca^2*
         zeta2*Cf - 256/5*nf*lfr*Ca^2*zeta2^2*Cf - 3344/3*nf*lfr*Ca^2*lqr*Cf
          + 1024*nf*lfr*Ca^2*lqr*Cf*zeta3 + 96*nf*lfr*Ca^2*lqr^2*Cf - 553564/
         729*nf*lfr*Ca^3 - 18272/9*nf*lfr*Ca^3*zeta3 - 247648/81*nf*lfr*Ca^3*
         zeta2 + 5056/15*nf*lfr*Ca^3*zeta2^2 - 26992/81*nf*lfr*Ca^3*lqr - 1216/
         3*nf*lfr*Ca^3*lqr*zeta3 + 15904/9*nf*lfr*Ca^3*lqr*zeta2 - 1360/27*nf*
         lfr*Ca^3*lqr^2 - 64*nf*lfr*Ca^3*lqr^2*zeta2 + 2240/27*nf*lfr*Ca^3*
         lqr^3 + 736*nf*lfr^2*Ca^2*Cf - 512*nf*lfr^2*Ca^2*Cf*zeta3 + 96*nf*
         lfr^2*Ca^2*lqr*Cf + 10028/27*nf*lfr^2*Ca^3 + 5408/3*nf*lfr^2*Ca^3*
         zeta3 + 6608/9*nf*lfr^2*Ca^3*zeta2 + 26600/27*nf*lfr^2*Ca^3*lqr - 576
         *nf*lfr^2*Ca^3*lqr*zeta2 - 800/9*nf*lfr^2*Ca^3*lqr^2 - 96*nf*lfr^3*
         Ca^2*Cf - 26080/27*nf*lfr^3*Ca^3 + 1216/3*nf*lfr^3*Ca^3*zeta2 - 13120/
         27*nf*lfr^3*Ca^3*lqr + 10480/27*nf*lfr^4*Ca^3 - 61078/81*nf^2*Ca*Cf
          + 496*nf^2*Ca*Cf*zeta3 + 928/9*nf^2*Ca*zeta2*Cf + 704/45*nf^2*Ca*
         zeta2^2*Cf + 992/3*nf^2*Ca*lqr*Cf - 192*nf^2*Ca*lqr*Cf*zeta3 - 104/3*
         nf^2*Ca*lqr^2*Cf - 609529/729*nf^2*Ca^2 + 2000/9*nf^2*Ca^2*zeta3 + 
         1840/3*nf^2*Ca^2*zeta2 + 976/45*nf^2*Ca^2*zeta2^2 + 563314/729*nf^2*
         Ca^2*lqr - 2240/27*nf^2*Ca^2*lqr*zeta3 - 9808/27*nf^2*Ca^2*lqr*zeta2
          - 27584/81*nf^2*Ca^2*lqr^2 + 544/9*nf^2*Ca^2*lqr^2*zeta2 + 224/3*
         nf^2*Ca^2*lqr^3 - 176/27*nf^2*Ca^2*lqr^4 + 1856/9*nf^2*lfr*Ca*Cf - 
         128*nf^2*lfr*Ca*Cf*zeta3 - 128/3*nf^2*lfr*Ca*lqr*Cf + 248468/729*nf^2
         *lfr*Ca^2 - 640/27*nf^2*lfr*Ca^2*zeta3 + 1088/27*nf^2*lfr*Ca^2*zeta2
          - 19552/81*nf^2*lfr*Ca^2*lqr - 128/9*nf^2*lfr*Ca^2*lqr*zeta2 + 1952/
         27*nf^2*lfr*Ca^2*lqr^2 - 256/27*nf^2*lfr*Ca^2*lqr^3 - 112/3*nf^2*
         lfr^2*Ca*Cf - 1528/27*nf^2*lfr^2*Ca^2 - 736/9*nf^2*lfr^2*Ca^2*zeta2
          - 1792/27*nf^2*lfr^2*Ca^2*lqr - 32/9*nf^2*lfr^2*Ca^2*lqr^2 + 3104/27
         *nf^2*lfr^3*Ca^2 + 1664/27*nf^2*lfr^3*Ca^2*lqr - 1136/27*nf^2*lfr^4*
         Ca^2 - 464/729*nf^3*Ca + 64/27*nf^3*Ca*zeta3 - 352/27*nf^3*Ca*zeta2
          - 992/81*nf^3*Ca*lqr + 64/9*nf^3*Ca*lqr*zeta2 + 208/27*nf^3*Ca*lqr^2
          - 32/27*nf^3*Ca*lqr^3 - 1984/243*nf^3*lfr*Ca + 128/27*nf^3*lfr*Ca*
         zeta2 + 832/81*nf^3*lfr*Ca*lqr - 64/27*nf^3*lfr*Ca*lqr^2 + 208/27*
         nf^3*lfr^2*Ca - 32/9*nf^3*lfr^2*Ca*lqr - 128/27*nf^3*lfr^3*Ca ))

}



DeltaNSVq = {

DeltaNSVq1 ->
      (  delta1*Lb1 * (  - 4*Cf )

       + delta1*Lb0 * ( 2*Cf - 4*Cf*lqr + 4*Cf*lfr )

       + delta2*La1 * (  - 4*Cf )

       + delta2*La0 * ( 2*Cf - 4*Cf*lqr + 4*Cf*lfr )

       + Db0*La0 * (  - 4*Cf )

       + Da0*Lb0 * (  - 4*Cf )),

DeltaNSVq2 ->
      (  Db2*La0 * (  - 24*Cf^2 )

       + Da2*Lb0 * (  - 24*Cf^2 )

       + Db1*La1 * (  - 48*Cf^2 )

       + Db1*La0 * ( 44/3*Cf*Ca - 8/3*Cf*nf + 24*Cf^2 - 48*Cf^2*lqr + 48*Cf^2*
         lfr )

       + delta1*Lb3 * (  - 8*Cf^2 )

       + delta1*Lb2 * ( 22/3*Cf*Ca - 4/3*Cf*nf + 24*Cf^2 - 24*Cf^2*lqr + 24*
         Cf^2*lfr )

       + delta1*Lb1 * (  - 376/9*Cf*Ca + 76/9*Cf*nf + 8*Cf*zeta2*Ca + 44/3*Cf*
         lqr*Ca - 8/3*Cf*lqr*nf + 66*Cf^2 - 16*Cf^2*zeta2 + 16*Cf^2*lqr - 16*
         Cf^2*lqr^2 - 16*Cf^2*lfr + 32*Cf^2*lfr*lqr - 16*Cf^2*lfr^2 )

       + delta1*Lb0 * ( 1000/27*Cf*Ca - 28*Cf*Ca*zeta3 - 268/27*Cf*nf - 56/3*
         Cf*zeta2*Ca + 8/3*Cf*zeta2*nf - 466/9*Cf*lqr*Ca + 76/9*Cf*lqr*nf + 8*
         Cf*lqr*zeta2*Ca + 22/3*Cf*lqr^2*Ca - 4/3*Cf*lqr^2*nf + 400/9*Cf*lfr*
         Ca - 64/9*Cf*lfr*nf - 8*Cf*lfr*zeta2*Ca - 22/3*Cf*lfr^2*Ca + 4/3*Cf*
         lfr^2*nf - 32*Cf^2 - 32*Cf^2*zeta3 - 8*Cf^2*zeta2 + 88*Cf^2*lqr - 16*
         Cf^2*lqr*zeta2 - 16*Cf^2*lqr^2 - 88*Cf^2*lfr + 16*Cf^2*lfr*zeta2 + 32
         *Cf^2*lfr*lqr - 16*Cf^2*lfr^2 )

       + Da1*Lb1 * (  - 48*Cf^2 )

       + Da1*Lb0 * ( 44/3*Cf*Ca - 8/3*Cf*nf + 24*Cf^2 - 48*Cf^2*lqr + 48*Cf^2*
         lfr )

       + delta2*La3 * (  - 8*Cf^2 )

       + delta2*La2 * ( 22/3*Cf*Ca - 4/3*Cf*nf + 24*Cf^2 - 24*Cf^2*lqr + 24*
         Cf^2*lfr )

       + delta2*La1 * (  - 376/9*Cf*Ca + 76/9*Cf*nf + 8*Cf*zeta2*Ca + 44/3*Cf*
         lqr*Ca - 8/3*Cf*lqr*nf + 66*Cf^2 - 16*Cf^2*zeta2 + 16*Cf^2*lqr - 16*
         Cf^2*lqr^2 - 16*Cf^2*lfr + 32*Cf^2*lfr*lqr - 16*Cf^2*lfr^2 )

       + delta2*La0 * ( 1000/27*Cf*Ca - 28*Cf*Ca*zeta3 - 268/27*Cf*nf - 56/3*
         Cf*zeta2*Ca + 8/3*Cf*zeta2*nf - 466/9*Cf*lqr*Ca + 76/9*Cf*lqr*nf + 8*
         Cf*lqr*zeta2*Ca + 22/3*Cf*lqr^2*Ca - 4/3*Cf*lqr^2*nf + 400/9*Cf*lfr*
         Ca - 64/9*Cf*lfr*nf - 8*Cf*lfr*zeta2*Ca - 22/3*Cf*lfr^2*Ca + 4/3*Cf*
         lfr^2*nf - 32*Cf^2 - 32*Cf^2*zeta3 - 8*Cf^2*zeta2 + 88*Cf^2*lqr - 16*
         Cf^2*lqr*zeta2 - 16*Cf^2*lqr^2 - 88*Cf^2*lfr + 16*Cf^2*lfr*zeta2 + 32
         *Cf^2*lfr*lqr - 16*Cf^2*lfr^2 )

       + Db0*La2 * (  - 24*Cf^2 )

       + Db0*La1 * ( 44/3*Cf*Ca - 8/3*Cf*nf + 40*Cf^2 - 48*Cf^2*lqr + 48*Cf^2*
         lfr )

       + Db0*La0 * (  - 466/9*Cf*Ca + 76/9*Cf*nf + 8*Cf*zeta2*Ca + 44/3*Cf*lqr
         *Ca - 8/3*Cf*lqr*nf + 76*Cf^2 - 16*Cf^2*zeta2 - 16*Cf^2*lqr^2 + 32*
         Cf^2*lfr*lqr - 16*Cf^2*lfr^2 )

       + Da0*Lb2 * (  - 24*Cf^2 )

       + Da0*Lb1 * ( 44/3*Cf*Ca - 8/3*Cf*nf + 40*Cf^2 - 48*Cf^2*lqr + 48*Cf^2*
         lfr )

       + Da0*Lb0 * (  - 466/9*Cf*Ca + 76/9*Cf*nf + 8*Cf*zeta2*Ca + 44/3*Cf*lqr
         *Ca - 8/3*Cf*lqr*nf + 76*Cf^2 - 16*Cf^2*zeta2 - 16*Cf^2*lqr^2 + 32*
         Cf^2*lfr*lqr - 16*Cf^2*lfr^2 )),

DeltaNSVq3 ->
       ( Db4*La0 * (  - 40*Cf^3 )

       + Da4*Lb0 * (  - 40*Cf^3 )

       + Db3*La1 * (  - 160*Cf^3 )

       + Db3*La0 * ( 880/9*Cf^2*Ca - 160/9*Cf^2*nf + 80*Cf^3 - 160*Cf^3*lqr + 
         160*Cf^3*lfr )

       + Da3*Lb1 * (  - 160*Cf^3 )

       + Da3*Lb0 * ( 880/9*Cf^2*Ca - 160/9*Cf^2*nf + 80*Cf^3 - 160*Cf^3*lqr + 
         160*Cf^3*lfr )

       + Db2*La2 * (  - 240*Cf^3 )

       + Db2*La1 * ( 880/3*Cf^2*Ca - 160/3*Cf^2*nf + 336*Cf^3 - 480*Cf^3*lqr
          + 480*Cf^3*lfr )

       + Db2*La0 * (  - 484/9*Cf*Ca^2 + 176/9*Cf*nf*Ca - 16/9*Cf*nf^2 - 592*
         Cf^2*Ca + 96*Cf^2*nf + 96*Cf^2*zeta2*Ca + 880/3*Cf^2*lqr*Ca - 160/3*
         Cf^2*lqr*nf - 352/3*Cf^2*lfr*Ca + 64/3*Cf^2*lfr*nf + 456*Cf^3 + 96*
         Cf^3*zeta2 + 96*Cf^3*lqr - 192*Cf^3*lqr^2 - 96*Cf^3*lfr + 384*Cf^3*
         lfr*lqr - 192*Cf^3*lfr^2 )

       + Da2*Lb2 * (  - 240*Cf^3 )

       + Da2*Lb1 * ( 880/3*Cf^2*Ca - 160/3*Cf^2*nf + 336*Cf^3 - 480*Cf^3*lqr
          + 480*Cf^3*lfr )

       + Da2*Lb0 * (  - 484/9*Cf*Ca^2 + 176/9*Cf*nf*Ca - 16/9*Cf*nf^2 - 592*
         Cf^2*Ca + 96*Cf^2*nf + 96*Cf^2*zeta2*Ca + 880/3*Cf^2*lqr*Ca - 160/3*
         Cf^2*lqr*nf - 352/3*Cf^2*lfr*Ca + 64/3*Cf^2*lfr*nf + 456*Cf^3 + 96*
         Cf^3*zeta2 + 96*Cf^3*lqr - 192*Cf^3*lqr^2 - 96*Cf^3*lfr + 384*Cf^3*
         lfr*lqr - 192*Cf^3*lfr^2 )

       + Db1*La3 * (  - 160*Cf^3 )

       + Db1*La2 * ( 880/3*Cf^2*Ca - 160/3*Cf^2*nf + 416*Cf^3 - 480*Cf^3*lqr
          + 480*Cf^3*lfr )

       + Db1*La1 * (  - 968/9*Cf*Ca^2 + 352/9*Cf*nf*Ca - 32/9*Cf*nf^2 - 3784/3
         *Cf^2*Ca + 640/3*Cf^2*nf + 192*Cf^2*zeta2*Ca + 1760/3*Cf^2*lqr*Ca - 
         320/3*Cf^2*lqr*nf - 704/3*Cf^2*lfr*Ca + 128/3*Cf^2*lfr*nf + 872*Cf^3
          + 192*Cf^3*zeta2 + 384*Cf^3*lqr - 384*Cf^3*lqr^2 - 384*Cf^3*lfr + 
         768*Cf^3*lfr*lqr - 384*Cf^3*lfr^2 )

       + Db1*La0 * ( 11476/27*Cf*Ca^2 - 3896/27*Cf*nf*Ca + 304/27*Cf*nf^2 - 
         176/3*Cf*zeta2*Ca^2 + 32/3*Cf*zeta2*nf*Ca - 968/9*Cf*lqr*Ca^2 + 352/9
         *Cf*lqr*nf*Ca - 32/9*Cf*lqr*nf^2 + 1088/3*Cf^2*Ca - 336*Cf^2*Ca*zeta3
          - 200/3*Cf^2*nf - 448*Cf^2*zeta2*Ca + 64*Cf^2*zeta2*nf - 1096*Cf^2*
         lqr*Ca + 176*Cf^2*lqr*nf + 192*Cf^2*lqr*zeta2*Ca + 264*Cf^2*lqr^2*Ca
          - 48*Cf^2*lqr^2*nf + 920*Cf^2*lfr*Ca - 144*Cf^2*lfr*nf - 192*Cf^2*
         lfr*zeta2*Ca - 176*Cf^2*lfr*lqr*Ca + 32*Cf^2*lfr*lqr*nf - 88*Cf^2*
         lfr^2*Ca + 16*Cf^2*lfr^2*nf - 384*Cf^3 - 640*Cf^3*zeta3 - 288*Cf^3*
         zeta2 + 1056*Cf^3*lqr + 192*Cf^3*lqr*zeta2 - 96*Cf^3*lqr^2 - 64*Cf^3*
         lqr^3 - 1056*Cf^3*lfr - 192*Cf^3*lfr*zeta2 + 192*Cf^3*lfr*lqr + 192*
         Cf^3*lfr*lqr^2 - 96*Cf^3*lfr^2 - 192*Cf^3*lfr^2*lqr + 64*Cf^3*lfr^3 )

       + delta1*Lb5 * (  - 8*Cf^3 )

       + delta1*Lb4 * ( 220/9*Cf^2*Ca - 40/9*Cf^2*nf + 44*Cf^3 - 40*Cf^3*lqr
          + 40*Cf^3*lfr )

       + delta1*Lb3 * (  - 484/27*Cf*Ca^2 + 176/27*Cf*nf*Ca - 16/27*Cf*nf^2 - 
         5756/27*Cf^2*Ca + 1040/27*Cf^2*nf + 32*Cf^2*zeta2*Ca + 880/9*Cf^2*lqr
         *Ca - 160/9*Cf^2*lqr*nf - 352/9*Cf^2*lfr*Ca + 64/9*Cf^2*lfr*nf + 132*
         Cf^3 + 32*Cf^3*zeta2 + 112*Cf^3*lqr - 64*Cf^3*lqr^2 - 112*Cf^3*lfr + 
         128*Cf^3*lfr*lqr - 64*Cf^3*lfr^2 )

       + delta1*Lb2 * ( 4676/27*Cf*Ca^2 - 1678/27*Cf*nf*Ca + 152/27*Cf*nf^2 - 
         98/3*Cf*zeta2*Ca^2 + 16/3*Cf*zeta2*nf*Ca - 484/9*Cf*lqr*Ca^2 + 176/9*
         Cf*lqr*nf*Ca - 16/9*Cf*lqr*nf^2 + 3572/9*Cf^2*Ca - 168*Cf^2*Ca*zeta3
          - 620/9*Cf^2*nf - 812/3*Cf^2*zeta2*Ca + 32*Cf^2*zeta2*nf - 596*Cf^2*
         lqr*Ca + 104*Cf^2*lqr*nf + 96*Cf^2*lqr*zeta2*Ca + 132*Cf^2*lqr^2*Ca
          - 24*Cf^2*lqr^2*nf + 420*Cf^2*lfr*Ca - 72*Cf^2*lfr*nf - 96*Cf^2*lfr*
         zeta2*Ca - 88*Cf^2*lfr*lqr*Ca + 16*Cf^2*lfr*lqr*nf - 44*Cf^2*lfr^2*Ca
          + 8*Cf^2*lfr^2*nf - 1136/3*Cf^3 - 320*Cf^3*zeta3 - 96*Cf^3*zeta2 + 
         560*Cf^3*lqr + 96*Cf^3*lqr*zeta2 + 16*Cf^3*lqr^2 - 32*Cf^3*lqr^3 - 
         560*Cf^3*lfr - 96*Cf^3*lfr*zeta2 - 32*Cf^3*lfr*lqr + 96*Cf^3*lfr*
         lqr^2 + 16*Cf^3*lfr^2 - 96*Cf^3*lfr^2*lqr + 32*Cf^3*lfr^3 )

       + delta1*Lb1 * (  - 47386/81*Cf*Ca^2 + 200*Cf*Ca^2*zeta3 + 14648/81*Cf*
         nf*Ca - 1264/81*Cf*nf^2 + 2560/9*Cf*zeta2*Ca^2 - 212/3*Cf*zeta2*nf*Ca
          + 32/9*Cf*zeta2*nf^2 - 176/5*Cf*zeta2^2*Ca^2 + 9496/27*Cf*lqr*Ca^2
          - 3536/27*Cf*lqr*nf*Ca + 304/27*Cf*lqr*nf^2 - 176/3*Cf*lqr*zeta2*
         Ca^2 + 32/3*Cf*lqr*zeta2*nf*Ca - 484/9*Cf*lqr^2*Ca^2 + 176/9*Cf*lqr^2
         *nf*Ca - 16/9*Cf*lqr^2*nf^2 + 70763/81*Cf^2*Ca + 424*Cf^2*Ca*zeta3 - 
         9080/81*Cf^2*nf - 320/3*Cf^2*nf*zeta3 + 20/3*Cf^2*zeta2*Ca - 32/3*
         Cf^2*zeta2*nf + 48/5*Cf^2*zeta2^2*Ca + 1256/27*Cf^2*lqr*Ca - 128*Cf^2
         *lqr*Ca*zeta3 - 80/27*Cf^2*lqr*nf - 1040/3*Cf^2*lqr*zeta2*Ca + 128/3*
         Cf^2*lqr*zeta2*nf - 3200/9*Cf^2*lqr^2*Ca + 512/9*Cf^2*lqr^2*nf + 64*
         Cf^2*lqr^2*zeta2*Ca + 176/3*Cf^2*lqr^3*Ca - 32/3*Cf^2*lqr^3*nf - 
         14324/27*Cf^2*lfr*Ca + 128*Cf^2*lfr*Ca*zeta3 + 2240/27*Cf^2*lfr*nf + 
         464*Cf^2*lfr*zeta2*Ca - 64*Cf^2*lfr*zeta2*nf + 5344/9*Cf^2*lfr*lqr*Ca
          - 832/9*Cf^2*lfr*lqr*nf - 128*Cf^2*lfr*lqr*zeta2*Ca - 176/3*Cf^2*lfr
         *lqr^2*Ca + 32/3*Cf^2*lfr*lqr^2*nf - 2144/9*Cf^2*lfr^2*Ca + 320/9*
         Cf^2*lfr^2*nf + 64*Cf^2*lfr^2*zeta2*Ca - 176/3*Cf^2*lfr^2*lqr*Ca + 32/
         3*Cf^2*lfr^2*lqr*nf + 176/3*Cf^2*lfr^3*Ca - 32/3*Cf^2*lfr^3*nf - 1675/
         3*Cf^3 + 848*Cf^3*zeta3 - 88/3*Cf^3*zeta2 + 192/5*Cf^3*zeta2^2 - 256*
         Cf^3*lqr - 832*Cf^3*lqr*zeta3 - 192*Cf^3*lqr*zeta2 + 472*Cf^3*lqr^2
          + 128*Cf^3*lqr^2*zeta2 - 64*Cf^3*lqr^3 + 256*Cf^3*lfr + 832*Cf^3*lfr
         *zeta3 + 192*Cf^3*lfr*zeta2 - 944*Cf^3*lfr*lqr - 256*Cf^3*lfr*lqr*
         zeta2 + 192*Cf^3*lfr*lqr^2 + 472*Cf^3*lfr^2 + 128*Cf^3*lfr^2*zeta2 - 
         192*Cf^3*lfr^2*lqr + 64*Cf^3*lfr^3 )

       + delta1*Lb0 * ( 587684/729*Cf*Ca^2 + 192*Cf*Ca^2*zeta5 - 21692/27*Cf*
         Ca^2*zeta3 - 118984/729*Cf*nf*Ca + 196/3*Cf*nf*Ca*zeta3 + 10856/729*
         Cf*nf^2 + 32/27*Cf*nf^2*zeta3 - 40844/81*Cf*zeta2*Ca^2 + 176/3*Cf*
         zeta2*Ca^2*zeta3 + 11816/81*Cf*zeta2*nf*Ca - 304/27*Cf*zeta2*nf^2 + 
         656/15*Cf*zeta2^2*Ca^2 - 208/15*Cf*zeta2^2*nf*Ca - 49582/81*Cf*lqr*
         Ca^2 + 176*Cf*lqr*Ca^2*zeta3 + 16952/81*Cf*lqr*nf*Ca - 1264/81*Cf*lqr
         *nf^2 + 856/3*Cf*lqr*zeta2*Ca^2 - 608/9*Cf*lqr*zeta2*nf*Ca + 32/9*Cf*
         lqr*zeta2*nf^2 - 176/5*Cf*lqr*zeta2^2*Ca^2 + 5738/27*Cf*lqr^2*Ca^2 - 
         1948/27*Cf*lqr^2*nf*Ca + 152/27*Cf*lqr^2*nf^2 - 88/3*Cf*lqr^2*zeta2*
         Ca^2 + 16/3*Cf*lqr^2*zeta2*nf*Ca - 484/27*Cf*lqr^3*Ca^2 + 176/27*Cf*
         lqr^3*nf*Ca - 16/27*Cf*lqr^3*nf^2 + 8582/27*Cf*lfr*Ca^2 + 88/3*Cf*lfr
         *Ca^2*zeta3 - 724/9*Cf*lfr*nf*Ca - 112/3*Cf*lfr*nf*Ca*zeta3 + 64/27*
         Cf*lfr*nf^2 - 1336/9*Cf*lfr*zeta2*Ca^2 + 208/9*Cf*lfr*zeta2*nf*Ca + 
         176/5*Cf*lfr*zeta2^2*Ca^2 - 5012/27*Cf*lfr^2*Ca^2 + 1684/27*Cf*lfr^2*
         nf*Ca - 128/27*Cf*lfr^2*nf^2 + 88/3*Cf*lfr^2*zeta2*Ca^2 - 16/3*Cf*
         lfr^2*zeta2*nf*Ca + 484/27*Cf*lfr^3*Ca^2 - 176/27*Cf*lfr^3*nf*Ca + 16/
         27*Cf*lfr^3*nf^2 - 56101/54*Cf^2*Ca - 116*Cf^2*Ca*zeta3 + 1999/27*
         Cf^2*nf + 2032/9*Cf^2*nf*zeta3 + 2260/9*Cf^2*zeta2*Ca + 16*Cf^2*zeta2
         *Ca*zeta3 - 664/9*Cf^2*zeta2*nf + 24*Cf^2*zeta2^2*Ca + 256/15*Cf^2*
         zeta2^2*nf + 45143/27*Cf^2*lqr*Ca - 88/3*Cf^2*lqr*Ca*zeta3 - 6788/27*
         Cf^2*lqr*nf - 320/3*Cf^2*lqr*nf*zeta3 - 2992/9*Cf^2*lqr*zeta2*Ca + 
         208/9*Cf^2*lqr*zeta2*nf + 48/5*Cf^2*lqr*zeta2^2*Ca - 5690/9*Cf^2*
         lqr^2*Ca + 96*Cf^2*lqr^2*Ca*zeta3 + 968/9*Cf^2*lqr^2*nf - 40/3*Cf^2*
         lqr^2*zeta2*Ca + 16/3*Cf^2*lqr^2*zeta2*nf + 176/3*Cf^2*lqr^3*Ca - 32/
         3*Cf^2*lqr^3*nf - 38807/27*Cf^2*lfr*Ca + 264*Cf^2*lfr*Ca*zeta3 + 5744/
         27*Cf^2*lfr*nf + 64*Cf^2*lfr*nf*zeta3 + 3520/9*Cf^2*lfr*zeta2*Ca - 
         304/9*Cf^2*lfr*zeta2*nf - 48/5*Cf^2*lfr*zeta2^2*Ca + 5572/9*Cf^2*lfr*
         lqr*Ca - 192*Cf^2*lfr*lqr*Ca*zeta3 - 952/9*Cf^2*lfr*lqr*nf + 144*Cf^2
         *lfr*lqr*zeta2*Ca - 32*Cf^2*lfr*lqr*zeta2*nf - 176/3*Cf^2*lfr*lqr^2*
         Ca + 32/3*Cf^2*lfr*lqr^2*nf + 118/9*Cf^2*lfr^2*Ca + 96*Cf^2*lfr^2*Ca*
         zeta3 - 16/9*Cf^2*lfr^2*nf - 392/3*Cf^2*lfr^2*zeta2*Ca + 80/3*Cf^2*
         lfr^2*zeta2*nf - 176/3*Cf^2*lfr^2*lqr*Ca + 32/3*Cf^2*lfr^2*lqr*nf + 
         176/3*Cf^2*lfr^3*Ca - 32/3*Cf^2*lfr^3*nf + 557/2*Cf^3 - 384*Cf^3*
         zeta5 + 496*Cf^3*zeta3 + 700/3*Cf^3*zeta2 + 128*Cf^3*zeta2*zeta3 - 
         560/3*Cf^3*zeta2^2 - 883*Cf^3*lqr + 720*Cf^3*lqr*zeta3 - 32*Cf^3*lqr*
         zeta2 + 192/5*Cf^3*lqr*zeta2^2 + 352*Cf^3*lqr^2 - 448*Cf^3*lqr^2*
         zeta3 - 128*Cf^3*lqr^2*zeta2 - 24*Cf^3*lqr^3 + 64*Cf^3*lqr^3*zeta2 + 
         883*Cf^3*lfr - 720*Cf^3*lfr*zeta3 + 32*Cf^3*lfr*zeta2 - 192/5*Cf^3*
         lfr*zeta2^2 - 704*Cf^3*lfr*lqr + 896*Cf^3*lfr*lqr*zeta3 + 256*Cf^3*
         lfr*lqr*zeta2 + 72*Cf^3*lfr*lqr^2 - 192*Cf^3*lfr*lqr^2*zeta2 + 352*
         Cf^3*lfr^2 - 448*Cf^3*lfr^2*zeta3 - 128*Cf^3*lfr^2*zeta2 - 72*Cf^3*
         lfr^2*lqr + 192*Cf^3*lfr^2*lqr*zeta2 + 24*Cf^3*lfr^3 - 64*Cf^3*lfr^3*
         zeta2 )

       + Da1*Lb3 * (  - 160*Cf^3 )

       + Da1*Lb2 * ( 880/3*Cf^2*Ca - 160/3*Cf^2*nf + 416*Cf^3 - 480*Cf^3*lqr
          + 480*Cf^3*lfr )

       + Da1*Lb1 * (  - 968/9*Cf*Ca^2 + 352/9*Cf*nf*Ca - 32/9*Cf*nf^2 - 3784/3
         *Cf^2*Ca + 640/3*Cf^2*nf + 192*Cf^2*zeta2*Ca + 1760/3*Cf^2*lqr*Ca - 
         320/3*Cf^2*lqr*nf - 704/3*Cf^2*lfr*Ca + 128/3*Cf^2*lfr*nf + 872*Cf^3
          + 192*Cf^3*zeta2 + 384*Cf^3*lqr - 384*Cf^3*lqr^2 - 384*Cf^3*lfr + 
         768*Cf^3*lfr*lqr - 384*Cf^3*lfr^2 )

       + Da1*Lb0 * ( 11476/27*Cf*Ca^2 - 3896/27*Cf*nf*Ca + 304/27*Cf*nf^2 - 
         176/3*Cf*zeta2*Ca^2 + 32/3*Cf*zeta2*nf*Ca - 968/9*Cf*lqr*Ca^2 + 352/9
         *Cf*lqr*nf*Ca - 32/9*Cf*lqr*nf^2 + 1088/3*Cf^2*Ca - 336*Cf^2*Ca*zeta3
          - 200/3*Cf^2*nf - 448*Cf^2*zeta2*Ca + 64*Cf^2*zeta2*nf - 1096*Cf^2*
         lqr*Ca + 176*Cf^2*lqr*nf + 192*Cf^2*lqr*zeta2*Ca + 264*Cf^2*lqr^2*Ca
          - 48*Cf^2*lqr^2*nf + 920*Cf^2*lfr*Ca - 144*Cf^2*lfr*nf - 192*Cf^2*
         lfr*zeta2*Ca - 176*Cf^2*lfr*lqr*Ca + 32*Cf^2*lfr*lqr*nf - 88*Cf^2*
         lfr^2*Ca + 16*Cf^2*lfr^2*nf - 384*Cf^3 - 640*Cf^3*zeta3 - 288*Cf^3*
         zeta2 + 1056*Cf^3*lqr + 192*Cf^3*lqr*zeta2 - 96*Cf^3*lqr^2 - 64*Cf^3*
         lqr^3 - 1056*Cf^3*lfr - 192*Cf^3*lfr*zeta2 + 192*Cf^3*lfr*lqr + 192*
         Cf^3*lfr*lqr^2 - 96*Cf^3*lfr^2 - 192*Cf^3*lfr^2*lqr + 64*Cf^3*lfr^3 )

       + delta2*La5 * (  - 8*Cf^3 )

       + delta2*La4 * ( 220/9*Cf^2*Ca - 40/9*Cf^2*nf + 44*Cf^3 - 40*Cf^3*lqr
          + 40*Cf^3*lfr )

       + delta2*La3 * (  - 484/27*Cf*Ca^2 + 176/27*Cf*nf*Ca - 16/27*Cf*nf^2 - 
         5756/27*Cf^2*Ca + 1040/27*Cf^2*nf + 32*Cf^2*zeta2*Ca + 880/9*Cf^2*lqr
         *Ca - 160/9*Cf^2*lqr*nf - 352/9*Cf^2*lfr*Ca + 64/9*Cf^2*lfr*nf + 132*
         Cf^3 + 32*Cf^3*zeta2 + 112*Cf^3*lqr - 64*Cf^3*lqr^2 - 112*Cf^3*lfr + 
         128*Cf^3*lfr*lqr - 64*Cf^3*lfr^2 )

       + delta2*La2 * ( 4676/27*Cf*Ca^2 - 1678/27*Cf*nf*Ca + 152/27*Cf*nf^2 - 
         98/3*Cf*zeta2*Ca^2 + 16/3*Cf*zeta2*nf*Ca - 484/9*Cf*lqr*Ca^2 + 176/9*
         Cf*lqr*nf*Ca - 16/9*Cf*lqr*nf^2 + 3572/9*Cf^2*Ca - 168*Cf^2*Ca*zeta3
          - 620/9*Cf^2*nf - 812/3*Cf^2*zeta2*Ca + 32*Cf^2*zeta2*nf - 596*Cf^2*
         lqr*Ca + 104*Cf^2*lqr*nf + 96*Cf^2*lqr*zeta2*Ca + 132*Cf^2*lqr^2*Ca
          - 24*Cf^2*lqr^2*nf + 420*Cf^2*lfr*Ca - 72*Cf^2*lfr*nf - 96*Cf^2*lfr*
         zeta2*Ca - 88*Cf^2*lfr*lqr*Ca + 16*Cf^2*lfr*lqr*nf - 44*Cf^2*lfr^2*Ca
          + 8*Cf^2*lfr^2*nf - 1136/3*Cf^3 - 320*Cf^3*zeta3 - 96*Cf^3*zeta2 + 
         560*Cf^3*lqr + 96*Cf^3*lqr*zeta2 + 16*Cf^3*lqr^2 - 32*Cf^3*lqr^3 - 
         560*Cf^3*lfr - 96*Cf^3*lfr*zeta2 - 32*Cf^3*lfr*lqr + 96*Cf^3*lfr*
         lqr^2 + 16*Cf^3*lfr^2 - 96*Cf^3*lfr^2*lqr + 32*Cf^3*lfr^3 )

       + delta2*La1 * (  - 47386/81*Cf*Ca^2 + 200*Cf*Ca^2*zeta3 + 14648/81*Cf*
         nf*Ca - 1264/81*Cf*nf^2 + 2560/9*Cf*zeta2*Ca^2 - 212/3*Cf*zeta2*nf*Ca
          + 32/9*Cf*zeta2*nf^2 - 176/5*Cf*zeta2^2*Ca^2 + 9496/27*Cf*lqr*Ca^2
          - 3536/27*Cf*lqr*nf*Ca + 304/27*Cf*lqr*nf^2 - 176/3*Cf*lqr*zeta2*
         Ca^2 + 32/3*Cf*lqr*zeta2*nf*Ca - 484/9*Cf*lqr^2*Ca^2 + 176/9*Cf*lqr^2
         *nf*Ca - 16/9*Cf*lqr^2*nf^2 + 70763/81*Cf^2*Ca + 424*Cf^2*Ca*zeta3 - 
         9080/81*Cf^2*nf - 320/3*Cf^2*nf*zeta3 + 20/3*Cf^2*zeta2*Ca - 32/3*
         Cf^2*zeta2*nf + 48/5*Cf^2*zeta2^2*Ca + 1256/27*Cf^2*lqr*Ca - 128*Cf^2
         *lqr*Ca*zeta3 - 80/27*Cf^2*lqr*nf - 1040/3*Cf^2*lqr*zeta2*Ca + 128/3*
         Cf^2*lqr*zeta2*nf - 3200/9*Cf^2*lqr^2*Ca + 512/9*Cf^2*lqr^2*nf + 64*
         Cf^2*lqr^2*zeta2*Ca + 176/3*Cf^2*lqr^3*Ca - 32/3*Cf^2*lqr^3*nf - 
         14324/27*Cf^2*lfr*Ca + 128*Cf^2*lfr*Ca*zeta3 + 2240/27*Cf^2*lfr*nf + 
         464*Cf^2*lfr*zeta2*Ca - 64*Cf^2*lfr*zeta2*nf + 5344/9*Cf^2*lfr*lqr*Ca
          - 832/9*Cf^2*lfr*lqr*nf - 128*Cf^2*lfr*lqr*zeta2*Ca - 176/3*Cf^2*lfr
         *lqr^2*Ca + 32/3*Cf^2*lfr*lqr^2*nf - 2144/9*Cf^2*lfr^2*Ca + 320/9*
         Cf^2*lfr^2*nf + 64*Cf^2*lfr^2*zeta2*Ca - 176/3*Cf^2*lfr^2*lqr*Ca + 32/
         3*Cf^2*lfr^2*lqr*nf + 176/3*Cf^2*lfr^3*Ca - 32/3*Cf^2*lfr^3*nf - 1675/
         3*Cf^3 + 848*Cf^3*zeta3 - 88/3*Cf^3*zeta2 + 192/5*Cf^3*zeta2^2 - 256*
         Cf^3*lqr - 832*Cf^3*lqr*zeta3 - 192*Cf^3*lqr*zeta2 + 472*Cf^3*lqr^2
          + 128*Cf^3*lqr^2*zeta2 - 64*Cf^3*lqr^3 + 256*Cf^3*lfr + 832*Cf^3*lfr
         *zeta3 + 192*Cf^3*lfr*zeta2 - 944*Cf^3*lfr*lqr - 256*Cf^3*lfr*lqr*
         zeta2 + 192*Cf^3*lfr*lqr^2 + 472*Cf^3*lfr^2 + 128*Cf^3*lfr^2*zeta2 - 
         192*Cf^3*lfr^2*lqr + 64*Cf^3*lfr^3 )

       + delta2*La0 * ( 587684/729*Cf*Ca^2 + 192*Cf*Ca^2*zeta5 - 21692/27*Cf*
         Ca^2*zeta3 - 118984/729*Cf*nf*Ca + 196/3*Cf*nf*Ca*zeta3 + 10856/729*
         Cf*nf^2 + 32/27*Cf*nf^2*zeta3 - 40844/81*Cf*zeta2*Ca^2 + 176/3*Cf*
         zeta2*Ca^2*zeta3 + 11816/81*Cf*zeta2*nf*Ca - 304/27*Cf*zeta2*nf^2 + 
         656/15*Cf*zeta2^2*Ca^2 - 208/15*Cf*zeta2^2*nf*Ca - 49582/81*Cf*lqr*
         Ca^2 + 176*Cf*lqr*Ca^2*zeta3 + 16952/81*Cf*lqr*nf*Ca - 1264/81*Cf*lqr
         *nf^2 + 856/3*Cf*lqr*zeta2*Ca^2 - 608/9*Cf*lqr*zeta2*nf*Ca + 32/9*Cf*
         lqr*zeta2*nf^2 - 176/5*Cf*lqr*zeta2^2*Ca^2 + 5738/27*Cf*lqr^2*Ca^2 - 
         1948/27*Cf*lqr^2*nf*Ca + 152/27*Cf*lqr^2*nf^2 - 88/3*Cf*lqr^2*zeta2*
         Ca^2 + 16/3*Cf*lqr^2*zeta2*nf*Ca - 484/27*Cf*lqr^3*Ca^2 + 176/27*Cf*
         lqr^3*nf*Ca - 16/27*Cf*lqr^3*nf^2 + 8582/27*Cf*lfr*Ca^2 + 88/3*Cf*lfr
         *Ca^2*zeta3 - 724/9*Cf*lfr*nf*Ca - 112/3*Cf*lfr*nf*Ca*zeta3 + 64/27*
         Cf*lfr*nf^2 - 1336/9*Cf*lfr*zeta2*Ca^2 + 208/9*Cf*lfr*zeta2*nf*Ca + 
         176/5*Cf*lfr*zeta2^2*Ca^2 - 5012/27*Cf*lfr^2*Ca^2 + 1684/27*Cf*lfr^2*
         nf*Ca - 128/27*Cf*lfr^2*nf^2 + 88/3*Cf*lfr^2*zeta2*Ca^2 - 16/3*Cf*
         lfr^2*zeta2*nf*Ca + 484/27*Cf*lfr^3*Ca^2 - 176/27*Cf*lfr^3*nf*Ca + 16/
         27*Cf*lfr^3*nf^2 - 56101/54*Cf^2*Ca - 116*Cf^2*Ca*zeta3 + 1999/27*
         Cf^2*nf + 2032/9*Cf^2*nf*zeta3 + 2260/9*Cf^2*zeta2*Ca + 16*Cf^2*zeta2
         *Ca*zeta3 - 664/9*Cf^2*zeta2*nf + 24*Cf^2*zeta2^2*Ca + 256/15*Cf^2*
         zeta2^2*nf + 45143/27*Cf^2*lqr*Ca - 88/3*Cf^2*lqr*Ca*zeta3 - 6788/27*
         Cf^2*lqr*nf - 320/3*Cf^2*lqr*nf*zeta3 - 2992/9*Cf^2*lqr*zeta2*Ca + 
         208/9*Cf^2*lqr*zeta2*nf + 48/5*Cf^2*lqr*zeta2^2*Ca - 5690/9*Cf^2*
         lqr^2*Ca + 96*Cf^2*lqr^2*Ca*zeta3 + 968/9*Cf^2*lqr^2*nf - 40/3*Cf^2*
         lqr^2*zeta2*Ca + 16/3*Cf^2*lqr^2*zeta2*nf + 176/3*Cf^2*lqr^3*Ca - 32/
         3*Cf^2*lqr^3*nf - 38807/27*Cf^2*lfr*Ca + 264*Cf^2*lfr*Ca*zeta3 + 5744/
         27*Cf^2*lfr*nf + 64*Cf^2*lfr*nf*zeta3 + 3520/9*Cf^2*lfr*zeta2*Ca - 
         304/9*Cf^2*lfr*zeta2*nf - 48/5*Cf^2*lfr*zeta2^2*Ca + 5572/9*Cf^2*lfr*
         lqr*Ca - 192*Cf^2*lfr*lqr*Ca*zeta3 - 952/9*Cf^2*lfr*lqr*nf + 144*Cf^2
         *lfr*lqr*zeta2*Ca - 32*Cf^2*lfr*lqr*zeta2*nf - 176/3*Cf^2*lfr*lqr^2*
         Ca + 32/3*Cf^2*lfr*lqr^2*nf + 118/9*Cf^2*lfr^2*Ca + 96*Cf^2*lfr^2*Ca*
         zeta3 - 16/9*Cf^2*lfr^2*nf - 392/3*Cf^2*lfr^2*zeta2*Ca + 80/3*Cf^2*
         lfr^2*zeta2*nf - 176/3*Cf^2*lfr^2*lqr*Ca + 32/3*Cf^2*lfr^2*lqr*nf + 
         176/3*Cf^2*lfr^3*Ca - 32/3*Cf^2*lfr^3*nf + 557/2*Cf^3 - 384*Cf^3*
         zeta5 + 496*Cf^3*zeta3 + 700/3*Cf^3*zeta2 + 128*Cf^3*zeta2*zeta3 - 
         560/3*Cf^3*zeta2^2 - 883*Cf^3*lqr + 720*Cf^3*lqr*zeta3 - 32*Cf^3*lqr*
         zeta2 + 192/5*Cf^3*lqr*zeta2^2 + 352*Cf^3*lqr^2 - 448*Cf^3*lqr^2*
         zeta3 - 128*Cf^3*lqr^2*zeta2 - 24*Cf^3*lqr^3 + 64*Cf^3*lqr^3*zeta2 + 
         883*Cf^3*lfr - 720*Cf^3*lfr*zeta3 + 32*Cf^3*lfr*zeta2 - 192/5*Cf^3*
         lfr*zeta2^2 - 704*Cf^3*lfr*lqr + 896*Cf^3*lfr*lqr*zeta3 + 256*Cf^3*
         lfr*lqr*zeta2 + 72*Cf^3*lfr*lqr^2 - 192*Cf^3*lfr*lqr^2*zeta2 + 352*
         Cf^3*lfr^2 - 448*Cf^3*lfr^2*zeta3 - 128*Cf^3*lfr^2*zeta2 - 72*Cf^3*
         lfr^2*lqr + 192*Cf^3*lfr^2*lqr*zeta2 + 24*Cf^3*lfr^3 - 64*Cf^3*lfr^3*
         zeta2 )

       + Db0*La4 * (  - 40*Cf^3 )

       + Db0*La3 * ( 880/9*Cf^2*Ca - 160/9*Cf^2*nf + 160*Cf^3 - 160*Cf^3*lqr
          + 160*Cf^3*lfr )

       + Db0*La2 * (  - 484/9*Cf*Ca^2 + 176/9*Cf*nf*Ca - 16/9*Cf*nf^2 - 640*
         Cf^2*Ca + 112*Cf^2*nf + 96*Cf^2*zeta2*Ca + 880/3*Cf^2*lqr*Ca - 160/3*
         Cf^2*lqr*nf - 352/3*Cf^2*lfr*Ca + 64/3*Cf^2*lfr*nf + 416*Cf^3 + 96*
         Cf^3*zeta2 + 272*Cf^3*lqr - 192*Cf^3*lqr^2 - 272*Cf^3*lfr + 384*Cf^3*
         lfr*lqr - 192*Cf^3*lfr^2 )

       + Db0*La1 * ( 9496/27*Cf*Ca^2 - 3536/27*Cf*nf*Ca + 304/27*Cf*nf^2 - 176/
         3*Cf*zeta2*Ca^2 + 32/3*Cf*zeta2*nf*Ca - 968/9*Cf*lqr*Ca^2 + 352/9*Cf*
         lqr*nf*Ca - 32/9*Cf*lqr*nf^2 + 6068/9*Cf^2*Ca - 336*Cf^2*Ca*zeta3 - 
         1040/9*Cf^2*nf - 512*Cf^2*zeta2*Ca + 64*Cf^2*zeta2*nf - 3520/3*Cf^2*
         lqr*Ca + 592/3*Cf^2*lqr*nf + 192*Cf^2*lqr*zeta2*Ca + 264*Cf^2*lqr^2*
         Ca - 48*Cf^2*lqr^2*nf + 880*Cf^2*lfr*Ca - 144*Cf^2*lfr*nf - 192*Cf^2*
         lfr*zeta2*Ca - 176*Cf^2*lfr*lqr*Ca + 32*Cf^2*lfr*lqr*nf - 88*Cf^2*
         lfr^2*Ca + 16*Cf^2*lfr^2*nf - 640*Cf^3 - 640*Cf^3*zeta3 - 192*Cf^3*
         zeta2 + 1112*Cf^3*lqr + 192*Cf^3*lqr*zeta2 - 32*Cf^3*lqr^2 - 64*Cf^3*
         lqr^3 - 1112*Cf^3*lfr - 192*Cf^3*lfr*zeta2 + 64*Cf^3*lfr*lqr + 192*
         Cf^3*lfr*lqr^2 - 32*Cf^3*lfr^2 - 192*Cf^3*lfr^2*lqr + 64*Cf^3*lfr^3 )

       + Db0*La0 * (  - 49582/81*Cf*Ca^2 + 176*Cf*Ca^2*zeta3 + 16952/81*Cf*nf*
         Ca - 1264/81*Cf*nf^2 + 856/3*Cf*zeta2*Ca^2 - 608/9*Cf*zeta2*nf*Ca + 
         32/9*Cf*zeta2*nf^2 - 176/5*Cf*zeta2^2*Ca^2 + 11476/27*Cf*lqr*Ca^2 - 
         3896/27*Cf*lqr*nf*Ca + 304/27*Cf*lqr*nf^2 - 176/3*Cf*lqr*zeta2*Ca^2
          + 32/3*Cf*lqr*zeta2*nf*Ca - 484/9*Cf*lqr^2*Ca^2 + 176/9*Cf*lqr^2*nf*
         Ca - 16/9*Cf*lqr^2*nf^2 + 11351/9*Cf^2*Ca + 728/3*Cf^2*Ca*zeta3 - 
         1448/9*Cf^2*nf - 320/3*Cf^2*nf*zeta3 - 1456/9*Cf^2*zeta2*Ca - 32/9*
         Cf^2*zeta2*nf + 48/5*Cf^2*zeta2^2*Ca - 8776/27*Cf^2*lqr*Ca - 128*Cf^2
         *lqr*Ca*zeta3 + 1240/27*Cf^2*lqr*nf - 848/3*Cf^2*lqr*zeta2*Ca + 128/3
         *Cf^2*lqr*zeta2*nf - 2672/9*Cf^2*lqr^2*Ca + 416/9*Cf^2*lqr^2*nf + 64*
         Cf^2*lqr^2*zeta2*Ca + 176/3*Cf^2*lqr^3*Ca - 32/3*Cf^2*lqr^3*nf - 6272/
         27*Cf^2*lfr*Ca + 128*Cf^2*lfr*Ca*zeta3 + 1280/27*Cf^2*lfr*nf + 400*
         Cf^2*lfr*zeta2*Ca - 64*Cf^2*lfr*zeta2*nf + 5344/9*Cf^2*lfr*lqr*Ca - 
         832/9*Cf^2*lfr*lqr*nf - 128*Cf^2*lfr*lqr*zeta2*Ca - 176/3*Cf^2*lfr*
         lqr^2*Ca + 32/3*Cf^2*lfr*lqr^2*nf - 2672/9*Cf^2*lfr^2*Ca + 416/9*Cf^2
         *lfr^2*nf + 64*Cf^2*lfr^2*zeta2*Ca - 176/3*Cf^2*lfr^2*lqr*Ca + 32/3*
         Cf^2*lfr^2*lqr*nf + 176/3*Cf^2*lfr^3*Ca - 32/3*Cf^2*lfr^3*nf - 697*
         Cf^3 + 816*Cf^3*zeta3 + 64*Cf^3*zeta2 + 192/5*Cf^3*zeta2^2 + 60*Cf^3*
         lqr - 832*Cf^3*lqr*zeta3 - 288*Cf^3*lqr*zeta2 + 376*Cf^3*lqr^2 + 128*
         Cf^3*lqr^2*zeta2 - 64*Cf^3*lqr^3 - 60*Cf^3*lfr + 832*Cf^3*lfr*zeta3
          + 288*Cf^3*lfr*zeta2 - 752*Cf^3*lfr*lqr - 256*Cf^3*lfr*lqr*zeta2 + 
         192*Cf^3*lfr*lqr^2 + 376*Cf^3*lfr^2 + 128*Cf^3*lfr^2*zeta2 - 192*Cf^3
         *lfr^2*lqr + 64*Cf^3*lfr^3 )

       + Da0*Lb4 * (  - 40*Cf^3 )

       + Da0*Lb3 * ( 880/9*Cf^2*Ca - 160/9*Cf^2*nf + 160*Cf^3 - 160*Cf^3*lqr
          + 160*Cf^3*lfr )

       + Da0*Lb2 * (  - 484/9*Cf*Ca^2 + 176/9*Cf*nf*Ca - 16/9*Cf*nf^2 - 640*
         Cf^2*Ca + 112*Cf^2*nf + 96*Cf^2*zeta2*Ca + 880/3*Cf^2*lqr*Ca - 160/3*
         Cf^2*lqr*nf - 352/3*Cf^2*lfr*Ca + 64/3*Cf^2*lfr*nf + 416*Cf^3 + 96*
         Cf^3*zeta2 + 272*Cf^3*lqr - 192*Cf^3*lqr^2 - 272*Cf^3*lfr + 384*Cf^3*
         lfr*lqr - 192*Cf^3*lfr^2 )

       + Da0*Lb1 * ( 9496/27*Cf*Ca^2 - 3536/27*Cf*nf*Ca + 304/27*Cf*nf^2 - 176/
         3*Cf*zeta2*Ca^2 + 32/3*Cf*zeta2*nf*Ca - 968/9*Cf*lqr*Ca^2 + 352/9*Cf*
         lqr*nf*Ca - 32/9*Cf*lqr*nf^2 + 6068/9*Cf^2*Ca - 336*Cf^2*Ca*zeta3 - 
         1040/9*Cf^2*nf - 512*Cf^2*zeta2*Ca + 64*Cf^2*zeta2*nf - 3520/3*Cf^2*
         lqr*Ca + 592/3*Cf^2*lqr*nf + 192*Cf^2*lqr*zeta2*Ca + 264*Cf^2*lqr^2*
         Ca - 48*Cf^2*lqr^2*nf + 880*Cf^2*lfr*Ca - 144*Cf^2*lfr*nf - 192*Cf^2*
         lfr*zeta2*Ca - 176*Cf^2*lfr*lqr*Ca + 32*Cf^2*lfr*lqr*nf - 88*Cf^2*
         lfr^2*Ca + 16*Cf^2*lfr^2*nf - 640*Cf^3 - 640*Cf^3*zeta3 - 192*Cf^3*
         zeta2 + 1112*Cf^3*lqr + 192*Cf^3*lqr*zeta2 - 32*Cf^3*lqr^2 - 64*Cf^3*
         lqr^3 - 1112*Cf^3*lfr - 192*Cf^3*lfr*zeta2 + 64*Cf^3*lfr*lqr + 192*
         Cf^3*lfr*lqr^2 - 32*Cf^3*lfr^2 - 192*Cf^3*lfr^2*lqr + 64*Cf^3*lfr^3 )

       + Da0*Lb0 * (  - 49582/81*Cf*Ca^2 + 176*Cf*Ca^2*zeta3 + 16952/81*Cf*nf*
         Ca - 1264/81*Cf*nf^2 + 856/3*Cf*zeta2*Ca^2 - 608/9*Cf*zeta2*nf*Ca + 
         32/9*Cf*zeta2*nf^2 - 176/5*Cf*zeta2^2*Ca^2 + 11476/27*Cf*lqr*Ca^2 - 
         3896/27*Cf*lqr*nf*Ca + 304/27*Cf*lqr*nf^2 - 176/3*Cf*lqr*zeta2*Ca^2
          + 32/3*Cf*lqr*zeta2*nf*Ca - 484/9*Cf*lqr^2*Ca^2 + 176/9*Cf*lqr^2*nf*
         Ca - 16/9*Cf*lqr^2*nf^2 + 11351/9*Cf^2*Ca + 728/3*Cf^2*Ca*zeta3 - 
         1448/9*Cf^2*nf - 320/3*Cf^2*nf*zeta3 - 1456/9*Cf^2*zeta2*Ca - 32/9*
         Cf^2*zeta2*nf + 48/5*Cf^2*zeta2^2*Ca - 8776/27*Cf^2*lqr*Ca - 128*Cf^2
         *lqr*Ca*zeta3 + 1240/27*Cf^2*lqr*nf - 848/3*Cf^2*lqr*zeta2*Ca + 128/3
         *Cf^2*lqr*zeta2*nf - 2672/9*Cf^2*lqr^2*Ca + 416/9*Cf^2*lqr^2*nf + 64*
         Cf^2*lqr^2*zeta2*Ca + 176/3*Cf^2*lqr^3*Ca - 32/3*Cf^2*lqr^3*nf - 6272/
         27*Cf^2*lfr*Ca + 128*Cf^2*lfr*Ca*zeta3 + 1280/27*Cf^2*lfr*nf + 400*
         Cf^2*lfr*zeta2*Ca - 64*Cf^2*lfr*zeta2*nf + 5344/9*Cf^2*lfr*lqr*Ca - 
         832/9*Cf^2*lfr*lqr*nf - 128*Cf^2*lfr*lqr*zeta2*Ca - 176/3*Cf^2*lfr*
         lqr^2*Ca + 32/3*Cf^2*lfr*lqr^2*nf - 2672/9*Cf^2*lfr^2*Ca + 416/9*Cf^2
         *lfr^2*nf + 64*Cf^2*lfr^2*zeta2*Ca - 176/3*Cf^2*lfr^2*lqr*Ca + 32/3*
         Cf^2*lfr^2*lqr*nf + 176/3*Cf^2*lfr^3*Ca - 32/3*Cf^2*lfr^3*nf - 697*
         Cf^3 + 816*Cf^3*zeta3 + 64*Cf^3*zeta2 + 192/5*Cf^3*zeta2^2 + 60*Cf^3*
         lqr - 832*Cf^3*lqr*zeta3 - 288*Cf^3*lqr*zeta2 + 376*Cf^3*lqr^2 + 128*
         Cf^3*lqr^2*zeta2 - 64*Cf^3*lqr^3 - 60*Cf^3*lfr + 832*Cf^3*lfr*zeta3
          + 288*Cf^3*lfr*zeta2 - 752*Cf^3*lfr*lqr - 256*Cf^3*lfr*lqr*zeta2 + 
         192*Cf^3*lfr*lqr^2 + 376*Cf^3*lfr^2 + 128*Cf^3*lfr^2*zeta2 - 192*Cf^3
         *lfr^2*lqr + 64*Cf^3*lfr^3 )),

DeltaNSVq4 ->
       (Db6*La0 * (  - 112/3*Cf^4 )

       + Da6*Lb0 * (  - 112/3*Cf^4 )

       + Db5*La1 * (  - 224*Cf^4 )

       + Db5*La0 * ( 616/3*Cf^3*Ca - 112/3*Cf^3*nf + 112*Cf^4 - 224*Cf^4*lqr
          + 224*Cf^4*lfr )

       + Da5*Lb1 * (  - 224*Cf^4 )

       + Da5*Lb0 * ( 616/3*Cf^3*Ca - 112/3*Cf^3*nf + 112*Cf^4 - 224*Cf^4*lqr
          + 224*Cf^4*lfr )

       + Db4*La2 * (  - 560*Cf^4 )

       + Db4*La1 * ( 3080/3*Cf^3*Ca - 560/3*Cf^3*nf + 720*Cf^4 - 1120*Cf^4*lqr
          + 1120*Cf^4*lfr )

       + Db4*La0 * (  - 9680/27*Cf^2*Ca^2 + 3520/27*Cf^2*nf*Ca - 320/27*Cf^2*
         nf^2 - 4660/3*Cf^3*Ca + 760/3*Cf^3*nf + 240*Cf^3*zeta2*Ca + 3080/3*
         Cf^3*lqr*Ca - 560/3*Cf^3*lqr*nf - 1760/3*Cf^3*lfr*Ca + 320/3*Cf^3*lfr
         *nf + 760*Cf^4 + 480*Cf^4*zeta2 + 320*Cf^4*lqr - 480*Cf^4*lqr^2 - 320
         *Cf^4*lfr + 960*Cf^4*lfr*lqr - 480*Cf^4*lfr^2 )

       + Da4*Lb2 * (  - 560*Cf^4 )

       + Da4*Lb1 * ( 3080/3*Cf^3*Ca - 560/3*Cf^3*nf + 720*Cf^4 - 1120*Cf^4*lqr
          + 1120*Cf^4*lfr )

       + Da4*Lb0 * (  - 9680/27*Cf^2*Ca^2 + 3520/27*Cf^2*nf*Ca - 320/27*Cf^2*
         nf^2 - 4660/3*Cf^3*Ca + 760/3*Cf^3*nf + 240*Cf^3*zeta2*Ca + 3080/3*
         Cf^3*lqr*Ca - 560/3*Cf^3*lqr*nf - 1760/3*Cf^3*lfr*Ca + 320/3*Cf^3*lfr
         *nf + 760*Cf^4 + 480*Cf^4*zeta2 + 320*Cf^4*lqr - 480*Cf^4*lqr^2 - 320
         *Cf^4*lfr + 960*Cf^4*lfr*lqr - 480*Cf^4*lfr^2 )

       + Db3*La3 * (  - 2240/3*Cf^4 )

       + Db3*La2 * ( 6160/3*Cf^3*Ca - 1120/3*Cf^3*nf + 1728*Cf^4 - 2240*Cf^4*
         lqr + 2240*Cf^4*lfr )

       + Db3*La1 * (  - 38720/27*Cf^2*Ca^2 + 14080/27*Cf^2*nf*Ca - 1280/27*
         Cf^2*nf^2 - 60832/9*Cf^3*Ca + 10144/9*Cf^3*nf + 960*Cf^3*zeta2*Ca + 
         12320/3*Cf^3*lqr*Ca - 2240/3*Cf^3*lqr*nf - 7040/3*Cf^3*lfr*Ca + 1280/
         3*Cf^3*lfr*nf + 2960*Cf^4 + 1920*Cf^4*zeta2 + 1920*Cf^4*lqr - 1920*
         Cf^4*lqr^2 - 1920*Cf^4*lfr + 3840*Cf^4*lfr*lqr - 1920*Cf^4*lfr^2 )

       + Db3*La0 * ( 5324/27*Cf*Ca^3 - 968/9*Cf*nf*Ca^2 + 176/9*Cf*nf^2*Ca - 
         32/27*Cf*nf^3 + 101968/27*Cf^2*Ca^2 - 34592/27*Cf^2*nf*Ca + 2752/27*
         Cf^2*nf^2 - 1760/3*Cf^2*zeta2*Ca^2 + 320/3*Cf^2*zeta2*nf*Ca - 38720/
         27*Cf^2*lqr*Ca^2 + 14080/27*Cf^2*lqr*nf*Ca - 1280/27*Cf^2*lqr*nf^2 + 
         9680/27*Cf^2*lfr*Ca^2 - 3520/27*Cf^2*lfr*nf*Ca + 320/27*Cf^2*lfr*nf^2
          + 23968/27*Cf^3*Ca - 1120*Cf^3*Ca*zeta3 - 3904/27*Cf^3*nf - 27200/9*
         Cf^3*zeta2*Ca + 4160/9*Cf^3*zeta2*nf - 16880/3*Cf^3*lqr*Ca + 2720/3*
         Cf^3*lqr*nf + 960*Cf^3*lqr*zeta2*Ca + 16720/9*Cf^3*lqr^2*Ca - 3040/9*
         Cf^3*lqr^2*nf + 14240/3*Cf^3*lfr*Ca - 2240/3*Cf^3*lfr*nf - 960*Cf^3*
         lfr*zeta2*Ca - 17600/9*Cf^3*lfr*lqr*Ca + 3200/9*Cf^3*lfr*lqr*nf + 880/
         9*Cf^3*lfr^2*Ca - 160/9*Cf^3*lfr^2*nf - 1280*Cf^4 - 8960/3*Cf^4*zeta3
          - 1600*Cf^4*zeta2 + 3520*Cf^4*lqr + 1920*Cf^4*lqr*zeta2 - 1280/3*
         Cf^4*lqr^3 - 3520*Cf^4*lfr - 1920*Cf^4*lfr*zeta2 + 1280*Cf^4*lfr*
         lqr^2 - 1280*Cf^4*lfr^2*lqr + 1280/3*Cf^4*lfr^3 )

       + Da3*Lb3 * (  - 2240/3*Cf^4 )

       + Da3*Lb2 * ( 6160/3*Cf^3*Ca - 1120/3*Cf^3*nf + 1728*Cf^4 - 2240*Cf^4*
         lqr + 2240*Cf^4*lfr )

       + Da3*Lb1 * (  - 38720/27*Cf^2*Ca^2 + 14080/27*Cf^2*nf*Ca - 1280/27*
         Cf^2*nf^2 - 60832/9*Cf^3*Ca + 10144/9*Cf^3*nf + 960*Cf^3*zeta2*Ca + 
         12320/3*Cf^3*lqr*Ca - 2240/3*Cf^3*lqr*nf - 7040/3*Cf^3*lfr*Ca + 1280/
         3*Cf^3*lfr*nf + 2960*Cf^4 + 1920*Cf^4*zeta2 + 1920*Cf^4*lqr - 1920*
         Cf^4*lqr^2 - 1920*Cf^4*lfr + 3840*Cf^4*lfr*lqr - 1920*Cf^4*lfr^2 )

       + Da3*Lb0 * ( 5324/27*Cf*Ca^3 - 968/9*Cf*nf*Ca^2 + 176/9*Cf*nf^2*Ca - 
         32/27*Cf*nf^3 + 101968/27*Cf^2*Ca^2 - 34592/27*Cf^2*nf*Ca + 2752/27*
         Cf^2*nf^2 - 1760/3*Cf^2*zeta2*Ca^2 + 320/3*Cf^2*zeta2*nf*Ca - 38720/
         27*Cf^2*lqr*Ca^2 + 14080/27*Cf^2*lqr*nf*Ca - 1280/27*Cf^2*lqr*nf^2 + 
         9680/27*Cf^2*lfr*Ca^2 - 3520/27*Cf^2*lfr*nf*Ca + 320/27*Cf^2*lfr*nf^2
          + 23968/27*Cf^3*Ca - 1120*Cf^3*Ca*zeta3 - 3904/27*Cf^3*nf - 27200/9*
         Cf^3*zeta2*Ca + 4160/9*Cf^3*zeta2*nf - 16880/3*Cf^3*lqr*Ca + 2720/3*
         Cf^3*lqr*nf + 960*Cf^3*lqr*zeta2*Ca + 16720/9*Cf^3*lqr^2*Ca - 3040/9*
         Cf^3*lqr^2*nf + 14240/3*Cf^3*lfr*Ca - 2240/3*Cf^3*lfr*nf - 960*Cf^3*
         lfr*zeta2*Ca - 17600/9*Cf^3*lfr*lqr*Ca + 3200/9*Cf^3*lfr*lqr*nf + 880/
         9*Cf^3*lfr^2*Ca - 160/9*Cf^3*lfr^2*nf - 1280*Cf^4 - 8960/3*Cf^4*zeta3
          - 1600*Cf^4*zeta2 + 3520*Cf^4*lqr + 1920*Cf^4*lqr*zeta2 - 1280/3*
         Cf^4*lqr^3 - 3520*Cf^4*lfr - 1920*Cf^4*lfr*zeta2 + 1280*Cf^4*lfr*
         lqr^2 - 1280*Cf^4*lfr^2*lqr + 1280/3*Cf^4*lfr^3 )

       + Db2*La4 * (  - 560*Cf^4 )

       + Db2*La3 * ( 6160/3*Cf^3*Ca - 1120/3*Cf^3*nf + 1984*Cf^4 - 2240*Cf^4*
         lqr + 2240*Cf^4*lfr )

       + Db2*La2 * (  - 19360/9*Cf^2*Ca^2 + 7040/9*Cf^2*nf*Ca - 640/9*Cf^2*
         nf^2 - 10752*Cf^3*Ca + 1824*Cf^3*nf + 1440*Cf^3*zeta2*Ca + 6160*Cf^3*
         lqr*Ca - 1120*Cf^3*lqr*nf - 3520*Cf^3*lfr*Ca + 640*Cf^3*lfr*nf + 4320
         *Cf^4 + 2880*Cf^4*zeta2 + 3744*Cf^4*lqr - 2880*Cf^4*lqr^2 - 3744*Cf^4
         *lfr + 5760*Cf^4*lfr*lqr - 2880*Cf^4*lfr^2 )

       + Db2*La1 * ( 5324/9*Cf*Ca^3 - 968/3*Cf*nf*Ca^2 + 176/3*Cf*nf^2*Ca - 32/
         9*Cf*nf^3 + 103156/9*Cf^2*Ca^2 - 35864/9*Cf^2*nf*Ca + 2944/9*Cf^2*
         nf^2 - 1760*Cf^2*zeta2*Ca^2 + 320*Cf^2*zeta2*nf*Ca - 38720/9*Cf^2*lqr
         *Ca^2 + 14080/9*Cf^2*lqr*nf*Ca - 1280/9*Cf^2*lqr*nf^2 + 9680/9*Cf^2*
         lfr*Ca^2 - 3520/9*Cf^2*lfr*nf*Ca + 320/9*Cf^2*lfr*nf^2 + 47884/9*Cf^3
         *Ca - 3360*Cf^3*Ca*zeta3 - 7624/9*Cf^3*nf - 28928/3*Cf^3*zeta2*Ca + 
         4160/3*Cf^3*zeta2*nf - 55552/3*Cf^3*lqr*Ca + 9184/3*Cf^3*lqr*nf + 
         2880*Cf^3*lqr*zeta2*Ca + 16720/3*Cf^3*lqr^2*Ca - 3040/3*Cf^3*lqr^2*nf
          + 44464/3*Cf^3*lfr*Ca - 7168/3*Cf^3*lfr*nf - 2880*Cf^3*lfr*zeta2*Ca
          - 17600/3*Cf^3*lfr*lqr*Ca + 3200/3*Cf^3*lfr*lqr*nf + 880/3*Cf^3*
         lfr^2*Ca - 160/3*Cf^3*lfr^2*nf - 5376*Cf^4 - 8960*Cf^4*zeta3 - 4992*
         Cf^4*zeta2 + 10896*Cf^4*lqr + 5760*Cf^4*lqr*zeta2 + 768*Cf^4*lqr^2 - 
         1280*Cf^4*lqr^3 - 10896*Cf^4*lfr - 5760*Cf^4*lfr*zeta2 - 1536*Cf^4*
         lfr*lqr + 3840*Cf^4*lfr*lqr^2 + 768*Cf^4*lfr^2 - 3840*Cf^4*lfr^2*lqr
          + 1280*Cf^4*lfr^3 )

       + Db2*La0 * (  - 67606/27*Cf*Ca^3 + 11680/9*Cf*nf*Ca^2 - 1936/9*Cf*nf^2
         *Ca + 304/27*Cf*nf^3 + 968/3*Cf*zeta2*Ca^3 - 352/3*Cf*zeta2*nf*Ca^2
          + 32/3*Cf*zeta2*nf^2*Ca + 5324/9*Cf*lqr*Ca^3 - 968/3*Cf*lqr*nf*Ca^2
          + 176/3*Cf*lqr*nf^2*Ca - 32/9*Cf*lqr*nf^3 - 839872/81*Cf^2*Ca^2 + 
         8800/3*Cf^2*Ca^2*zeta3 + 268892/81*Cf^2*nf*Ca - 448/3*Cf^2*nf*Ca*
         zeta3 - 19240/81*Cf^2*nf^2 + 61360/9*Cf^2*zeta2*Ca^2 - 16160/9*Cf^2*
         zeta2*nf*Ca + 1024/9*Cf^2*zeta2*nf^2 - 2592/5*Cf^2*zeta2^2*Ca^2 + 
         99064/9*Cf^2*lqr*Ca^2 - 33536/9*Cf^2*lqr*nf*Ca + 2656/9*Cf^2*lqr*nf^2
          - 1760*Cf^2*lqr*zeta2*Ca^2 + 320*Cf^2*lqr*zeta2*nf*Ca - 18392/9*Cf^2
         *lqr^2*Ca^2 + 6688/9*Cf^2*lqr^2*nf*Ca - 608/9*Cf^2*lqr^2*nf^2 - 35560/
         9*Cf^2*lfr*Ca^2 + 11936/9*Cf^2*lfr*nf*Ca - 928/9*Cf^2*lfr*nf^2 + 704*
         Cf^2*lfr*zeta2*Ca^2 - 128*Cf^2*lfr*zeta2*nf*Ca + 7744/9*Cf^2*lfr*lqr*
         Ca^2 - 2816/9*Cf^2*lfr*lqr*nf*Ca + 256/9*Cf^2*lfr*lqr*nf^2 + 1936/9*
         Cf^2*lfr^2*Ca^2 - 704/9*Cf^2*lfr^2*nf*Ca + 64/9*Cf^2*lfr^2*nf^2 + 
         106978/9*Cf^3*Ca + 23984/3*Cf^3*Ca*zeta3 - 12556/9*Cf^3*nf - 5696/3*
         Cf^3*nf*zeta3 + 18976/3*Cf^3*zeta2*Ca - 4192/3*Cf^3*zeta2*nf - 4512/5
         *Cf^3*zeta2^2*Ca - 28360/9*Cf^3*lqr*Ca - 2112*Cf^3*lqr*Ca*zeta3 + 
         4624/9*Cf^3*lqr*nf - 23360/3*Cf^3*lqr*zeta2*Ca + 3776/3*Cf^3*lqr*
         zeta2*nf - 17264/3*Cf^3*lqr^2*Ca + 2720/3*Cf^3*lqr^2*nf + 1152*Cf^3*
         lqr^2*zeta2*Ca + 1408*Cf^3*lqr^3*Ca - 256*Cf^3*lqr^3*nf - 16784/9*
         Cf^3*lfr*Ca + 2112*Cf^3*lfr*Ca*zeta3 + 2720/9*Cf^3*lfr*nf + 20192/3*
         Cf^3*lfr*zeta2*Ca - 3200/3*Cf^3*lfr*zeta2*nf + 31360/3*Cf^3*lfr*lqr*
         Ca - 4864/3*Cf^3*lfr*lqr*nf - 2304*Cf^3*lfr*lqr*zeta2*Ca - 2112*Cf^3*
         lfr*lqr^2*Ca + 384*Cf^3*lfr*lqr^2*nf - 14096/3*Cf^3*lfr^2*Ca + 2144/3
         *Cf^3*lfr^2*nf + 1152*Cf^3*lfr^2*zeta2*Ca + 704*Cf^3*lfr^3*Ca - 128*
         Cf^3*lfr^3*nf - 4182*Cf^4 + 8224*Cf^4*zeta3 - 3264*Cf^4*zeta2 + 4992/
         5*Cf^4*zeta2^2 - 1176*Cf^4*lqr - 10112*Cf^4*lqr*zeta3 - 3648*Cf^4*lqr
         *zeta2 + 4656*Cf^4*lqr^2 + 2688*Cf^4*lqr^2*zeta2 - 512*Cf^4*lqr^3 - 
         128*Cf^4*lqr^4 + 1176*Cf^4*lfr + 10112*Cf^4*lfr*zeta3 + 3648*Cf^4*lfr
         *zeta2 - 9312*Cf^4*lfr*lqr - 5376*Cf^4*lfr*lqr*zeta2 + 1536*Cf^4*lfr*
         lqr^2 + 512*Cf^4*lfr*lqr^3 + 4656*Cf^4*lfr^2 + 2688*Cf^4*lfr^2*zeta2
          - 1536*Cf^4*lfr^2*lqr - 768*Cf^4*lfr^2*lqr^2 + 512*Cf^4*lfr^3 + 512*
         Cf^4*lfr^3*lqr - 128*Cf^4*lfr^4 )

       + Da2*Lb4 * (  - 560*Cf^4 )

       + Da2*Lb3 * ( 6160/3*Cf^3*Ca - 1120/3*Cf^3*nf + 1984*Cf^4 - 2240*Cf^4*
         lqr + 2240*Cf^4*lfr )

       + Da2*Lb2 * (  - 19360/9*Cf^2*Ca^2 + 7040/9*Cf^2*nf*Ca - 640/9*Cf^2*
         nf^2 - 10752*Cf^3*Ca + 1824*Cf^3*nf + 1440*Cf^3*zeta2*Ca + 6160*Cf^3*
         lqr*Ca - 1120*Cf^3*lqr*nf - 3520*Cf^3*lfr*Ca + 640*Cf^3*lfr*nf + 4320
         *Cf^4 + 2880*Cf^4*zeta2 + 3744*Cf^4*lqr - 2880*Cf^4*lqr^2 - 3744*Cf^4
         *lfr + 5760*Cf^4*lfr*lqr - 2880*Cf^4*lfr^2 )

       + Da2*Lb1 * ( 5324/9*Cf*Ca^3 - 968/3*Cf*nf*Ca^2 + 176/3*Cf*nf^2*Ca - 32/
         9*Cf*nf^3 + 103156/9*Cf^2*Ca^2 - 35864/9*Cf^2*nf*Ca + 2944/9*Cf^2*
         nf^2 - 1760*Cf^2*zeta2*Ca^2 + 320*Cf^2*zeta2*nf*Ca - 38720/9*Cf^2*lqr
         *Ca^2 + 14080/9*Cf^2*lqr*nf*Ca - 1280/9*Cf^2*lqr*nf^2 + 9680/9*Cf^2*
         lfr*Ca^2 - 3520/9*Cf^2*lfr*nf*Ca + 320/9*Cf^2*lfr*nf^2 + 47884/9*Cf^3
         *Ca - 3360*Cf^3*Ca*zeta3 - 7624/9*Cf^3*nf - 28928/3*Cf^3*zeta2*Ca + 
         4160/3*Cf^3*zeta2*nf - 55552/3*Cf^3*lqr*Ca + 9184/3*Cf^3*lqr*nf + 
         2880*Cf^3*lqr*zeta2*Ca + 16720/3*Cf^3*lqr^2*Ca - 3040/3*Cf^3*lqr^2*nf
          + 44464/3*Cf^3*lfr*Ca - 7168/3*Cf^3*lfr*nf - 2880*Cf^3*lfr*zeta2*Ca
          - 17600/3*Cf^3*lfr*lqr*Ca + 3200/3*Cf^3*lfr*lqr*nf + 880/3*Cf^3*
         lfr^2*Ca - 160/3*Cf^3*lfr^2*nf - 5376*Cf^4 - 8960*Cf^4*zeta3 - 4992*
         Cf^4*zeta2 + 10896*Cf^4*lqr + 5760*Cf^4*lqr*zeta2 + 768*Cf^4*lqr^2 - 
         1280*Cf^4*lqr^3 - 10896*Cf^4*lfr - 5760*Cf^4*lfr*zeta2 - 1536*Cf^4*
         lfr*lqr + 3840*Cf^4*lfr*lqr^2 + 768*Cf^4*lfr^2 - 3840*Cf^4*lfr^2*lqr
          + 1280*Cf^4*lfr^3 )

       + Da2*Lb0 * (  - 67606/27*Cf*Ca^3 + 11680/9*Cf*nf*Ca^2 - 1936/9*Cf*nf^2
         *Ca + 304/27*Cf*nf^3 + 968/3*Cf*zeta2*Ca^3 - 352/3*Cf*zeta2*nf*Ca^2
          + 32/3*Cf*zeta2*nf^2*Ca + 5324/9*Cf*lqr*Ca^3 - 968/3*Cf*lqr*nf*Ca^2
          + 176/3*Cf*lqr*nf^2*Ca - 32/9*Cf*lqr*nf^3 - 839872/81*Cf^2*Ca^2 + 
         8800/3*Cf^2*Ca^2*zeta3 + 268892/81*Cf^2*nf*Ca - 448/3*Cf^2*nf*Ca*
         zeta3 - 19240/81*Cf^2*nf^2 + 61360/9*Cf^2*zeta2*Ca^2 - 16160/9*Cf^2*
         zeta2*nf*Ca + 1024/9*Cf^2*zeta2*nf^2 - 2592/5*Cf^2*zeta2^2*Ca^2 + 
         99064/9*Cf^2*lqr*Ca^2 - 33536/9*Cf^2*lqr*nf*Ca + 2656/9*Cf^2*lqr*nf^2
          - 1760*Cf^2*lqr*zeta2*Ca^2 + 320*Cf^2*lqr*zeta2*nf*Ca - 18392/9*Cf^2
         *lqr^2*Ca^2 + 6688/9*Cf^2*lqr^2*nf*Ca - 608/9*Cf^2*lqr^2*nf^2 - 35560/
         9*Cf^2*lfr*Ca^2 + 11936/9*Cf^2*lfr*nf*Ca - 928/9*Cf^2*lfr*nf^2 + 704*
         Cf^2*lfr*zeta2*Ca^2 - 128*Cf^2*lfr*zeta2*nf*Ca + 7744/9*Cf^2*lfr*lqr*
         Ca^2 - 2816/9*Cf^2*lfr*lqr*nf*Ca + 256/9*Cf^2*lfr*lqr*nf^2 + 1936/9*
         Cf^2*lfr^2*Ca^2 - 704/9*Cf^2*lfr^2*nf*Ca + 64/9*Cf^2*lfr^2*nf^2 + 
         106978/9*Cf^3*Ca + 23984/3*Cf^3*Ca*zeta3 - 12556/9*Cf^3*nf - 5696/3*
         Cf^3*nf*zeta3 + 18976/3*Cf^3*zeta2*Ca - 4192/3*Cf^3*zeta2*nf - 4512/5
         *Cf^3*zeta2^2*Ca - 28360/9*Cf^3*lqr*Ca - 2112*Cf^3*lqr*Ca*zeta3 + 
         4624/9*Cf^3*lqr*nf - 23360/3*Cf^3*lqr*zeta2*Ca + 3776/3*Cf^3*lqr*
         zeta2*nf - 17264/3*Cf^3*lqr^2*Ca + 2720/3*Cf^3*lqr^2*nf + 1152*Cf^3*
         lqr^2*zeta2*Ca + 1408*Cf^3*lqr^3*Ca - 256*Cf^3*lqr^3*nf - 16784/9*
         Cf^3*lfr*Ca + 2112*Cf^3*lfr*Ca*zeta3 + 2720/9*Cf^3*lfr*nf + 20192/3*
         Cf^3*lfr*zeta2*Ca - 3200/3*Cf^3*lfr*zeta2*nf + 31360/3*Cf^3*lfr*lqr*
         Ca - 4864/3*Cf^3*lfr*lqr*nf - 2304*Cf^3*lfr*lqr*zeta2*Ca - 2112*Cf^3*
         lfr*lqr^2*Ca + 384*Cf^3*lfr*lqr^2*nf - 14096/3*Cf^3*lfr^2*Ca + 2144/3
         *Cf^3*lfr^2*nf + 1152*Cf^3*lfr^2*zeta2*Ca + 704*Cf^3*lfr^3*Ca - 128*
         Cf^3*lfr^3*nf - 4182*Cf^4 + 8224*Cf^4*zeta3 - 3264*Cf^4*zeta2 + 4992/
         5*Cf^4*zeta2^2 - 1176*Cf^4*lqr - 10112*Cf^4*lqr*zeta3 - 3648*Cf^4*lqr
         *zeta2 + 4656*Cf^4*lqr^2 + 2688*Cf^4*lqr^2*zeta2 - 512*Cf^4*lqr^3 - 
         128*Cf^4*lqr^4 + 1176*Cf^4*lfr + 10112*Cf^4*lfr*zeta3 + 3648*Cf^4*lfr
         *zeta2 - 9312*Cf^4*lfr*lqr - 5376*Cf^4*lfr*lqr*zeta2 + 1536*Cf^4*lfr*
         lqr^2 + 512*Cf^4*lfr*lqr^3 + 4656*Cf^4*lfr^2 + 2688*Cf^4*lfr^2*zeta2
          - 1536*Cf^4*lfr^2*lqr - 768*Cf^4*lfr^2*lqr^2 + 512*Cf^4*lfr^3 + 512*
         Cf^4*lfr^3*lqr - 128*Cf^4*lfr^4 )

       + Db1*La5 * (  - 224*Cf^4 )

       + Db1*La4 * ( 3080/3*Cf^3*Ca - 560/3*Cf^3*nf + 1104*Cf^4 - 1120*Cf^4*
         lqr + 1120*Cf^4*lfr )

       + Db1*La3 * (  - 38720/27*Cf^2*Ca^2 + 14080/27*Cf^2*nf*Ca - 1280/27*
         Cf^2*nf^2 - 201584/27*Cf^3*Ca + 34688/27*Cf^3*nf + 960*Cf^3*zeta2*Ca
          + 12320/3*Cf^3*lqr*Ca - 2240/3*Cf^3*lqr*nf - 7040/3*Cf^3*lfr*Ca + 
         1280/3*Cf^3*lfr*nf + 2800*Cf^4 + 1920*Cf^4*zeta2 + 3008*Cf^4*lqr - 
         1920*Cf^4*lqr^2 - 3008*Cf^4*lfr + 3840*Cf^4*lfr*lqr - 1920*Cf^4*lfr^2
          )

       + Db1*La2 * ( 5324/9*Cf*Ca^3 - 968/3*Cf*nf*Ca^2 + 176/3*Cf*nf^2*Ca - 32/
         9*Cf*nf^3 + 102664/9*Cf^2*Ca^2 - 36200/9*Cf^2*nf*Ca + 3040/9*Cf^2*
         nf^2 - 5320/3*Cf^2*zeta2*Ca^2 + 320*Cf^2*zeta2*nf*Ca - 38720/9*Cf^2*
         lqr*Ca^2 + 14080/9*Cf^2*lqr*nf*Ca - 1280/9*Cf^2*lqr*nf^2 + 9680/9*
         Cf^2*lfr*Ca^2 - 3520/9*Cf^2*lfr*nf*Ca + 320/9*Cf^2*lfr*nf^2 + 22424/3
         *Cf^3*Ca - 3360*Cf^3*Ca*zeta3 - 3568/3*Cf^3*nf - 30352/3*Cf^3*zeta2*
         Ca + 4160/3*Cf^3*zeta2*nf - 19744*Cf^3*lqr*Ca + 3328*Cf^3*lqr*nf + 
         2880*Cf^3*lqr*zeta2*Ca + 16720/3*Cf^3*lqr^2*Ca - 3040/3*Cf^3*lqr^2*nf
          + 15168*Cf^3*lfr*Ca - 2496*Cf^3*lfr*nf - 2880*Cf^3*lfr*zeta2*Ca - 
         17600/3*Cf^3*lfr*lqr*Ca + 3200/3*Cf^3*lfr*lqr*nf + 880/3*Cf^3*lfr^2*
         Ca - 160/3*Cf^3*lfr^2*nf - 19904/3*Cf^4 - 8960*Cf^4*zeta3 - 5248*Cf^4
         *zeta2 + 11136*Cf^4*lqr + 5760*Cf^4*lqr*zeta2 + 1472*Cf^4*lqr^2 - 
         1280*Cf^4*lqr^3 - 11136*Cf^4*lfr - 5760*Cf^4*lfr*zeta2 - 2944*Cf^4*
         lfr*lqr + 3840*Cf^4*lfr*lqr^2 + 1472*Cf^4*lfr^2 - 3840*Cf^4*lfr^2*lqr
          + 1280*Cf^4*lfr^3 )

       + Db1*La1 * (  - 113432/27*Cf*Ca^3 + 20720/9*Cf*nf*Ca^2 - 3632/9*Cf*
         nf^2*Ca + 608/27*Cf*nf^3 + 1936/3*Cf*zeta2*Ca^3 - 704/3*Cf*zeta2*nf*
         Ca^2 + 64/3*Cf*zeta2*nf^2*Ca + 10648/9*Cf*lqr*Ca^3 - 1936/3*Cf*lqr*nf
         *Ca^2 + 352/3*Cf*lqr*nf^2*Ca - 64/9*Cf*lqr*nf^3 - 1953812/81*Cf^2*
         Ca^2 + 17888/3*Cf^2*Ca^2*zeta3 + 627640/81*Cf^2*nf*Ca - 896/3*Cf^2*nf
         *Ca*zeta3 - 46400/81*Cf^2*nf^2 + 14256*Cf^2*zeta2*Ca^2 - 33584/9*Cf^2
         *zeta2*nf*Ca + 2048/9*Cf^2*zeta2*nf^2 - 5184/5*Cf^2*zeta2^2*Ca^2 + 
         200504/9*Cf^2*lqr*Ca^2 - 69616/9*Cf^2*lqr*nf*Ca + 5696/9*Cf^2*lqr*
         nf^2 - 3520*Cf^2*lqr*zeta2*Ca^2 + 640*Cf^2*lqr*zeta2*nf*Ca - 36784/9*
         Cf^2*lqr^2*Ca^2 + 13376/9*Cf^2*lqr^2*nf*Ca - 1216/9*Cf^2*lqr^2*nf^2
          - 65840/9*Cf^2*lfr*Ca^2 + 22912/9*Cf^2*lfr*nf*Ca - 1856/9*Cf^2*lfr*
         nf^2 + 1408*Cf^2*lfr*zeta2*Ca^2 - 256*Cf^2*lfr*zeta2*nf*Ca + 15488/9*
         Cf^2*lfr*lqr*Ca^2 - 5632/9*Cf^2*lfr*lqr*nf*Ca + 512/9*Cf^2*lfr*lqr*
         nf^2 + 3872/9*Cf^2*lfr^2*Ca^2 - 1408/9*Cf^2*lfr^2*nf*Ca + 128/9*Cf^2*
         lfr^2*nf^2 + 1850396/81*Cf^3*Ca + 52832/3*Cf^3*Ca*zeta3 - 218312/81*
         Cf^3*nf - 11392/3*Cf^3*nf*zeta3 + 125152/9*Cf^3*zeta2*Ca - 26752/9*
         Cf^3*zeta2*nf - 9024/5*Cf^3*zeta2^2*Ca - 13064/9*Cf^3*lqr*Ca - 4224*
         Cf^3*lqr*Ca*zeta3 + 2960/9*Cf^3*lqr*nf - 50176/3*Cf^3*lqr*zeta2*Ca + 
         7552/3*Cf^3*lqr*zeta2*nf - 12992*Cf^3*lqr^2*Ca + 2112*Cf^3*lqr^2*nf
          + 2304*Cf^3*lqr^2*zeta2*Ca + 2816*Cf^3*lqr^3*Ca - 512*Cf^3*lqr^3*nf
          - 73264/9*Cf^3*lfr*Ca + 4224*Cf^3*lfr*Ca*zeta3 + 11008/9*Cf^3*lfr*nf
          + 43840/3*Cf^3*lfr*zeta2*Ca - 6400/3*Cf^3*lfr*zeta2*nf + 21760*Cf^3*
         lfr*lqr*Ca - 3456*Cf^3*lfr*lqr*nf - 4608*Cf^3*lfr*lqr*zeta2*Ca - 4224
         *Cf^3*lfr*lqr^2*Ca + 768*Cf^3*lfr*lqr^2*nf - 8768*Cf^3*lfr^2*Ca + 
         1344*Cf^3*lfr^2*nf + 2304*Cf^3*lfr^2*zeta2*Ca + 1408*Cf^3*lfr^3*Ca - 
         256*Cf^3*lfr^3*nf - 23428/3*Cf^4 + 18368*Cf^4*zeta3 - 19744/3*Cf^4*
         zeta2 + 9984/5*Cf^4*zeta2^2 - 5664*Cf^4*lqr - 20224*Cf^4*lqr*zeta3 - 
         7680*Cf^4*lqr*zeta2 + 10304*Cf^4*lqr^2 + 5376*Cf^4*lqr^2*zeta2 - 768*
         Cf^4*lqr^3 - 256*Cf^4*lqr^4 + 5664*Cf^4*lfr + 20224*Cf^4*lfr*zeta3 + 
         7680*Cf^4*lfr*zeta2 - 20608*Cf^4*lfr*lqr - 10752*Cf^4*lfr*lqr*zeta2
          + 2304*Cf^4*lfr*lqr^2 + 1024*Cf^4*lfr*lqr^3 + 10304*Cf^4*lfr^2 + 
         5376*Cf^4*lfr^2*zeta2 - 2304*Cf^4*lfr^2*lqr - 1536*Cf^4*lfr^2*lqr^2
          + 768*Cf^4*lfr^3 + 1024*Cf^4*lfr^3*lqr - 256*Cf^4*lfr^4 )

       + Db1*La0 * ( 657608/81*Cf*Ca^3 - 1936*Cf*Ca^3*zeta3 - 37510/9*Cf*nf*
         Ca^2 + 352*Cf*nf*Ca^2*zeta3 + 17614/27*Cf*nf^2*Ca - 2528/81*Cf*nf^3
          - 3320*Cf*zeta2*Ca^3 + 12304/9*Cf*zeta2*nf*Ca^2 - 1568/9*Cf*zeta2*
         nf^2*Ca + 64/9*Cf*zeta2*nf^3 + 1936/5*Cf*zeta2^2*Ca^3 - 352/5*Cf*
         zeta2^2*nf*Ca^2 - 135212/27*Cf*lqr*Ca^3 + 23360/9*Cf*lqr*nf*Ca^2 - 
         3872/9*Cf*lqr*nf^2*Ca + 608/27*Cf*lqr*nf^3 + 1936/3*Cf*lqr*zeta2*Ca^3
          - 704/3*Cf*lqr*zeta2*nf*Ca^2 + 64/3*Cf*lqr*zeta2*nf^2*Ca + 5324/9*Cf
         *lqr^2*Ca^3 - 968/3*Cf*lqr^2*nf*Ca^2 + 176/3*Cf*lqr^2*nf^2*Ca - 32/9*
         Cf*lqr^2*nf^3 + 1405403/243*Cf^2*Ca^2 + 2304*Cf^2*Ca^2*zeta5 - 150368/
         9*Cf^2*Ca^2*zeta3 - 373852/243*Cf^2*nf*Ca + 29456/9*Cf^2*nf*Ca*zeta3
          + 35084/243*Cf^2*nf^2 - 640/3*Cf^2*nf^2*zeta3 - 52592/3*Cf^2*zeta2*
         Ca^2 + 1376*Cf^2*zeta2*Ca^2*zeta3 + 151616/27*Cf^2*zeta2*nf*Ca - 
         11840/27*Cf^2*zeta2*nf^2 + 38384/15*Cf^2*zeta2^2*Ca^2 - 1376/3*Cf^2*
         zeta2^2*nf*Ca - 151244/9*Cf^2*lqr*Ca^2 + 5104*Cf^2*lqr*Ca^2*zeta3 + 
         47656/9*Cf^2*lqr*nf*Ca - 160*Cf^2*lqr*nf*Ca*zeta3 - 3296/9*Cf^2*lqr*
         nf^2 + 38560/3*Cf^2*lqr*zeta2*Ca^2 - 10112/3*Cf^2*lqr*zeta2*nf*Ca + 
         640/3*Cf^2*lqr*zeta2*nf^2 - 5184/5*Cf^2*lqr*zeta2^2*Ca^2 + 28364/3*
         Cf^2*lqr^2*Ca^2 - 9568/3*Cf^2*lqr^2*nf*Ca + 752/3*Cf^2*lqr^2*nf^2 - 
         1584*Cf^2*lqr^2*zeta2*Ca^2 + 288*Cf^2*lqr^2*zeta2*nf*Ca - 10648/9*
         Cf^2*lqr^3*Ca^2 + 3872/9*Cf^2*lqr^3*nf*Ca - 352/9*Cf^2*lqr^3*nf^2 + 
         110444/9*Cf^2*lfr*Ca^2 - 1408*Cf^2*lfr*Ca^2*zeta3 - 32560/9*Cf^2*lfr*
         nf*Ca - 512*Cf^2*lfr*nf*Ca*zeta3 + 2000/9*Cf^2*lfr*nf^2 - 23776/3*
         Cf^2*lfr*zeta2*Ca^2 + 5312/3*Cf^2*lfr*zeta2*nf*Ca - 256/3*Cf^2*lfr*
         zeta2*nf^2 + 5184/5*Cf^2*lfr*zeta2^2*Ca^2 - 17296/3*Cf^2*lfr*lqr*Ca^2
          + 5792/3*Cf^2*lfr*lqr*nf*Ca - 448/3*Cf^2*lfr*lqr*nf^2 + 1056*Cf^2*
         lfr*lqr*zeta2*Ca^2 - 192*Cf^2*lfr*lqr*zeta2*nf*Ca + 1936/3*Cf^2*lfr*
         lqr^2*Ca^2 - 704/3*Cf^2*lfr*lqr^2*nf*Ca + 64/3*Cf^2*lfr*lqr^2*nf^2 - 
         8164/3*Cf^2*lfr^2*Ca^2 + 2720/3*Cf^2*lfr^2*nf*Ca - 208/3*Cf^2*lfr^2*
         nf^2 + 528*Cf^2*lfr^2*zeta2*Ca^2 - 96*Cf^2*lfr^2*zeta2*nf*Ca + 968/3*
         Cf^2*lfr^2*lqr*Ca^2 - 352/3*Cf^2*lfr^2*lqr*nf*Ca + 32/3*Cf^2*lfr^2*
         lqr*nf^2 + 1936/9*Cf^2*lfr^3*Ca^2 - 704/9*Cf^2*lfr^3*nf*Ca + 64/9*
         Cf^2*lfr^3*nf^2 - 332095/27*Cf^3*Ca - 190304/9*Cf^3*Ca*zeta3 + 18850/
         27*Cf^3*nf + 53024/9*Cf^3*nf*zeta3 + 31232/27*Cf^3*zeta2*Ca + 5184*
         Cf^3*zeta2*Ca*zeta3 - 2336/27*Cf^3*zeta2*nf + 8864/5*Cf^3*zeta2^2*Ca
          + 2176/15*Cf^3*zeta2^2*nf + 254296/9*Cf^3*lqr*Ca + 40288/3*Cf^3*lqr*
         Ca*zeta3 - 32128/9*Cf^3*lqr*nf - 11776/3*Cf^3*lqr*nf*zeta3 + 26720/3*
         Cf^3*lqr*zeta2*Ca - 6656/3*Cf^3*lqr*zeta2*nf - 9024/5*Cf^3*lqr*
         zeta2^2*Ca - 10048*Cf^3*lqr^2*Ca - 192*Cf^3*lqr^2*Ca*zeta3 + 1648*
         Cf^3*lqr^2*nf - 16544/3*Cf^3*lqr^2*zeta2*Ca + 3008/3*Cf^3*lqr^2*zeta2
         *nf - 960*Cf^3*lqr^3*Ca + 128*Cf^3*lqr^3*nf + 384*Cf^3*lqr^3*zeta2*Ca
          + 352*Cf^3*lqr^4*Ca - 64*Cf^3*lqr^4*nf - 216280/9*Cf^3*lfr*Ca - 
         19168/3*Cf^3*lfr*Ca*zeta3 + 26080/9*Cf^3*lfr*nf + 7936/3*Cf^3*lfr*nf*
         zeta3 - 17216/3*Cf^3*lfr*zeta2*Ca + 4928/3*Cf^3*lfr*zeta2*nf + 9024/5
         *Cf^3*lfr*zeta2^2*Ca + 8480*Cf^3*lfr*lqr*Ca + 384*Cf^3*lfr*lqr*Ca*
         zeta3 - 1376*Cf^3*lfr*lqr*nf + 26752/3*Cf^3*lfr*lqr*zeta2*Ca - 4864/3
         *Cf^3*lfr*lqr*zeta2*nf + 3936*Cf^3*lfr*lqr^2*Ca - 576*Cf^3*lfr*lqr^2*
         nf - 1152*Cf^3*lfr*lqr^2*zeta2*Ca - 704*Cf^3*lfr*lqr^3*Ca + 128*Cf^3*
         lfr*lqr^3*nf + 1568*Cf^3*lfr^2*Ca - 192*Cf^3*lfr^2*Ca*zeta3 - 272*
         Cf^3*lfr^2*nf - 10208/3*Cf^3*lfr^2*zeta2*Ca + 1856/3*Cf^3*lfr^2*zeta2
         *nf - 4992*Cf^3*lfr^2*lqr*Ca + 768*Cf^3*lfr^2*lqr*nf + 1152*Cf^3*
         lfr^2*lqr*zeta2*Ca + 2016*Cf^3*lfr^3*Ca - 320*Cf^3*lfr^3*nf - 384*
         Cf^3*lfr^3*zeta2*Ca + 704*Cf^3*lfr^3*lqr*Ca - 128*Cf^3*lfr^3*lqr*nf
          - 352*Cf^3*lfr^4*Ca + 64*Cf^3*lfr^4*nf + 3158*Cf^4 - 10752*Cf^4*
         zeta5 + 10432*Cf^4*zeta3 + 17872/3*Cf^4*zeta2 + 7680*Cf^4*zeta2*zeta3
          - 27712/15*Cf^4*zeta2^2 - 10596*Cf^4*lqr + 13760*Cf^4*lqr*zeta3 - 
         8832*Cf^4*lqr*zeta2 + 9984/5*Cf^4*lqr*zeta2^2 + 2688*Cf^4*lqr^2 - 
         9984*Cf^4*lqr^2*zeta3 - 1920*Cf^4*lqr^2*zeta2 + 1504*Cf^4*lqr^3 + 
         1536*Cf^4*lqr^3*zeta2 - 256*Cf^4*lqr^4 + 10596*Cf^4*lfr - 13760*Cf^4*
         lfr*zeta3 + 8832*Cf^4*lfr*zeta2 - 9984/5*Cf^4*lfr*zeta2^2 - 5376*Cf^4
         *lfr*lqr + 19968*Cf^4*lfr*lqr*zeta3 + 3840*Cf^4*lfr*lqr*zeta2 - 4512*
         Cf^4*lfr*lqr^2 - 4608*Cf^4*lfr*lqr^2*zeta2 + 1024*Cf^4*lfr*lqr^3 + 
         2688*Cf^4*lfr^2 - 9984*Cf^4*lfr^2*zeta3 - 1920*Cf^4*lfr^2*zeta2 + 
         4512*Cf^4*lfr^2*lqr + 4608*Cf^4*lfr^2*lqr*zeta2 - 1536*Cf^4*lfr^2*
         lqr^2 - 1504*Cf^4*lfr^3 - 1536*Cf^4*lfr^3*zeta2 + 1024*Cf^4*lfr^3*lqr
          - 256*Cf^4*lfr^4 )

       + delta1*Lb7 * (  - 16/3*Cf^4 )

       + delta1*Lb6 * ( 308/9*Cf^3*Ca - 56/9*Cf^3*nf + 128/3*Cf^4 - 112/3*Cf^4
         *lqr + 112/3*Cf^4*lfr )

       + delta1*Lb5 * (  - 1936/27*Cf^2*Ca^2 + 704/27*Cf^2*nf*Ca - 64/27*Cf^2*
         nf^2 - 10576/27*Cf^3*Ca + 1864/27*Cf^3*nf + 48*Cf^3*zeta2*Ca + 616/3*
         Cf^3*lqr*Ca - 112/3*Cf^3*lqr*nf - 352/3*Cf^3*lfr*Ca + 64/3*Cf^3*lfr*
         nf + 132*Cf^4 + 96*Cf^4*zeta2 + 192*Cf^4*lqr - 96*Cf^4*lqr^2 - 192*
         Cf^4*lfr + 192*Cf^4*lfr*lqr - 96*Cf^4*lfr^2 )

       + delta1*Lb4 * ( Phiq44 + 1331/27*Cf*Ca^3 - 242/9*Cf*nf*Ca^2 + 44/9*Cf*
         nf^2*Ca - 8/27*Cf*nf^3 + 26096/27*Cf^2*Ca^2 - 9220/27*Cf^2*nf*Ca + 
         800/27*Cf^2*nf^2 - 460/3*Cf^2*zeta2*Ca^2 + 80/3*Cf^2*zeta2*nf*Ca - 
         9680/27*Cf^2*lqr*Ca^2 + 3520/27*Cf^2*lqr*nf*Ca - 320/27*Cf^2*lqr*nf^2
          + 2420/27*Cf^2*lfr*Ca^2 - 880/27*Cf^2*lfr*nf*Ca + 80/27*Cf^2*lfr*
         nf^2 + 23116/27*Cf^3*Ca - 280*Cf^3*Ca*zeta3 - 3736/27*Cf^3*nf - 8072/
         9*Cf^3*zeta2*Ca + 1040/9*Cf^3*zeta2*nf - 47876/27*Cf^3*lqr*Ca + 8312/
         27*Cf^3*lqr*nf + 240*Cf^3*lqr*zeta2*Ca + 4180/9*Cf^3*lqr^2*Ca - 760/9
         *Cf^3*lqr^2*nf + 34808/27*Cf^3*lfr*Ca - 5936/27*Cf^3*lfr*nf - 240*
         Cf^3*lfr*zeta2*Ca - 4400/9*Cf^3*lfr*lqr*Ca + 800/9*Cf^3*lfr*lqr*nf + 
         220/9*Cf^3*lfr^2*Ca - 40/9*Cf^3*lfr^2*nf - 2080/3*Cf^4 - 2240/3*Cf^4*
         zeta3 - 496*Cf^4*zeta2 + 944*Cf^4*lqr + 480*Cf^4*lqr*zeta2 + 224*Cf^4
         *lqr^2 - 320/3*Cf^4*lqr^3 - 944*Cf^4*lfr - 480*Cf^4*lfr*zeta2 - 448*
         Cf^4*lfr*lqr + 320*Cf^4*lfr*lqr^2 + 224*Cf^4*lfr^2 - 320*Cf^4*lfr^2*
         lqr + 320/3*Cf^4*lfr^3 )

       + delta1*Lb3 * ( Phiq43 - 65230/81*Cf*Ca^3 + 10546/27*Cf*nf*Ca^2 - 1756/
         27*Cf*nf^2*Ca + 304/81*Cf*nf^3 + 1298/9*Cf*zeta2*Ca^3 - 412/9*Cf*
         zeta2*nf*Ca^2 + 32/9*Cf*zeta2*nf^2*Ca + 5324/27*Cf*lqr*Ca^3 - 968/9*
         Cf*lqr*nf*Ca^2 + 176/9*Cf*lqr*nf^2*Ca - 32/27*Cf*lqr*nf^3 - 972334/
         243*Cf^2*Ca^2 + 9232/9*Cf^2*Ca^2*zeta3 + 314900/243*Cf^2*nf*Ca - 448/
         9*Cf^2*nf*Ca*zeta3 - 24640/243*Cf^2*nf^2 + 64588/27*Cf^2*zeta2*Ca^2
          - 17120/27*Cf^2*zeta2*nf*Ca + 1024/27*Cf^2*zeta2*nf^2 - 864/5*Cf^2*
         zeta2^2*Ca^2 + 99524/27*Cf^2*lqr*Ca^2 - 35248/27*Cf^2*lqr*nf*Ca + 
         3008/27*Cf^2*lqr*nf^2 - 600*Cf^2*lqr*zeta2*Ca^2 + 320/3*Cf^2*lqr*
         zeta2*nf*Ca - 18392/27*Cf^2*lqr^2*Ca^2 + 6688/27*Cf^2*lqr^2*nf*Ca - 
         608/27*Cf^2*lqr^2*nf^2 - 31312/27*Cf^2*lfr*Ca^2 + 10856/27*Cf^2*lfr*
         nf*Ca - 928/27*Cf^2*lfr*nf^2 + 248*Cf^2*lfr*zeta2*Ca^2 - 128/3*Cf^2*
         lfr*zeta2*nf*Ca + 7744/27*Cf^2*lfr*lqr*Ca^2 - 2816/27*Cf^2*lfr*lqr*nf
         *Ca + 256/27*Cf^2*lfr*lqr*nf^2 + 1936/27*Cf^2*lfr^2*Ca^2 - 704/27*
         Cf^2*lfr^2*nf*Ca + 64/27*Cf^2*lfr^2*nf^2 + 258706/81*Cf^3*Ca + 30272/
         9*Cf^3*Ca*zeta3 - 30220/81*Cf^3*nf - 5696/9*Cf^3*nf*zeta3 + 8384/3*
         Cf^3*zeta2*Ca - 1696/3*Cf^3*zeta2*nf - 1504/5*Cf^3*zeta2^2*Ca + 27236/
         27*Cf^3*lqr*Ca - 704*Cf^3*lqr*Ca*zeta3 - 3560/27*Cf^3*lqr*nf - 27632/
         9*Cf^3*lqr*zeta2*Ca + 3776/9*Cf^3*lqr*zeta2*nf - 22616/9*Cf^3*lqr^2*
         Ca + 3824/9*Cf^3*lqr^2*nf + 384*Cf^3*lqr^2*zeta2*Ca + 1408/3*Cf^3*
         lqr^3*Ca - 256/3*Cf^3*lqr^3*nf - 66440/27*Cf^3*lfr*Ca + 704*Cf^3*lfr*
         Ca*zeta3 + 9824/27*Cf^3*lfr*nf + 24464/9*Cf^3*lfr*zeta2*Ca - 3200/9*
         Cf^3*lfr*zeta2*nf + 34144/9*Cf^3*lfr*lqr*Ca - 5632/9*Cf^3*lfr*lqr*nf
          - 768*Cf^3*lfr*lqr*zeta2*Ca - 704*Cf^3*lfr*lqr^2*Ca + 128*Cf^3*lfr*
         lqr^2*nf - 11528/9*Cf^3*lfr^2*Ca + 1808/9*Cf^3*lfr^2*nf + 384*Cf^3*
         lfr^2*zeta2*Ca + 704/3*Cf^3*lfr^3*Ca - 128/3*Cf^3*lfr^3*nf - 3350/3*
         Cf^4 + 10720/3*Cf^4*zeta3 - 3344/3*Cf^4*zeta2 + 1664/5*Cf^4*zeta2^2
          - 5312/3*Cf^4*lqr - 10112/3*Cf^4*lqr*zeta3 - 1472*Cf^4*lqr*zeta2 + 
         1952*Cf^4*lqr^2 + 896*Cf^4*lqr^2*zeta2 - 128/3*Cf^4*lqr^3 - 128/3*
         Cf^4*lqr^4 + 5312/3*Cf^4*lfr + 10112/3*Cf^4*lfr*zeta3 + 1472*Cf^4*lfr
         *zeta2 - 3904*Cf^4*lfr*lqr - 1792*Cf^4*lfr*lqr*zeta2 + 128*Cf^4*lfr*
         lqr^2 + 512/3*Cf^4*lfr*lqr^3 + 1952*Cf^4*lfr^2 + 896*Cf^4*lfr^2*zeta2
          - 128*Cf^4*lfr^2*lqr - 256*Cf^4*lfr^2*lqr^2 + 128/3*Cf^4*lfr^3 + 512/
         3*Cf^4*lfr^3*lqr - 128/3*Cf^4*lfr^4 )

       + delta1*Lb2 * ( C4 + Phiq42 + 286288/81*Cf*Ca^3 - 1232*Cf*Ca^3*zeta3
          - 14851/9*Cf*nf*Ca^2 + 224*Cf*nf*Ca^2*zeta3 + 7271/27*Cf*nf^2*Ca - 
         1264/81*Cf*nf^3 - 14852/9*Cf*zeta2*Ca^3 + 716*Cf*zeta2*nf*Ca^2 - 280/
         3*Cf*zeta2*nf^2*Ca + 32/9*Cf*zeta2*nf^3 + 968/5*Cf*zeta2^2*Ca^3 - 176/
         5*Cf*zeta2^2*nf*Ca^2 - 55924/27*Cf*lqr*Ca^3 + 9982/9*Cf*lqr*nf*Ca^2
          - 1756/9*Cf*lqr*nf^2*Ca + 304/27*Cf*lqr*nf^3 + 1078/3*Cf*lqr*zeta2*
         Ca^3 - 124*Cf*lqr*zeta2*nf*Ca^2 + 32/3*Cf*lqr*zeta2*nf^2*Ca + 2662/9*
         Cf*lqr^2*Ca^3 - 484/3*Cf*lqr^2*nf*Ca^2 + 88/3*Cf*lqr^2*nf^2*Ca - 16/9
         *Cf*lqr^2*nf^3 + 2892755/486*Cf^2*Ca^2 + 1152*Cf^2*Ca^2*zeta5 - 90616/
         9*Cf^2*Ca^2*zeta3 - 463238/243*Cf^2*nf*Ca + 17992/9*Cf^2*nf*Ca*zeta3
          + 41254/243*Cf^2*nf^2 - 320/3*Cf^2*nf^2*zeta3 - 84268/9*Cf^2*zeta2*
         Ca^2 + 688*Cf^2*zeta2*Ca^2*zeta3 + 81952/27*Cf^2*zeta2*nf*Ca - 6400/
         27*Cf^2*zeta2*nf^2 + 18992/15*Cf^2*zeta2^2*Ca^2 - 688/3*Cf^2*zeta2^2*
         nf*Ca - 32626/3*Cf^2*lqr*Ca^2 + 2648*Cf^2*lqr*Ca^2*zeta3 + 31064/9*
         Cf^2*lqr*nf*Ca - 80*Cf^2*lqr*nf*Ca*zeta3 - 2288/9*Cf^2*lqr*nf^2 + 
         61528/9*Cf^2*lqr*zeta2*Ca^2 - 16120/9*Cf^2*lqr*zeta2*nf*Ca + 320/3*
         Cf^2*lqr*zeta2*nf^2 - 2592/5*Cf^2*lqr*zeta2^2*Ca^2 + 14534/3*Cf^2*
         lqr^2*Ca^2 - 1704*Cf^2*lqr^2*nf*Ca + 424/3*Cf^2*lqr^2*nf^2 - 792*Cf^2
         *lqr^2*zeta2*Ca^2 + 144*Cf^2*lqr^2*zeta2*nf*Ca - 5324/9*Cf^2*lqr^3*
         Ca^2 + 1936/9*Cf^2*lqr^3*nf*Ca - 176/9*Cf^2*lqr^3*nf^2 + 53690/9*Cf^2
         *lfr*Ca^2 - 800*Cf^2*lfr*Ca^2*zeta3 - 5132/3*Cf^2*lfr*nf*Ca - 256*
         Cf^2*lfr*nf*Ca*zeta3 + 1000/9*Cf^2*lfr*nf^2 - 34732/9*Cf^2*lfr*zeta2*
         Ca^2 + 8080/9*Cf^2*lfr*zeta2*nf*Ca - 128/3*Cf^2*lfr*zeta2*nf^2 + 2592/
         5*Cf^2*lfr*zeta2^2*Ca^2 - 7768/3*Cf^2*lfr*lqr*Ca^2 + 912*Cf^2*lfr*lqr
         *nf*Ca - 224/3*Cf^2*lfr*lqr*nf^2 + 528*Cf^2*lfr*lqr*zeta2*Ca^2 - 96*
         Cf^2*lfr*lqr*zeta2*nf*Ca + 968/3*Cf^2*lfr*lqr^2*Ca^2 - 352/3*Cf^2*lfr
         *lqr^2*nf*Ca + 32/3*Cf^2*lfr*lqr^2*nf^2 - 3862/3*Cf^2*lfr^2*Ca^2 + 
         440*Cf^2*lfr^2*nf*Ca - 104/3*Cf^2*lfr^2*nf^2 + 264*Cf^2*lfr^2*zeta2*
         Ca^2 - 48*Cf^2*lfr^2*zeta2*nf*Ca + 484/3*Cf^2*lfr^2*lqr*Ca^2 - 176/3*
         Cf^2*lfr^2*lqr*nf*Ca + 16/3*Cf^2*lfr^2*lqr*nf^2 + 968/9*Cf^2*lfr^3*
         Ca^2 - 352/9*Cf^2*lfr^3*nf*Ca + 32/9*Cf^2*lfr^3*nf^2 - 572393/54*Cf^3
         *Ca - 95992/9*Cf^3*Ca*zeta3 + 28291/27*Cf^3*nf + 28144/9*Cf^3*nf*
         zeta3 + 58840/27*Cf^3*zeta2*Ca + 2592*Cf^3*zeta2*Ca*zeta3 - 5440/27*
         Cf^3*zeta2*nf + 11504/15*Cf^3*zeta2^2*Ca + 1088/15*Cf^3*zeta2^2*nf + 
         1232432/81*Cf^3*lqr*Ca + 7600*Cf^3*lqr*Ca*zeta3 - 164072/81*Cf^3*lqr*
         nf - 5888/3*Cf^3*lqr*nf*zeta3 + 15640/3*Cf^3*lqr*zeta2*Ca - 1248*Cf^3
         *lqr*zeta2*nf - 4512/5*Cf^3*lqr*zeta2^2*Ca - 3648*Cf^3*lqr^2*Ca - 96*
         Cf^3*lqr^2*Ca*zeta3 + 664*Cf^3*lqr^2*nf - 9424/3*Cf^3*lqr^2*zeta2*Ca
          + 1504/3*Cf^3*lqr^2*zeta2*nf - 832*Cf^3*lqr^3*Ca + 128*Cf^3*lqr^3*nf
          + 192*Cf^3*lqr^3*zeta2*Ca + 176*Cf^3*lqr^4*Ca - 32*Cf^3*lqr^4*nf - 
         895040/81*Cf^3*lfr*Ca - 4080*Cf^3*lfr*Ca*zeta3 + 110504/81*Cf^3*lfr*
         nf + 3968/3*Cf^3*lfr*nf*zeta3 - 12472/3*Cf^3*lfr*zeta2*Ca + 1056*Cf^3
         *lfr*zeta2*nf + 4512/5*Cf^3*lfr*zeta2^2*Ca + 1136*Cf^3*lfr*lqr*Ca + 
         192*Cf^3*lfr*lqr*Ca*zeta3 - 304*Cf^3*lfr*lqr*nf + 15680/3*Cf^3*lfr*
         lqr*zeta2*Ca - 2432/3*Cf^3*lfr*lqr*zeta2*nf + 2320*Cf^3*lfr*lqr^2*Ca
          - 352*Cf^3*lfr*lqr^2*nf - 576*Cf^3*lfr*lqr^2*zeta2*Ca - 352*Cf^3*lfr
         *lqr^3*Ca + 64*Cf^3*lfr*lqr^3*nf + 2512*Cf^3*lfr^2*Ca - 96*Cf^3*lfr^2
         *Ca*zeta3 - 360*Cf^3*lfr^2*nf - 6256/3*Cf^3*lfr^2*zeta2*Ca + 928/3*
         Cf^3*lfr^2*zeta2*nf - 2144*Cf^3*lfr^2*lqr*Ca + 320*Cf^3*lfr^2*lqr*nf
          + 576*Cf^3*lfr^2*lqr*zeta2*Ca + 656*Cf^3*lfr^3*Ca - 96*Cf^3*lfr^3*nf
          - 192*Cf^3*lfr^3*zeta2*Ca + 352*Cf^3*lfr^3*lqr*Ca - 64*Cf^3*lfr^3*
         lqr*nf - 176*Cf^3*lfr^4*Ca + 32*Cf^3*lfr^4*nf + 9080/3*Cf^4 - 5376*
         Cf^4*zeta5 + 4176*Cf^4*zeta3 + 2928*Cf^4*zeta2 + 3840*Cf^4*zeta2*
         zeta3 - 15584/15*Cf^4*zeta2^2 - 17482/3*Cf^4*lqr + 9248*Cf^4*lqr*
         zeta3 - 13408/3*Cf^4*lqr*zeta2 + 4992/5*Cf^4*lqr*zeta2^2 + 296*Cf^4*
         lqr^2 - 4992*Cf^4*lqr^2*zeta3 - 1280*Cf^4*lqr^2*zeta2 + 1136*Cf^4*
         lqr^3 + 768*Cf^4*lqr^3*zeta2 - 128*Cf^4*lqr^4 + 17482/3*Cf^4*lfr - 
         9248*Cf^4*lfr*zeta3 + 13408/3*Cf^4*lfr*zeta2 - 4992/5*Cf^4*lfr*
         zeta2^2 - 592*Cf^4*lfr*lqr + 9984*Cf^4*lfr*lqr*zeta3 + 2560*Cf^4*lfr*
         lqr*zeta2 - 3408*Cf^4*lfr*lqr^2 - 2304*Cf^4*lfr*lqr^2*zeta2 + 512*
         Cf^4*lfr*lqr^3 + 296*Cf^4*lfr^2 - 4992*Cf^4*lfr^2*zeta3 - 1280*Cf^4*
         lfr^2*zeta2 + 3408*Cf^4*lfr^2*lqr + 2304*Cf^4*lfr^2*lqr*zeta2 - 768*
         Cf^4*lfr^2*lqr^2 - 1136*Cf^4*lfr^3 - 768*Cf^4*lfr^3*zeta2 + 512*Cf^4*
         lfr^3*lqr - 128*Cf^4*lfr^4 )

       + delta1*Lb1 * ( F4 + Phiq41 + lqr*C4 - lfr*C4 - 7153663/729*Cf*Ca^3 - 
         2112*Cf*Ca^3*zeta5 + 255748/27*Cf*Ca^3*zeta3 + 955471/243*Cf*nf*Ca^2
          + 384*Cf*nf*Ca^2*zeta5 - 67828/27*Cf*nf*Ca^2*zeta3 - 135919/243*Cf*
         nf^2*Ca + 3176/27*Cf*nf^2*Ca*zeta3 + 21712/729*Cf*nf^3 + 64/27*Cf*
         nf^3*zeta3 + 488308/81*Cf*zeta2*Ca^3 - 1936/3*Cf*zeta2*Ca^3*zeta3 - 
         233444/81*Cf*zeta2*nf*Ca^2 + 352/3*Cf*zeta2*nf*Ca^2*zeta3 + 36184/81*
         Cf*zeta2*nf^2*Ca - 608/27*Cf*zeta2*nf^3 - 6116/15*Cf*zeta2^2*Ca^3 + 
         680/3*Cf*zeta2^2*nf*Ca^2 - 416/15*Cf*zeta2^2*nf^2*Ca + 615092/81*Cf*
         lqr*Ca^3 - 2200*Cf*lqr*Ca^3*zeta3 - 3734*Cf*lqr*nf*Ca^2 + 400*Cf*lqr*
         nf*Ca^2*zeta3 + 16078/27*Cf*lqr*nf^2*Ca - 2528/81*Cf*lqr*nf^3 - 29792/
         9*Cf*lqr*zeta2*Ca^3 + 12596/9*Cf*lqr*zeta2*nf*Ca^2 - 1624/9*Cf*lqr*
         zeta2*nf^2*Ca + 64/9*Cf*lqr*zeta2*nf^3 + 1936/5*Cf*lqr*zeta2^2*Ca^3
          - 352/5*Cf*lqr*zeta2^2*nf*Ca^2 - 56716/27*Cf*lqr^2*Ca^3 + 10360/9*Cf
         *lqr^2*nf*Ca^2 - 1816/9*Cf*lqr^2*nf^2*Ca + 304/27*Cf*lqr^2*nf^3 + 968/
         3*Cf*lqr^2*zeta2*Ca^3 - 352/3*Cf*lqr^2*zeta2*nf*Ca^2 + 32/3*Cf*lqr^2*
         zeta2*nf^2*Ca + 5324/27*Cf*lqr^3*Ca^3 - 968/9*Cf*lqr^3*nf*Ca^2 + 176/
         9*Cf*lqr^3*nf^2*Ca - 32/27*Cf*lqr^3*nf^3 - 32*Cf^2*N4*nfv + 640/3*
         Cf^2*zeta5*N4*nfv - 112/3*Cf^2*zeta3*N4*nfv + 13524722/729*Cf^2*Ca^2
          - 336*Cf^2*Ca^2*zeta5 + 394048/81*Cf^2*Ca^2*zeta3 - 752/3*Cf^2*Ca^2*
         zeta3^2 - 3111736/729*Cf^2*nf*Ca + 32*Cf^2*nf*Ca*zeta5 - 366200/81*
         Cf^2*nf*Ca*zeta3 + 126644/729*Cf^2*nf^2 + 44512/81*Cf^2*nf^2*zeta3 - 
         80*Cf^2*zeta2*N4*nfv - 164590/81*Cf^2*zeta2*Ca^2 - 6592/3*Cf^2*zeta2*
         Ca^2*zeta3 + 11852/27*Cf^2*zeta2*nf*Ca + 1024/3*Cf^2*zeta2*nf*Ca*
         zeta3 - 2912/81*Cf^2*zeta2*nf^2 + 16/5*Cf^2*zeta2^2*N4*nfv - 286516/
         135*Cf^2*zeta2^2*Ca^2 + 84464/135*Cf^2*zeta2^2*nf*Ca - 3904/135*Cf^2*
         zeta2^2*nf^2 - 38944/315*Cf^2*zeta2^3*Ca^2 - 2769611/729*Cf^2*lqr*
         Ca^2 + 1216*Cf^2*lqr*Ca^2*zeta5 - 266632/27*Cf^2*lqr*Ca^2*zeta3 + 
         1092736/729*Cf^2*lqr*nf*Ca + 22976/9*Cf^2*lqr*nf*Ca*zeta3 - 65876/729
         *Cf^2*lqr*nf^2 - 5888/27*Cf^2*lqr*nf^2*zeta3 - 924268/81*Cf^2*lqr*
         zeta2*Ca^2 + 2176/3*Cf^2*lqr*zeta2*Ca^2*zeta3 + 297520/81*Cf^2*lqr*
         zeta2*nf*Ca - 8000/27*Cf^2*lqr*zeta2*nf^2 + 8432/5*Cf^2*lqr*zeta2^2*
         Ca^2 - 4672/15*Cf^2*lqr*zeta2^2*nf*Ca - 362162/81*Cf^2*lqr^2*Ca^2 + 
         3344/3*Cf^2*lqr^2*Ca^2*zeta3 + 103120/81*Cf^2*lqr^2*nf*Ca + 160/3*
         Cf^2*lqr^2*nf*Ca*zeta3 - 5720/81*Cf^2*lqr^2*nf^2 + 42608/9*Cf^2*lqr^2
         *zeta2*Ca^2 - 11200/9*Cf^2*lqr^2*zeta2*nf*Ca + 704/9*Cf^2*lqr^2*zeta2
         *nf^2 - 1728/5*Cf^2*lqr^2*zeta2^2*Ca^2 + 6088/3*Cf^2*lqr^3*Ca^2 - 
         2048/3*Cf^2*lqr^3*nf*Ca + 160/3*Cf^2*lqr^3*nf^2 - 352*Cf^2*lqr^3*
         zeta2*Ca^2 + 64*Cf^2*lqr^3*zeta2*nf*Ca - 5324/27*Cf^2*lqr^4*Ca^2 + 
         1936/27*Cf^2*lqr^4*nf*Ca - 176/27*Cf^2*lqr^4*nf^2 - 5326510/729*Cf^2*
         lfr*Ca^2 - 1216*Cf^2*lfr*Ca^2*zeta5 + 140704/27*Cf^2*lfr*Ca^2*zeta3
          + 1245644/729*Cf^2*lfr*nf*Ca - 4784/9*Cf^2*lfr*nf*Ca*zeta3 - 69376/
         729*Cf^2*lfr*nf^2 + 128/27*Cf^2*lfr*nf^2*zeta3 + 947704/81*Cf^2*lfr*
         zeta2*Ca^2 - 2176/3*Cf^2*lfr*zeta2*Ca^2*zeta3 - 292984/81*Cf^2*lfr*
         zeta2*nf*Ca + 7424/27*Cf^2*lfr*zeta2*nf^2 - 1792*Cf^2*lfr*zeta2^2*
         Ca^2 + 992/3*Cf^2*lfr*zeta2^2*nf*Ca + 653500/81*Cf^2*lfr*lqr*Ca^2 - 
         2464/3*Cf^2*lfr*lqr*Ca^2*zeta3 - 182672/81*Cf^2*lfr*lqr*nf*Ca - 1088/
         3*Cf^2*lfr*lqr*nf*Ca*zeta3 + 10096/81*Cf^2*lfr*lqr*nf^2 - 50896/9*
         Cf^2*lfr*lqr*zeta2*Ca^2 + 11936/9*Cf^2*lfr*lqr*zeta2*nf*Ca - 640/9*
         Cf^2*lfr*lqr*zeta2*nf^2 + 3456/5*Cf^2*lfr*lqr*zeta2^2*Ca^2 - 16328/9*
         Cf^2*lfr*lqr^2*Ca^2 + 5440/9*Cf^2*lfr*lqr^2*nf*Ca - 416/9*Cf^2*lfr*
         lqr^2*nf^2 + 352*Cf^2*lfr*lqr^2*zeta2*Ca^2 - 64*Cf^2*lfr*lqr^2*zeta2*
         nf*Ca + 3872/27*Cf^2*lfr*lqr^3*Ca^2 - 1408/27*Cf^2*lfr*lqr^3*nf*Ca + 
         128/27*Cf^2*lfr*lqr^3*nf^2 - 75716/81*Cf^2*lfr^2*Ca^2 - 880/3*Cf^2*
         lfr^2*Ca^2*zeta3 + 7084/81*Cf^2*lfr^2*nf*Ca + 928/3*Cf^2*lfr^2*nf*Ca*
         zeta3 + 1672/81*Cf^2*lfr^2*nf^2 + 2480/9*Cf^2*lfr^2*zeta2*Ca^2 + 1376/
         9*Cf^2*lfr^2*zeta2*nf*Ca - 256/9*Cf^2*lfr^2*zeta2*nf^2 - 1728/5*Cf^2*
         lfr^2*zeta2^2*Ca^2 - 16328/9*Cf^2*lfr^2*lqr*Ca^2 + 5440/9*Cf^2*lfr^2*
         lqr*nf*Ca - 416/9*Cf^2*lfr^2*lqr*nf^2 + 352*Cf^2*lfr^2*lqr*zeta2*Ca^2
          - 64*Cf^2*lfr^2*lqr*zeta2*nf*Ca + 968/9*Cf^2*lfr^2*lqr^2*Ca^2 - 352/
         9*Cf^2*lfr^2*lqr^2*nf*Ca + 32/9*Cf^2*lfr^2*lqr^2*nf^2 + 14392/9*Cf^2*
         lfr^3*Ca^2 - 4736/9*Cf^2*lfr^3*nf*Ca + 352/9*Cf^2*lfr^3*nf^2 - 352*
         Cf^2*lfr^3*zeta2*Ca^2 + 64*Cf^2*lfr^3*zeta2*nf*Ca + 3872/27*Cf^2*
         lfr^3*lqr*Ca^2 - 1408/27*Cf^2*lfr^3*lqr*nf*Ca + 128/27*Cf^2*lfr^3*lqr
         *nf^2 - 5324/27*Cf^2*lfr^4*Ca^2 + 1936/27*Cf^2*lfr^4*nf*Ca - 176/27*
         Cf^2*lfr^4*nf^2 - 1490389/162*Cf^3*Ca + 110752/9*Cf^3*Ca*zeta5 + 
         413600/27*Cf^3*Ca*zeta3 - 15808/3*Cf^3*Ca*zeta3^2 + 31088/81*Cf^3*nf
          - 13696/9*Cf^3*nf*zeta5 - 85616/27*Cf^3*nf*zeta3 - 575798/81*Cf^3*
         zeta2*Ca - 150752/9*Cf^3*zeta2*Ca*zeta3 + 108368/81*Cf^3*zeta2*nf + 
         22400/9*Cf^3*zeta2*nf*zeta3 + 68920/27*Cf^3*zeta2^2*Ca - 49376/135*
         Cf^3*zeta2^2*nf + 71168/315*Cf^3*zeta2^3*Ca - 209771/27*Cf^3*lqr*Ca
          - 960*Cf^3*lqr*Ca*zeta5 - 84208/3*Cf^3*lqr*Ca*zeta3 + 1778/3*Cf^3*
         lqr*nf + 57824/9*Cf^3*lqr*nf*zeta3 + 134632/27*Cf^3*lqr*zeta2*Ca + 
         6272*Cf^3*lqr*zeta2*Ca*zeta3 - 17008/27*Cf^3*lqr*zeta2*nf + 5248/3*
         Cf^3*lqr*zeta2^2*Ca + 64/15*Cf^3*lqr*zeta2^2*nf + 115702/9*Cf^3*lqr^2
         *Ca + 19552/3*Cf^3*lqr^2*Ca*zeta3 - 15724/9*Cf^3*lqr^2*nf - 5632/3*
         Cf^3*lqr^2*nf*zeta3 + 31648/9*Cf^3*lqr^2*zeta2*Ca - 8416/9*Cf^3*lqr^2
         *zeta2*nf - 4928/5*Cf^3*lqr^2*zeta2^2*Ca - 13064/3*Cf^3*lqr^3*Ca + 
         384*Cf^3*lqr^3*Ca*zeta3 + 2192/3*Cf^3*lqr^3*nf - 1216*Cf^3*lqr^3*
         zeta2*Ca + 256*Cf^3*lqr^3*zeta2*nf + 352*Cf^3*lqr^4*Ca - 64*Cf^3*
         lqr^4*nf + 375596/27*Cf^3*lfr*Ca + 960*Cf^3*lfr*Ca*zeta5 + 56224/3*
         Cf^3*lfr*Ca*zeta3 - 4324/3*Cf^3*lfr*nf - 42560/9*Cf^3*lfr*nf*zeta3 - 
         125920/27*Cf^3*lfr*zeta2*Ca - 6272*Cf^3*lfr*zeta2*Ca*zeta3 + 13696/27
         *Cf^3*lfr*zeta2*nf - 32576/15*Cf^3*lfr*zeta2^2*Ca + 1088/15*Cf^3*lfr*
         zeta2^2*nf - 206060/9*Cf^3*lfr*lqr*Ca - 11648/3*Cf^3*lfr*lqr*Ca*zeta3
          + 27416/9*Cf^3*lfr*lqr*nf + 6272/3*Cf^3*lfr*lqr*nf*zeta3 - 44288/9*
         Cf^3*lfr*lqr*zeta2*Ca + 13376/9*Cf^3*lfr*lqr*zeta2*nf + 9856/5*Cf^3*
         lfr*lqr*zeta2^2*Ca + 7872*Cf^3*lfr*lqr^2*Ca - 1152*Cf^3*lfr*lqr^2*Ca*
         zeta3 - 1312*Cf^3*lfr*lqr^2*nf + 2240*Cf^3*lfr*lqr^2*zeta2*Ca - 512*
         Cf^3*lfr*lqr^2*zeta2*nf - 704*Cf^3*lfr*lqr^3*Ca + 128*Cf^3*lfr*lqr^3*
         nf + 90358/9*Cf^3*lfr^2*Ca - 7904/3*Cf^3*lfr^2*Ca*zeta3 - 11692/9*
         Cf^3*lfr^2*nf - 640/3*Cf^3*lfr^2*nf*zeta3 + 12640/9*Cf^3*lfr^2*zeta2*
         Ca - 4960/9*Cf^3*lfr^2*zeta2*nf - 4928/5*Cf^3*lfr^2*zeta2^2*Ca - 2680
         *Cf^3*lfr^2*lqr*Ca + 1152*Cf^3*lfr^2*lqr*Ca*zeta3 + 432*Cf^3*lfr^2*
         lqr*nf - 832*Cf^3*lfr^2*lqr*zeta2*Ca + 256*Cf^3*lfr^2*lqr*zeta2*nf - 
         2512/3*Cf^3*lfr^3*Ca - 384*Cf^3*lfr^3*Ca*zeta3 + 448/3*Cf^3*lfr^3*nf
          - 192*Cf^3*lfr^3*zeta2*Ca + 704*Cf^3*lfr^3*lqr*Ca - 128*Cf^3*lfr^3*
         lqr*nf - 352*Cf^3*lfr^4*Ca + 64*Cf^3*lfr^4*nf + 8467/2*Cf^4 + 4288*
         Cf^4*zeta5 - 23768/3*Cf^4*zeta3 - 18304/3*Cf^4*zeta3^2 + 3040*Cf^4*
         zeta2 - 8704*Cf^4*zeta2*zeta3 - 7024/15*Cf^4*zeta2^2 - 97408/315*Cf^4
         *zeta2^3 + 1934*Cf^4*lqr - 8832*Cf^4*lqr*zeta5 + 16864*Cf^4*lqr*zeta3
          + 10064/3*Cf^4*lqr*zeta2 + 7168*Cf^4*lqr*zeta2*zeta3 - 23488/15*Cf^4
         *lqr*zeta2^2 - 5392*Cf^4*lqr^2 + 4416*Cf^4*lqr^2*zeta3 - 5056*Cf^4*
         lqr^2*zeta2 + 4608/5*Cf^4*lqr^2*zeta2^2 + 1840*Cf^4*lqr^3 - 7424/3*
         Cf^4*lqr^3*zeta3 - 128*Cf^4*lqr^3*zeta2 - 96*Cf^4*lqr^4 + 256*Cf^4*
         lqr^4*zeta2 - 1934*Cf^4*lfr + 8832*Cf^4*lfr*zeta5 - 16864*Cf^4*lfr*
         zeta3 - 10064/3*Cf^4*lfr*zeta2 - 7168*Cf^4*lfr*zeta2*zeta3 + 23488/15
         *Cf^4*lfr*zeta2^2 + 10784*Cf^4*lfr*lqr - 8832*Cf^4*lfr*lqr*zeta3 + 
         10112*Cf^4*lfr*lqr*zeta2 - 9216/5*Cf^4*lfr*lqr*zeta2^2 - 5520*Cf^4*
         lfr*lqr^2 + 7424*Cf^4*lfr*lqr^2*zeta3 + 384*Cf^4*lfr*lqr^2*zeta2 + 
         384*Cf^4*lfr*lqr^3 - 1024*Cf^4*lfr*lqr^3*zeta2 - 5392*Cf^4*lfr^2 + 
         4416*Cf^4*lfr^2*zeta3 - 5056*Cf^4*lfr^2*zeta2 + 4608/5*Cf^4*lfr^2*
         zeta2^2 + 5520*Cf^4*lfr^2*lqr - 7424*Cf^4*lfr^2*lqr*zeta3 - 384*Cf^4*
         lfr^2*lqr*zeta2 - 576*Cf^4*lfr^2*lqr^2 + 1536*Cf^4*lfr^2*lqr^2*zeta2
          - 1840*Cf^4*lfr^3 + 7424/3*Cf^4*lfr^3*zeta3 + 128*Cf^4*lfr^3*zeta2
          + 384*Cf^4*lfr^3*lqr - 1024*Cf^4*lfr^3*lqr*zeta2 - 96*Cf^4*lfr^4 + 
         256*Cf^4*lfr^4*zeta2 )

       + delta1*Lb0 * ( Phiq40 + 640/3*zeta5*nfdFF - 1760/3*zeta5*dFA + 128/3*
         zeta3*nfdFF - 64/3*zeta3*dFA + 192*zeta3^2*dFA - 128*zeta2*nfdFF + 64
         *zeta2*dFA + zeta2*C4 + 3968/35*zeta2^3*dFA + lqr*F4 - lfr*F4 - 
         4520317/1458*Cf*Ca^3 - 7700/9*Cf*Ca^3*zeta5 + 333772/27*Cf*Ca^3*zeta3
          + 8*Cf*Ca^3*zeta3^2 + 571387/486*Cf*nf*Ca^2 + 680/9*Cf*nf*Ca^2*zeta5
          - 51184/9*Cf*nf*Ca^2*zeta3 - 58045/486*Cf*nf^2*Ca + 2768/3*Cf*nf^2*
         Ca*zeta3 + 2000/729*Cf*nf^3 - 1408/27*Cf*nf^3*zeta3 + 956336/81*Cf*
         zeta2*Ca^3 - 3828*Cf*zeta2*Ca^3*zeta3 - 151790/27*Cf*zeta2*nf*Ca^2 + 
         2600/3*Cf*zeta2*nf*Ca^2*zeta3 + 23318/27*Cf*zeta2*nf^2*Ca - 128/3*Cf*
         zeta2*nf^2*Ca*zeta3 - 3488/81*Cf*zeta2*nf^3 - 141964/45*Cf*zeta2^2*
         Ca^3 + 47932/45*Cf*zeta2^2*nf*Ca^2 - 4136/45*Cf*zeta2^2*nf^2*Ca + 32/
         45*Cf*zeta2^2*nf^3 + 50672/105*Cf*zeta2^3*Ca^3 - 352/5*Cf*zeta2^3*nf*
         Ca^2 - 7153663/729*Cf*lqr*Ca^3 - 2112*Cf*lqr*Ca^3*zeta5 + 255748/27*
         Cf*lqr*Ca^3*zeta3 + 955471/243*Cf*lqr*nf*Ca^2 + 384*Cf*lqr*nf*Ca^2*
         zeta5 - 67828/27*Cf*lqr*nf*Ca^2*zeta3 - 135919/243*Cf*lqr*nf^2*Ca + 
         3176/27*Cf*lqr*nf^2*Ca*zeta3 + 21712/729*Cf*lqr*nf^3 + 64/27*Cf*lqr*
         nf^3*zeta3 + 483556/81*Cf*lqr*zeta2*Ca^3 - 1936/3*Cf*lqr*zeta2*Ca^3*
         zeta3 - 226640/81*Cf*lqr*zeta2*nf*Ca^2 + 352/3*Cf*lqr*zeta2*nf*Ca^2*
         zeta3 + 35104/81*Cf*lqr*zeta2*nf^2*Ca - 608/27*Cf*lqr*zeta2*nf^3 - 
         7216/15*Cf*lqr*zeta2^2*Ca^3 + 240*Cf*lqr*zeta2^2*nf*Ca^2 - 416/15*Cf*
         lqr*zeta2^2*nf^2*Ca + 328804/81*Cf*lqr^2*Ca^3 - 968*Cf*lqr^2*Ca^3*
         zeta3 - 18755/9*Cf*lqr^2*nf*Ca^2 + 176*Cf*lqr^2*nf*Ca^2*zeta3 + 8807/
         27*Cf*lqr^2*nf^2*Ca - 1264/81*Cf*lqr^2*nf^3 - 1660*Cf*lqr^2*zeta2*
         Ca^3 + 6152/9*Cf*lqr^2*zeta2*nf*Ca^2 - 784/9*Cf*lqr^2*zeta2*nf^2*Ca
          + 32/9*Cf*lqr^2*zeta2*nf^3 + 968/5*Cf*lqr^2*zeta2^2*Ca^3 - 176/5*Cf*
         lqr^2*zeta2^2*nf*Ca^2 - 67606/81*Cf*lqr^3*Ca^3 + 11680/27*Cf*lqr^3*nf
         *Ca^2 - 1936/27*Cf*lqr^3*nf^2*Ca + 304/81*Cf*lqr^3*nf^3 + 968/9*Cf*
         lqr^3*zeta2*Ca^3 - 352/9*Cf*lqr^3*zeta2*nf*Ca^2 + 32/9*Cf*lqr^3*zeta2
         *nf^2*Ca + 1331/27*Cf*lqr^4*Ca^3 - 242/9*Cf*lqr^4*nf*Ca^2 + 44/9*Cf*
         lqr^4*nf^2*Ca - 8/27*Cf*lqr^4*nf^3 - 63658/27*Cf*lfr^2*Ca^3 - 484/3*
         Cf*lfr^2*Ca^3*zeta3 + 9373/9*Cf*lfr^2*nf*Ca^2 + 704/3*Cf*lfr^2*nf*
         Ca^2*zeta3 - 1081/9*Cf*lfr^2*nf^2*Ca - 112/3*Cf*lfr^2*nf^2*Ca*zeta3
          + 64/27*Cf*lfr^2*nf^3 + 8164/9*Cf*lfr^2*zeta2*Ca^3 - 2720/9*Cf*lfr^2
         *zeta2*nf*Ca^2 + 208/9*Cf*lfr^2*zeta2*nf^2*Ca - 968/5*Cf*lfr^2*
         zeta2^2*Ca^3 + 176/5*Cf*lfr^2*zeta2^2*nf*Ca^2 + 59620/81*Cf*lfr^3*
         Ca^3 - 10228/27*Cf*lfr^3*nf*Ca^2 + 1672/27*Cf*lfr^3*nf^2*Ca - 256/81*
         Cf*lfr^3*nf^3 - 968/9*Cf*lfr^3*zeta2*Ca^3 + 352/9*Cf*lfr^3*zeta2*nf*
         Ca^2 - 32/9*Cf*lfr^3*zeta2*nf^2*Ca - 1331/27*Cf*lfr^4*Ca^3 + 242/9*Cf
         *lfr^4*nf*Ca^2 - 44/9*Cf*lfr^4*nf^2*Ca + 8/27*Cf*lfr^4*nf^3 + 16*Cf^2
         *N4*nfv - 320/3*Cf^2*zeta5*N4*nfv + 56/3*Cf^2*zeta3*N4*nfv - 3286463/
         162*Cf^2*Ca^2 - 62296/9*Cf^2*Ca^2*zeta5 + 1089697/81*Cf^2*Ca^2*zeta3
          + 6760/3*Cf^2*Ca^2*zeta3^2 + 2950181/486*Cf^2*nf*Ca + 10400/9*Cf^2*
         nf*Ca*zeta5 - 84854/81*Cf^2*nf*Ca*zeta3 - 224*Cf^2*nf*Ca*zeta3^2 - 
         142027/243*Cf^2*nf^2 - 1024/9*Cf^2*nf^2*zeta5 - 7040/81*Cf^2*nf^2*
         zeta3 + 40*Cf^2*zeta2*N4*nfv + 12410450/729*Cf^2*zeta2*Ca^2 + 768*
         Cf^2*zeta2*Ca^2*zeta5 - 27032/27*Cf^2*zeta2*Ca^2*zeta3 - 4583626/729*
         Cf^2*zeta2*nf*Ca - 2768/3*Cf^2*zeta2*nf*Ca*zeta3 + 526796/729*Cf^2*
         zeta2*nf^2 + 2816/27*Cf^2*zeta2*nf^2*zeta3 - 8/5*Cf^2*zeta2^2*N4*nfv
          - 220754/81*Cf^2*zeta2^2*Ca^2 - 1840/3*Cf^2*zeta2^2*Ca^2*zeta3 + 
         81320/81*Cf^2*zeta2^2*nf*Ca - 352/5*Cf^2*zeta2^2*nf^2 - 10264/315*
         Cf^2*zeta2^3*Ca^2 - 608/15*Cf^2*zeta2^3*nf*Ca - 32*Cf^2*lqr*N4*nfv + 
         640/3*Cf^2*lqr*zeta5*N4*nfv - 112/3*Cf^2*lqr*zeta3*N4*nfv + 45872945/
         1458*Cf^2*lqr*Ca^2 + 1360*Cf^2*lqr*Ca^2*zeta5 - 478484/81*Cf^2*lqr*
         Ca^2*zeta3 + 3616/3*Cf^2*lqr*Ca^2*zeta3^2 - 6031457/729*Cf^2*lqr*nf*
         Ca + 32*Cf^2*lqr*nf*Ca*zeta5 - 271784/81*Cf^2*lqr*nf*Ca*zeta3 + 
         343156/729*Cf^2*lqr*nf^2 + 48160/81*Cf^2*lqr*nf^2*zeta3 - 80*Cf^2*lqr
         *zeta2*N4*nfv - 760970/81*Cf^2*lqr*zeta2*Ca^2 - 592/3*Cf^2*lqr*zeta2*
         Ca^2*zeta3 + 230284/81*Cf^2*lqr*zeta2*nf*Ca + 160/3*Cf^2*lqr*zeta2*nf
         *Ca*zeta3 - 16064/81*Cf^2*lqr*zeta2*nf^2 + 16/5*Cf^2*lqr*zeta2^2*N4*
         nfv - 174652/135*Cf^2*lqr*zeta2^2*Ca^2 + 55136/135*Cf^2*lqr*zeta2^2*
         nf*Ca - 1984/135*Cf^2*lqr*zeta2^2*nf^2 - 38944/315*Cf^2*lqr*zeta2^3*
         Ca^2 - 2412883/162*Cf^2*lqr^2*Ca^2 - 320*Cf^2*lqr^2*Ca^2*zeta5 + 
         29276/9*Cf^2*lqr^2*Ca^2*zeta3 + 389938/81*Cf^2*lqr^2*nf*Ca + 2456/9*
         Cf^2*lqr^2*nf*Ca*zeta3 - 28502/81*Cf^2*lqr^2*nf^2 - 1024/9*Cf^2*lqr^2
         *nf^2*zeta3 + 15632/27*Cf^2*lqr^2*zeta2*Ca^2 - 192*Cf^2*lqr^2*zeta2*
         Ca^2*zeta3 + 728/27*Cf^2*lqr^2*zeta2*nf*Ca - 592/27*Cf^2*lqr^2*zeta2*
         nf^2 + 2744/15*Cf^2*lqr^2*zeta2^2*Ca^2 - 656/15*Cf^2*lqr^2*zeta2^2*nf
         *Ca + 85108/27*Cf^2*lqr^3*Ca^2 - 528*Cf^2*lqr^3*Ca^2*zeta3 - 29444/27
         *Cf^2*lqr^3*nf*Ca + 96*Cf^2*lqr^3*nf*Ca*zeta3 + 2440/27*Cf^2*lqr^3*
         nf^2 + 4400/27*Cf^2*lqr^3*zeta2*Ca^2 - 2032/27*Cf^2*lqr^3*zeta2*nf*Ca
          + 224/27*Cf^2*lqr^3*zeta2*nf^2 - 5324/27*Cf^2*lqr^4*Ca^2 + 1936/27*
         Cf^2*lqr^4*nf*Ca - 176/27*Cf^2*lqr^4*nf^2 + 32*Cf^2*lfr*N4*nfv - 640/
         3*Cf^2*lfr*zeta5*N4*nfv + 112/3*Cf^2*lfr*zeta3*N4*nfv - 14076706/729*
         Cf^2*lfr*Ca^2 - 1360*Cf^2*lfr*Ca^2*zeta5 + 640592/81*Cf^2*lfr*Ca^2*
         zeta3 - 3616/3*Cf^2*lfr*Ca^2*zeta3^2 + 3892112/729*Cf^2*lfr*nf*Ca - 
         32*Cf^2*lfr*nf*Ca*zeta5 + 25472/81*Cf^2*lfr*nf*Ca*zeta3 - 265936/729*
         Cf^2*lfr*nf^2 - 11584/81*Cf^2*lfr*nf^2*zeta3 + 80*Cf^2*lfr*zeta2*N4*
         nfv + 551918/81*Cf^2*lfr*zeta2*Ca^2 + 64/3*Cf^2*lfr*zeta2*Ca^2*zeta3
          - 134236/81*Cf^2*lfr*zeta2*nf*Ca - 64/3*Cf^2*lfr*zeta2*nf*Ca*zeta3
          + 4976/81*Cf^2*lfr*zeta2*nf^2 - 16/5*Cf^2*lfr*zeta2^2*N4*nfv + 
         139012/135*Cf^2*lfr*zeta2^2*Ca^2 - 14800/27*Cf^2*lfr*zeta2^2*nf*Ca + 
         6592/135*Cf^2*lfr*zeta2^2*nf^2 + 38944/315*Cf^2*lfr*zeta2^3*Ca^2 + 
         761596/81*Cf^2*lfr*lqr*Ca^2 + 640*Cf^2*lfr*lqr*Ca^2*zeta5 - 55648/9*
         Cf^2*lfr*lqr*Ca^2*zeta3 - 257960/81*Cf^2*lfr*lqr*nf*Ca + 5120/9*Cf^2*
         lfr*lqr*nf*Ca*zeta3 + 19408/81*Cf^2*lfr*lqr*nf^2 + 128/9*Cf^2*lfr*lqr
         *nf^2*zeta3 + 77264/27*Cf^2*lfr*lqr*zeta2*Ca^2 + 384*Cf^2*lfr*lqr*
         zeta2*Ca^2*zeta3 - 28288/27*Cf^2*lfr*lqr*zeta2*nf*Ca + 2432/27*Cf^2*
         lfr*lqr*zeta2*nf^2 - 7072/15*Cf^2*lfr*lqr*zeta2^2*Ca^2 + 320/3*Cf^2*
         lfr*lqr*zeta2^2*nf*Ca - 6418/3*Cf^2*lfr*lqr^2*Ca^2 + 528*Cf^2*lfr*
         lqr^2*Ca^2*zeta3 + 2240/3*Cf^2*lfr*lqr^2*nf*Ca - 96*Cf^2*lfr*lqr^2*nf
         *Ca*zeta3 - 184/3*Cf^2*lfr*lqr^2*nf^2 - 3080/9*Cf^2*lfr*lqr^2*zeta2*
         Ca^2 + 1264/9*Cf^2*lfr*lqr^2*zeta2*nf*Ca - 128/9*Cf^2*lfr*lqr^2*zeta2
         *nf^2 + 3872/27*Cf^2*lfr*lqr^3*Ca^2 - 1408/27*Cf^2*lfr*lqr^3*nf*Ca + 
         128/27*Cf^2*lfr*lqr^3*nf^2 + 680603/162*Cf^2*lfr^2*Ca^2 - 320*Cf^2*
         lfr^2*Ca^2*zeta5 + 14756/9*Cf^2*lfr^2*Ca^2*zeta3 - 96932/81*Cf^2*
         lfr^2*nf*Ca - 3352/9*Cf^2*lfr^2*nf*Ca*zeta3 + 6178/81*Cf^2*lfr^2*nf^2
          + 512/9*Cf^2*lfr^2*nf^2*zeta3 - 101608/27*Cf^2*lfr^2*zeta2*Ca^2 - 
         192*Cf^2*lfr^2*zeta2*Ca^2*zeta3 + 30728/27*Cf^2*lfr^2*zeta2*nf*Ca - 
         2128/27*Cf^2*lfr^2*zeta2*nf^2 + 4328/15*Cf^2*lfr^2*zeta2^2*Ca^2 - 944/
         15*Cf^2*lfr^2*zeta2^2*nf*Ca - 14656/9*Cf^2*lfr^2*lqr*Ca^2 + 528*Cf^2*
         lfr^2*lqr*Ca^2*zeta3 + 5048/9*Cf^2*lfr^2*lqr*nf*Ca - 96*Cf^2*lfr^2*
         lqr*nf*Ca*zeta3 - 400/9*Cf^2*lfr^2*lqr*nf^2 - 4048/9*Cf^2*lfr^2*lqr*
         zeta2*Ca^2 + 1616/9*Cf^2*lfr^2*lqr*zeta2*nf*Ca - 160/9*Cf^2*lfr^2*lqr
         *zeta2*nf^2 + 968/9*Cf^2*lfr^2*lqr^2*Ca^2 - 352/9*Cf^2*lfr^2*lqr^2*nf
         *Ca + 32/9*Cf^2*lfr^2*lqr^2*nf^2 + 16622/27*Cf^2*lfr^3*Ca^2 - 528*
         Cf^2*lfr^3*Ca^2*zeta3 - 5860/27*Cf^2*lfr^3*nf*Ca + 96*Cf^2*lfr^3*nf*
         Ca*zeta3 + 416/27*Cf^2*lfr^3*nf^2 + 16984/27*Cf^2*lfr^3*zeta2*Ca^2 - 
         6608/27*Cf^2*lfr^3*zeta2*nf*Ca + 640/27*Cf^2*lfr^3*zeta2*nf^2 + 3872/
         27*Cf^2*lfr^3*lqr*Ca^2 - 1408/27*Cf^2*lfr^3*lqr*nf*Ca + 128/27*Cf^2*
         lfr^3*lqr*nf^2 - 5324/27*Cf^2*lfr^4*Ca^2 + 1936/27*Cf^2*lfr^4*nf*Ca
          - 176/27*Cf^2*lfr^4*nf^2 + 643039/54*Cf^3*Ca - 162736/9*Cf^3*Ca*
         zeta5 + 240335/81*Cf^3*Ca*zeta3 + 8656*Cf^3*Ca*zeta3^2 + 12239/27*
         Cf^3*nf + 26080/9*Cf^3*nf*zeta5 - 165368/81*Cf^3*nf*zeta3 - 1536*Cf^3
         *nf*zeta3^2 + 81658/27*Cf^3*zeta2*Ca + 2304*Cf^3*zeta2*Ca*zeta5 + 
         104336/9*Cf^3*zeta2*Ca*zeta3 - 35738/27*Cf^3*zeta2*nf - 17632/9*Cf^3*
         zeta2*nf*zeta3 - 747976/135*Cf^3*zeta2^2*Ca - 4672/5*Cf^3*zeta2^2*Ca*
         zeta3 + 61408/135*Cf^3*zeta2^2*nf + 288656/315*Cf^3*zeta2^3*Ca - 
         1316641/54*Cf^3*lqr*Ca + 115072/9*Cf^3*lqr*Ca*zeta5 + 167444/9*Cf^3*
         lqr*Ca*zeta3 - 14848/3*Cf^3*lqr*Ca*zeta3^2 + 18023/9*Cf^3*lqr*nf - 
         13696/9*Cf^3*lqr*nf*zeta5 - 4960/3*Cf^3*lqr*nf*zeta3 - 207242/81*Cf^3
         *lqr*zeta2*Ca - 147584/9*Cf^3*lqr*zeta2*Ca*zeta3 + 41960/81*Cf^3*lqr*
         zeta2*nf + 22016/9*Cf^3*lqr*zeta2*nf*zeta3 + 332624/135*Cf^3*lqr*
         zeta2^2*Ca - 44096/135*Cf^3*lqr*zeta2^2*nf + 71168/315*Cf^3*lqr*
         zeta2^3*Ca + 25597/2*Cf^3*lqr^2*Ca - 960*Cf^3*lqr^2*Ca*zeta5 - 19984*
         Cf^3*lqr^2*Ca*zeta3 - 5387/3*Cf^3*lqr^2*nf + 2704*Cf^3*lqr^2*nf*zeta3
          - 9032/9*Cf^3*lqr^2*zeta2*Ca + 3520*Cf^3*lqr^2*zeta2*Ca*zeta3 + 800/
         9*Cf^3*lqr^2*zeta2*nf + 1152*Cf^3*lqr^2*zeta2^2*Ca - 512/5*Cf^3*lqr^2
         *zeta2^2*nf - 7942/3*Cf^3*lqr^3*Ca + 9952/3*Cf^3*lqr^3*Ca*zeta3 + 
         1348/3*Cf^3*lqr^3*nf - 1600/3*Cf^3*lqr^3*nf*zeta3 + 2144*Cf^3*lqr^3*
         zeta2*Ca - 352*Cf^3*lqr^3*zeta2*nf - 384*Cf^3*lqr^3*zeta2^2*Ca + 132*
         Cf^3*lqr^4*Ca - 24*Cf^3*lqr^4*nf - 352*Cf^3*lqr^4*zeta2*Ca + 64*Cf^3*
         lqr^4*zeta2*nf + 575606/27*Cf^3*lfr*Ca - 77056/9*Cf^3*lfr*Ca*zeta5 - 
         216548/9*Cf^3*lfr*Ca*zeta3 + 14848/3*Cf^3*lfr*Ca*zeta3^2 - 14180/9*
         Cf^3*lfr*nf + 6784/9*Cf^3*lfr*nf*zeta5 + 7552/3*Cf^3*lfr*nf*zeta3 - 
         658/81*Cf^3*lfr*zeta2*Ca + 134912/9*Cf^3*lfr*zeta2*Ca*zeta3 - 6752/81
         *Cf^3*lfr*zeta2*nf - 19712/9*Cf^3*lfr*zeta2*nf*zeta3 - 55424/135*Cf^3
         *lfr*zeta2^2*Ca - 6304/135*Cf^3*lfr*zeta2^2*nf - 71168/315*Cf^3*lfr*
         zeta2^3*Ca - 15884*Cf^3*lfr*lqr*Ca + 1920*Cf^3*lfr*lqr*Ca*zeta5 + 
         32048*Cf^3*lfr*lqr*Ca*zeta3 + 6544/3*Cf^3*lfr*lqr*nf - 3968*Cf^3*lfr*
         lqr*nf*zeta3 + 21232/9*Cf^3*lfr*lqr*zeta2*Ca - 7040*Cf^3*lfr*lqr*
         zeta2*Ca*zeta3 - 2752/9*Cf^3*lfr*lqr*zeta2*nf - 13632/5*Cf^3*lfr*lqr*
         zeta2^2*Ca + 1408/5*Cf^3*lfr*lqr*zeta2^2*nf + 4070*Cf^3*lfr*lqr^2*Ca
          - 5024*Cf^3*lfr*lqr^2*Ca*zeta3 - 708*Cf^3*lfr*lqr^2*nf + 704*Cf^3*
         lfr*lqr^2*nf*zeta3 - 5024*Cf^3*lfr*lqr^2*zeta2*Ca + 800*Cf^3*lfr*
         lqr^2*zeta2*nf + 1152*Cf^3*lfr*lqr^2*zeta2^2*Ca - 264*Cf^3*lfr*lqr^3*
         Ca + 48*Cf^3*lfr*lqr^3*nf + 704*Cf^3*lfr*lqr^3*zeta2*Ca - 128*Cf^3*
         lfr*lqr^3*zeta2*nf + 6171/2*Cf^3*lfr^2*Ca - 960*Cf^3*lfr^2*Ca*zeta5
          - 12064*Cf^3*lfr^2*Ca*zeta3 - 1157/3*Cf^3*lfr^2*nf + 1264*Cf^3*lfr^2
         *nf*zeta3 - 12200/9*Cf^3*lfr^2*zeta2*Ca + 3520*Cf^3*lfr^2*zeta2*Ca*
         zeta3 + 1952/9*Cf^3*lfr^2*zeta2*nf + 7872/5*Cf^3*lfr^2*zeta2^2*Ca - 
         896/5*Cf^3*lfr^2*zeta2^2*nf - 198*Cf^3*lfr^2*lqr*Ca + 96*Cf^3*lfr^2*
         lqr*Ca*zeta3 + 68*Cf^3*lfr^2*lqr*nf + 192*Cf^3*lfr^2*lqr*nf*zeta3 + 
         3616*Cf^3*lfr^2*lqr*zeta2*Ca - 544*Cf^3*lfr^2*lqr*zeta2*nf - 1152*
         Cf^3*lfr^2*lqr*zeta2^2*Ca - 3674/3*Cf^3*lfr^3*Ca + 4832/3*Cf^3*lfr^3*
         Ca*zeta3 + 572/3*Cf^3*lfr^3*nf - 1088/3*Cf^3*lfr^3*nf*zeta3 - 736*
         Cf^3*lfr^3*zeta2*Ca + 96*Cf^3*lfr^3*zeta2*nf + 384*Cf^3*lfr^3*zeta2^2
         *Ca + 264*Cf^3*lfr^3*lqr*Ca - 48*Cf^3*lfr^3*lqr*nf - 704*Cf^3*lfr^3*
         lqr*zeta2*Ca + 128*Cf^3*lfr^3*lqr*zeta2*nf - 132*Cf^3*lfr^4*Ca + 24*
         Cf^3*lfr^4*nf + 352*Cf^3*lfr^4*zeta2*Ca - 64*Cf^3*lfr^4*zeta2*nf - 
         6703/3*Cf^4 - 7680*Cf^4*zeta7 + 9472*Cf^4*zeta5 - 20128/3*Cf^4*zeta3
          + 22784/3*Cf^4*zeta3^2 - 2706*Cf^4*zeta2 + 4608*Cf^4*zeta2*zeta5 - 
         6688/3*Cf^4*zeta2*zeta3 + 8392/5*Cf^4*zeta2^2 + 6656/5*Cf^4*zeta2^2*
         zeta3 - 170752/315*Cf^4*zeta2^3 + 20408/3*Cf^4*lqr - 128*Cf^4*lqr*
         zeta5 - 19312/3*Cf^4*lqr*zeta3 - 22912/3*Cf^4*lqr*zeta3^2 + 13796/3*
         Cf^4*lqr*zeta2 - 6528*Cf^4*lqr*zeta2*zeta3 - 13168/15*Cf^4*lqr*
         zeta2^2 - 97408/315*Cf^4*lqr*zeta2^3 - 3588*Cf^4*lqr^2 - 2688*Cf^4*
         lqr^2*zeta5 + 12224*Cf^4*lqr^2*zeta3 + 448*Cf^4*lqr^2*zeta2 + 3072*
         Cf^4*lqr^2*zeta2*zeta3 - 1984/5*Cf^4*lqr^2*zeta2^2 + 624*Cf^4*lqr^3
          - 3584/3*Cf^4*lqr^3*zeta3 - 1888*Cf^4*lqr^3*zeta2 + 256*Cf^4*lqr^3*
         zeta2^2 - 512/3*Cf^4*lqr^4*zeta3 + 256*Cf^4*lqr^4*zeta2 - 20408/3*
         Cf^4*lfr + 128*Cf^4*lfr*zeta5 + 19312/3*Cf^4*lfr*zeta3 + 22912/3*Cf^4
         *lfr*zeta3^2 - 13796/3*Cf^4*lfr*zeta2 + 6528*Cf^4*lfr*zeta2*zeta3 + 
         13168/15*Cf^4*lfr*zeta2^2 + 97408/315*Cf^4*lfr*zeta2^3 + 7176*Cf^4*
         lfr*lqr + 5376*Cf^4*lfr*lqr*zeta5 - 24448*Cf^4*lfr*lqr*zeta3 - 896*
         Cf^4*lfr*lqr*zeta2 - 6144*Cf^4*lfr*lqr*zeta2*zeta3 + 3968/5*Cf^4*lfr*
         lqr*zeta2^2 - 1872*Cf^4*lfr*lqr^2 + 3584*Cf^4*lfr*lqr^2*zeta3 + 5664*
         Cf^4*lfr*lqr^2*zeta2 - 768*Cf^4*lfr*lqr^2*zeta2^2 + 2048/3*Cf^4*lfr*
         lqr^3*zeta3 - 1024*Cf^4*lfr*lqr^3*zeta2 - 3588*Cf^4*lfr^2 - 2688*Cf^4
         *lfr^2*zeta5 + 12224*Cf^4*lfr^2*zeta3 + 448*Cf^4*lfr^2*zeta2 + 3072*
         Cf^4*lfr^2*zeta2*zeta3 - 1984/5*Cf^4*lfr^2*zeta2^2 + 1872*Cf^4*lfr^2*
         lqr - 3584*Cf^4*lfr^2*lqr*zeta3 - 5664*Cf^4*lfr^2*lqr*zeta2 + 768*
         Cf^4*lfr^2*lqr*zeta2^2 - 1024*Cf^4*lfr^2*lqr^2*zeta3 + 1536*Cf^4*
         lfr^2*lqr^2*zeta2 - 624*Cf^4*lfr^3 + 3584/3*Cf^4*lfr^3*zeta3 + 1888*
         Cf^4*lfr^3*zeta2 - 256*Cf^4*lfr^3*zeta2^2 + 2048/3*Cf^4*lfr^3*lqr*
         zeta3 - 1024*Cf^4*lfr^3*lqr*zeta2 - 512/3*Cf^4*lfr^4*zeta3 + 256*Cf^4
         *lfr^4*zeta2 )

       + Da1*Lb5 * (  - 224*Cf^4 )

       + Da1*Lb4 * ( 3080/3*Cf^3*Ca - 560/3*Cf^3*nf + 1104*Cf^4 - 1120*Cf^4*
         lqr + 1120*Cf^4*lfr )

       + Da1*Lb3 * (  - 38720/27*Cf^2*Ca^2 + 14080/27*Cf^2*nf*Ca - 1280/27*
         Cf^2*nf^2 - 201584/27*Cf^3*Ca + 34688/27*Cf^3*nf + 960*Cf^3*zeta2*Ca
          + 12320/3*Cf^3*lqr*Ca - 2240/3*Cf^3*lqr*nf - 7040/3*Cf^3*lfr*Ca + 
         1280/3*Cf^3*lfr*nf + 2800*Cf^4 + 1920*Cf^4*zeta2 + 3008*Cf^4*lqr - 
         1920*Cf^4*lqr^2 - 3008*Cf^4*lfr + 3840*Cf^4*lfr*lqr - 1920*Cf^4*lfr^2
          )

       + Da1*Lb2 * ( 5324/9*Cf*Ca^3 - 968/3*Cf*nf*Ca^2 + 176/3*Cf*nf^2*Ca - 32/
         9*Cf*nf^3 + 102664/9*Cf^2*Ca^2 - 36200/9*Cf^2*nf*Ca + 3040/9*Cf^2*
         nf^2 - 5320/3*Cf^2*zeta2*Ca^2 + 320*Cf^2*zeta2*nf*Ca - 38720/9*Cf^2*
         lqr*Ca^2 + 14080/9*Cf^2*lqr*nf*Ca - 1280/9*Cf^2*lqr*nf^2 + 9680/9*
         Cf^2*lfr*Ca^2 - 3520/9*Cf^2*lfr*nf*Ca + 320/9*Cf^2*lfr*nf^2 + 22424/3
         *Cf^3*Ca - 3360*Cf^3*Ca*zeta3 - 3568/3*Cf^3*nf - 30352/3*Cf^3*zeta2*
         Ca + 4160/3*Cf^3*zeta2*nf - 19744*Cf^3*lqr*Ca + 3328*Cf^3*lqr*nf + 
         2880*Cf^3*lqr*zeta2*Ca + 16720/3*Cf^3*lqr^2*Ca - 3040/3*Cf^3*lqr^2*nf
          + 15168*Cf^3*lfr*Ca - 2496*Cf^3*lfr*nf - 2880*Cf^3*lfr*zeta2*Ca - 
         17600/3*Cf^3*lfr*lqr*Ca + 3200/3*Cf^3*lfr*lqr*nf + 880/3*Cf^3*lfr^2*
         Ca - 160/3*Cf^3*lfr^2*nf - 19904/3*Cf^4 - 8960*Cf^4*zeta3 - 5248*Cf^4
         *zeta2 + 11136*Cf^4*lqr + 5760*Cf^4*lqr*zeta2 + 1472*Cf^4*lqr^2 - 
         1280*Cf^4*lqr^3 - 11136*Cf^4*lfr - 5760*Cf^4*lfr*zeta2 - 2944*Cf^4*
         lfr*lqr + 3840*Cf^4*lfr*lqr^2 + 1472*Cf^4*lfr^2 - 3840*Cf^4*lfr^2*lqr
          + 1280*Cf^4*lfr^3 )

       + Da1*Lb1 * (  - 113432/27*Cf*Ca^3 + 20720/9*Cf*nf*Ca^2 - 3632/9*Cf*
         nf^2*Ca + 608/27*Cf*nf^3 + 1936/3*Cf*zeta2*Ca^3 - 704/3*Cf*zeta2*nf*
         Ca^2 + 64/3*Cf*zeta2*nf^2*Ca + 10648/9*Cf*lqr*Ca^3 - 1936/3*Cf*lqr*nf
         *Ca^2 + 352/3*Cf*lqr*nf^2*Ca - 64/9*Cf*lqr*nf^3 - 1953812/81*Cf^2*
         Ca^2 + 17888/3*Cf^2*Ca^2*zeta3 + 627640/81*Cf^2*nf*Ca - 896/3*Cf^2*nf
         *Ca*zeta3 - 46400/81*Cf^2*nf^2 + 14256*Cf^2*zeta2*Ca^2 - 33584/9*Cf^2
         *zeta2*nf*Ca + 2048/9*Cf^2*zeta2*nf^2 - 5184/5*Cf^2*zeta2^2*Ca^2 + 
         200504/9*Cf^2*lqr*Ca^2 - 69616/9*Cf^2*lqr*nf*Ca + 5696/9*Cf^2*lqr*
         nf^2 - 3520*Cf^2*lqr*zeta2*Ca^2 + 640*Cf^2*lqr*zeta2*nf*Ca - 36784/9*
         Cf^2*lqr^2*Ca^2 + 13376/9*Cf^2*lqr^2*nf*Ca - 1216/9*Cf^2*lqr^2*nf^2
          - 65840/9*Cf^2*lfr*Ca^2 + 22912/9*Cf^2*lfr*nf*Ca - 1856/9*Cf^2*lfr*
         nf^2 + 1408*Cf^2*lfr*zeta2*Ca^2 - 256*Cf^2*lfr*zeta2*nf*Ca + 15488/9*
         Cf^2*lfr*lqr*Ca^2 - 5632/9*Cf^2*lfr*lqr*nf*Ca + 512/9*Cf^2*lfr*lqr*
         nf^2 + 3872/9*Cf^2*lfr^2*Ca^2 - 1408/9*Cf^2*lfr^2*nf*Ca + 128/9*Cf^2*
         lfr^2*nf^2 + 1850396/81*Cf^3*Ca + 52832/3*Cf^3*Ca*zeta3 - 218312/81*
         Cf^3*nf - 11392/3*Cf^3*nf*zeta3 + 125152/9*Cf^3*zeta2*Ca - 26752/9*
         Cf^3*zeta2*nf - 9024/5*Cf^3*zeta2^2*Ca - 13064/9*Cf^3*lqr*Ca - 4224*
         Cf^3*lqr*Ca*zeta3 + 2960/9*Cf^3*lqr*nf - 50176/3*Cf^3*lqr*zeta2*Ca + 
         7552/3*Cf^3*lqr*zeta2*nf - 12992*Cf^3*lqr^2*Ca + 2112*Cf^3*lqr^2*nf
          + 2304*Cf^3*lqr^2*zeta2*Ca + 2816*Cf^3*lqr^3*Ca - 512*Cf^3*lqr^3*nf
          - 73264/9*Cf^3*lfr*Ca + 4224*Cf^3*lfr*Ca*zeta3 + 11008/9*Cf^3*lfr*nf
          + 43840/3*Cf^3*lfr*zeta2*Ca - 6400/3*Cf^3*lfr*zeta2*nf + 21760*Cf^3*
         lfr*lqr*Ca - 3456*Cf^3*lfr*lqr*nf - 4608*Cf^3*lfr*lqr*zeta2*Ca - 4224
         *Cf^3*lfr*lqr^2*Ca + 768*Cf^3*lfr*lqr^2*nf - 8768*Cf^3*lfr^2*Ca + 
         1344*Cf^3*lfr^2*nf + 2304*Cf^3*lfr^2*zeta2*Ca + 1408*Cf^3*lfr^3*Ca - 
         256*Cf^3*lfr^3*nf - 23428/3*Cf^4 + 18368*Cf^4*zeta3 - 19744/3*Cf^4*
         zeta2 + 9984/5*Cf^4*zeta2^2 - 5664*Cf^4*lqr - 20224*Cf^4*lqr*zeta3 - 
         7680*Cf^4*lqr*zeta2 + 10304*Cf^4*lqr^2 + 5376*Cf^4*lqr^2*zeta2 - 768*
         Cf^4*lqr^3 - 256*Cf^4*lqr^4 + 5664*Cf^4*lfr + 20224*Cf^4*lfr*zeta3 + 
         7680*Cf^4*lfr*zeta2 - 20608*Cf^4*lfr*lqr - 10752*Cf^4*lfr*lqr*zeta2
          + 2304*Cf^4*lfr*lqr^2 + 1024*Cf^4*lfr*lqr^3 + 10304*Cf^4*lfr^2 + 
         5376*Cf^4*lfr^2*zeta2 - 2304*Cf^4*lfr^2*lqr - 1536*Cf^4*lfr^2*lqr^2
          + 768*Cf^4*lfr^3 + 1024*Cf^4*lfr^3*lqr - 256*Cf^4*lfr^4 )

       + Da1*Lb0 * ( 657608/81*Cf*Ca^3 - 1936*Cf*Ca^3*zeta3 - 37510/9*Cf*nf*
         Ca^2 + 352*Cf*nf*Ca^2*zeta3 + 17614/27*Cf*nf^2*Ca - 2528/81*Cf*nf^3
          - 3320*Cf*zeta2*Ca^3 + 12304/9*Cf*zeta2*nf*Ca^2 - 1568/9*Cf*zeta2*
         nf^2*Ca + 64/9*Cf*zeta2*nf^3 + 1936/5*Cf*zeta2^2*Ca^3 - 352/5*Cf*
         zeta2^2*nf*Ca^2 - 135212/27*Cf*lqr*Ca^3 + 23360/9*Cf*lqr*nf*Ca^2 - 
         3872/9*Cf*lqr*nf^2*Ca + 608/27*Cf*lqr*nf^3 + 1936/3*Cf*lqr*zeta2*Ca^3
          - 704/3*Cf*lqr*zeta2*nf*Ca^2 + 64/3*Cf*lqr*zeta2*nf^2*Ca + 5324/9*Cf
         *lqr^2*Ca^3 - 968/3*Cf*lqr^2*nf*Ca^2 + 176/3*Cf*lqr^2*nf^2*Ca - 32/9*
         Cf*lqr^2*nf^3 + 1405403/243*Cf^2*Ca^2 + 2304*Cf^2*Ca^2*zeta5 - 150368/
         9*Cf^2*Ca^2*zeta3 - 373852/243*Cf^2*nf*Ca + 29456/9*Cf^2*nf*Ca*zeta3
          + 35084/243*Cf^2*nf^2 - 640/3*Cf^2*nf^2*zeta3 - 52592/3*Cf^2*zeta2*
         Ca^2 + 1376*Cf^2*zeta2*Ca^2*zeta3 + 151616/27*Cf^2*zeta2*nf*Ca - 
         11840/27*Cf^2*zeta2*nf^2 + 38384/15*Cf^2*zeta2^2*Ca^2 - 1376/3*Cf^2*
         zeta2^2*nf*Ca - 151244/9*Cf^2*lqr*Ca^2 + 5104*Cf^2*lqr*Ca^2*zeta3 + 
         47656/9*Cf^2*lqr*nf*Ca - 160*Cf^2*lqr*nf*Ca*zeta3 - 3296/9*Cf^2*lqr*
         nf^2 + 38560/3*Cf^2*lqr*zeta2*Ca^2 - 10112/3*Cf^2*lqr*zeta2*nf*Ca + 
         640/3*Cf^2*lqr*zeta2*nf^2 - 5184/5*Cf^2*lqr*zeta2^2*Ca^2 + 28364/3*
         Cf^2*lqr^2*Ca^2 - 9568/3*Cf^2*lqr^2*nf*Ca + 752/3*Cf^2*lqr^2*nf^2 - 
         1584*Cf^2*lqr^2*zeta2*Ca^2 + 288*Cf^2*lqr^2*zeta2*nf*Ca - 10648/9*
         Cf^2*lqr^3*Ca^2 + 3872/9*Cf^2*lqr^3*nf*Ca - 352/9*Cf^2*lqr^3*nf^2 + 
         110444/9*Cf^2*lfr*Ca^2 - 1408*Cf^2*lfr*Ca^2*zeta3 - 32560/9*Cf^2*lfr*
         nf*Ca - 512*Cf^2*lfr*nf*Ca*zeta3 + 2000/9*Cf^2*lfr*nf^2 - 23776/3*
         Cf^2*lfr*zeta2*Ca^2 + 5312/3*Cf^2*lfr*zeta2*nf*Ca - 256/3*Cf^2*lfr*
         zeta2*nf^2 + 5184/5*Cf^2*lfr*zeta2^2*Ca^2 - 17296/3*Cf^2*lfr*lqr*Ca^2
          + 5792/3*Cf^2*lfr*lqr*nf*Ca - 448/3*Cf^2*lfr*lqr*nf^2 + 1056*Cf^2*
         lfr*lqr*zeta2*Ca^2 - 192*Cf^2*lfr*lqr*zeta2*nf*Ca + 1936/3*Cf^2*lfr*
         lqr^2*Ca^2 - 704/3*Cf^2*lfr*lqr^2*nf*Ca + 64/3*Cf^2*lfr*lqr^2*nf^2 - 
         8164/3*Cf^2*lfr^2*Ca^2 + 2720/3*Cf^2*lfr^2*nf*Ca - 208/3*Cf^2*lfr^2*
         nf^2 + 528*Cf^2*lfr^2*zeta2*Ca^2 - 96*Cf^2*lfr^2*zeta2*nf*Ca + 968/3*
         Cf^2*lfr^2*lqr*Ca^2 - 352/3*Cf^2*lfr^2*lqr*nf*Ca + 32/3*Cf^2*lfr^2*
         lqr*nf^2 + 1936/9*Cf^2*lfr^3*Ca^2 - 704/9*Cf^2*lfr^3*nf*Ca + 64/9*
         Cf^2*lfr^3*nf^2 - 332095/27*Cf^3*Ca - 190304/9*Cf^3*Ca*zeta3 + 18850/
         27*Cf^3*nf + 53024/9*Cf^3*nf*zeta3 + 31232/27*Cf^3*zeta2*Ca + 5184*
         Cf^3*zeta2*Ca*zeta3 - 2336/27*Cf^3*zeta2*nf + 8864/5*Cf^3*zeta2^2*Ca
          + 2176/15*Cf^3*zeta2^2*nf + 254296/9*Cf^3*lqr*Ca + 40288/3*Cf^3*lqr*
         Ca*zeta3 - 32128/9*Cf^3*lqr*nf - 11776/3*Cf^3*lqr*nf*zeta3 + 26720/3*
         Cf^3*lqr*zeta2*Ca - 6656/3*Cf^3*lqr*zeta2*nf - 9024/5*Cf^3*lqr*
         zeta2^2*Ca - 10048*Cf^3*lqr^2*Ca - 192*Cf^3*lqr^2*Ca*zeta3 + 1648*
         Cf^3*lqr^2*nf - 16544/3*Cf^3*lqr^2*zeta2*Ca + 3008/3*Cf^3*lqr^2*zeta2
         *nf - 960*Cf^3*lqr^3*Ca + 128*Cf^3*lqr^3*nf + 384*Cf^3*lqr^3*zeta2*Ca
          + 352*Cf^3*lqr^4*Ca - 64*Cf^3*lqr^4*nf - 216280/9*Cf^3*lfr*Ca - 
         19168/3*Cf^3*lfr*Ca*zeta3 + 26080/9*Cf^3*lfr*nf + 7936/3*Cf^3*lfr*nf*
         zeta3 - 17216/3*Cf^3*lfr*zeta2*Ca + 4928/3*Cf^3*lfr*zeta2*nf + 9024/5
         *Cf^3*lfr*zeta2^2*Ca + 8480*Cf^3*lfr*lqr*Ca + 384*Cf^3*lfr*lqr*Ca*
         zeta3 - 1376*Cf^3*lfr*lqr*nf + 26752/3*Cf^3*lfr*lqr*zeta2*Ca - 4864/3
         *Cf^3*lfr*lqr*zeta2*nf + 3936*Cf^3*lfr*lqr^2*Ca - 576*Cf^3*lfr*lqr^2*
         nf - 1152*Cf^3*lfr*lqr^2*zeta2*Ca - 704*Cf^3*lfr*lqr^3*Ca + 128*Cf^3*
         lfr*lqr^3*nf + 1568*Cf^3*lfr^2*Ca - 192*Cf^3*lfr^2*Ca*zeta3 - 272*
         Cf^3*lfr^2*nf - 10208/3*Cf^3*lfr^2*zeta2*Ca + 1856/3*Cf^3*lfr^2*zeta2
         *nf - 4992*Cf^3*lfr^2*lqr*Ca + 768*Cf^3*lfr^2*lqr*nf + 1152*Cf^3*
         lfr^2*lqr*zeta2*Ca + 2016*Cf^3*lfr^3*Ca - 320*Cf^3*lfr^3*nf - 384*
         Cf^3*lfr^3*zeta2*Ca + 704*Cf^3*lfr^3*lqr*Ca - 128*Cf^3*lfr^3*lqr*nf
          - 352*Cf^3*lfr^4*Ca + 64*Cf^3*lfr^4*nf + 3158*Cf^4 - 10752*Cf^4*
         zeta5 + 10432*Cf^4*zeta3 + 17872/3*Cf^4*zeta2 + 7680*Cf^4*zeta2*zeta3
          - 27712/15*Cf^4*zeta2^2 - 10596*Cf^4*lqr + 13760*Cf^4*lqr*zeta3 - 
         8832*Cf^4*lqr*zeta2 + 9984/5*Cf^4*lqr*zeta2^2 + 2688*Cf^4*lqr^2 - 
         9984*Cf^4*lqr^2*zeta3 - 1920*Cf^4*lqr^2*zeta2 + 1504*Cf^4*lqr^3 + 
         1536*Cf^4*lqr^3*zeta2 - 256*Cf^4*lqr^4 + 10596*Cf^4*lfr - 13760*Cf^4*
         lfr*zeta3 + 8832*Cf^4*lfr*zeta2 - 9984/5*Cf^4*lfr*zeta2^2 - 5376*Cf^4
         *lfr*lqr + 19968*Cf^4*lfr*lqr*zeta3 + 3840*Cf^4*lfr*lqr*zeta2 - 4512*
         Cf^4*lfr*lqr^2 - 4608*Cf^4*lfr*lqr^2*zeta2 + 1024*Cf^4*lfr*lqr^3 + 
         2688*Cf^4*lfr^2 - 9984*Cf^4*lfr^2*zeta3 - 1920*Cf^4*lfr^2*zeta2 + 
         4512*Cf^4*lfr^2*lqr + 4608*Cf^4*lfr^2*lqr*zeta2 - 1536*Cf^4*lfr^2*
         lqr^2 - 1504*Cf^4*lfr^3 - 1536*Cf^4*lfr^3*zeta2 + 1024*Cf^4*lfr^3*lqr
          - 256*Cf^4*lfr^4 )

       + delta2*La7 * (  - 16/3*Cf^4 )

       + delta2*La6 * ( 308/9*Cf^3*Ca - 56/9*Cf^3*nf + 128/3*Cf^4 - 112/3*Cf^4
         *lqr + 112/3*Cf^4*lfr )

       + delta2*La5 * (  - 1936/27*Cf^2*Ca^2 + 704/27*Cf^2*nf*Ca - 64/27*Cf^2*
         nf^2 - 10576/27*Cf^3*Ca + 1864/27*Cf^3*nf + 48*Cf^3*zeta2*Ca + 616/3*
         Cf^3*lqr*Ca - 112/3*Cf^3*lqr*nf - 352/3*Cf^3*lfr*Ca + 64/3*Cf^3*lfr*
         nf + 132*Cf^4 + 96*Cf^4*zeta2 + 192*Cf^4*lqr - 96*Cf^4*lqr^2 - 192*
         Cf^4*lfr + 192*Cf^4*lfr*lqr - 96*Cf^4*lfr^2 )

       + delta2*La4 * ( Phiq44 + 1331/27*Cf*Ca^3 - 242/9*Cf*nf*Ca^2 + 44/9*Cf*
         nf^2*Ca - 8/27*Cf*nf^3 + 26096/27*Cf^2*Ca^2 - 9220/27*Cf^2*nf*Ca + 
         800/27*Cf^2*nf^2 - 460/3*Cf^2*zeta2*Ca^2 + 80/3*Cf^2*zeta2*nf*Ca - 
         9680/27*Cf^2*lqr*Ca^2 + 3520/27*Cf^2*lqr*nf*Ca - 320/27*Cf^2*lqr*nf^2
          + 2420/27*Cf^2*lfr*Ca^2 - 880/27*Cf^2*lfr*nf*Ca + 80/27*Cf^2*lfr*
         nf^2 + 23116/27*Cf^3*Ca - 280*Cf^3*Ca*zeta3 - 3736/27*Cf^3*nf - 8072/
         9*Cf^3*zeta2*Ca + 1040/9*Cf^3*zeta2*nf - 47876/27*Cf^3*lqr*Ca + 8312/
         27*Cf^3*lqr*nf + 240*Cf^3*lqr*zeta2*Ca + 4180/9*Cf^3*lqr^2*Ca - 760/9
         *Cf^3*lqr^2*nf + 34808/27*Cf^3*lfr*Ca - 5936/27*Cf^3*lfr*nf - 240*
         Cf^3*lfr*zeta2*Ca - 4400/9*Cf^3*lfr*lqr*Ca + 800/9*Cf^3*lfr*lqr*nf + 
         220/9*Cf^3*lfr^2*Ca - 40/9*Cf^3*lfr^2*nf - 2080/3*Cf^4 - 2240/3*Cf^4*
         zeta3 - 496*Cf^4*zeta2 + 944*Cf^4*lqr + 480*Cf^4*lqr*zeta2 + 224*Cf^4
         *lqr^2 - 320/3*Cf^4*lqr^3 - 944*Cf^4*lfr - 480*Cf^4*lfr*zeta2 - 448*
         Cf^4*lfr*lqr + 320*Cf^4*lfr*lqr^2 + 224*Cf^4*lfr^2 - 320*Cf^4*lfr^2*
         lqr + 320/3*Cf^4*lfr^3 )

       + delta2*La3 * ( Phiq43 - 65230/81*Cf*Ca^3 + 10546/27*Cf*nf*Ca^2 - 1756/
         27*Cf*nf^2*Ca + 304/81*Cf*nf^3 + 1298/9*Cf*zeta2*Ca^3 - 412/9*Cf*
         zeta2*nf*Ca^2 + 32/9*Cf*zeta2*nf^2*Ca + 5324/27*Cf*lqr*Ca^3 - 968/9*
         Cf*lqr*nf*Ca^2 + 176/9*Cf*lqr*nf^2*Ca - 32/27*Cf*lqr*nf^3 - 972334/
         243*Cf^2*Ca^2 + 9232/9*Cf^2*Ca^2*zeta3 + 314900/243*Cf^2*nf*Ca - 448/
         9*Cf^2*nf*Ca*zeta3 - 24640/243*Cf^2*nf^2 + 64588/27*Cf^2*zeta2*Ca^2
          - 17120/27*Cf^2*zeta2*nf*Ca + 1024/27*Cf^2*zeta2*nf^2 - 864/5*Cf^2*
         zeta2^2*Ca^2 + 99524/27*Cf^2*lqr*Ca^2 - 35248/27*Cf^2*lqr*nf*Ca + 
         3008/27*Cf^2*lqr*nf^2 - 600*Cf^2*lqr*zeta2*Ca^2 + 320/3*Cf^2*lqr*
         zeta2*nf*Ca - 18392/27*Cf^2*lqr^2*Ca^2 + 6688/27*Cf^2*lqr^2*nf*Ca - 
         608/27*Cf^2*lqr^2*nf^2 - 31312/27*Cf^2*lfr*Ca^2 + 10856/27*Cf^2*lfr*
         nf*Ca - 928/27*Cf^2*lfr*nf^2 + 248*Cf^2*lfr*zeta2*Ca^2 - 128/3*Cf^2*
         lfr*zeta2*nf*Ca + 7744/27*Cf^2*lfr*lqr*Ca^2 - 2816/27*Cf^2*lfr*lqr*nf
         *Ca + 256/27*Cf^2*lfr*lqr*nf^2 + 1936/27*Cf^2*lfr^2*Ca^2 - 704/27*
         Cf^2*lfr^2*nf*Ca + 64/27*Cf^2*lfr^2*nf^2 + 258706/81*Cf^3*Ca + 30272/
         9*Cf^3*Ca*zeta3 - 30220/81*Cf^3*nf - 5696/9*Cf^3*nf*zeta3 + 8384/3*
         Cf^3*zeta2*Ca - 1696/3*Cf^3*zeta2*nf - 1504/5*Cf^3*zeta2^2*Ca + 27236/
         27*Cf^3*lqr*Ca - 704*Cf^3*lqr*Ca*zeta3 - 3560/27*Cf^3*lqr*nf - 27632/
         9*Cf^3*lqr*zeta2*Ca + 3776/9*Cf^3*lqr*zeta2*nf - 22616/9*Cf^3*lqr^2*
         Ca + 3824/9*Cf^3*lqr^2*nf + 384*Cf^3*lqr^2*zeta2*Ca + 1408/3*Cf^3*
         lqr^3*Ca - 256/3*Cf^3*lqr^3*nf - 66440/27*Cf^3*lfr*Ca + 704*Cf^3*lfr*
         Ca*zeta3 + 9824/27*Cf^3*lfr*nf + 24464/9*Cf^3*lfr*zeta2*Ca - 3200/9*
         Cf^3*lfr*zeta2*nf + 34144/9*Cf^3*lfr*lqr*Ca - 5632/9*Cf^3*lfr*lqr*nf
          - 768*Cf^3*lfr*lqr*zeta2*Ca - 704*Cf^3*lfr*lqr^2*Ca + 128*Cf^3*lfr*
         lqr^2*nf - 11528/9*Cf^3*lfr^2*Ca + 1808/9*Cf^3*lfr^2*nf + 384*Cf^3*
         lfr^2*zeta2*Ca + 704/3*Cf^3*lfr^3*Ca - 128/3*Cf^3*lfr^3*nf - 3350/3*
         Cf^4 + 10720/3*Cf^4*zeta3 - 3344/3*Cf^4*zeta2 + 1664/5*Cf^4*zeta2^2
          - 5312/3*Cf^4*lqr - 10112/3*Cf^4*lqr*zeta3 - 1472*Cf^4*lqr*zeta2 + 
         1952*Cf^4*lqr^2 + 896*Cf^4*lqr^2*zeta2 - 128/3*Cf^4*lqr^3 - 128/3*
         Cf^4*lqr^4 + 5312/3*Cf^4*lfr + 10112/3*Cf^4*lfr*zeta3 + 1472*Cf^4*lfr
         *zeta2 - 3904*Cf^4*lfr*lqr - 1792*Cf^4*lfr*lqr*zeta2 + 128*Cf^4*lfr*
         lqr^2 + 512/3*Cf^4*lfr*lqr^3 + 1952*Cf^4*lfr^2 + 896*Cf^4*lfr^2*zeta2
          - 128*Cf^4*lfr^2*lqr - 256*Cf^4*lfr^2*lqr^2 + 128/3*Cf^4*lfr^3 + 512/
         3*Cf^4*lfr^3*lqr - 128/3*Cf^4*lfr^4 )

       + delta2*La2 * ( C4 + Phiq42 + 286288/81*Cf*Ca^3 - 1232*Cf*Ca^3*zeta3
          - 14851/9*Cf*nf*Ca^2 + 224*Cf*nf*Ca^2*zeta3 + 7271/27*Cf*nf^2*Ca - 
         1264/81*Cf*nf^3 - 14852/9*Cf*zeta2*Ca^3 + 716*Cf*zeta2*nf*Ca^2 - 280/
         3*Cf*zeta2*nf^2*Ca + 32/9*Cf*zeta2*nf^3 + 968/5*Cf*zeta2^2*Ca^3 - 176/
         5*Cf*zeta2^2*nf*Ca^2 - 55924/27*Cf*lqr*Ca^3 + 9982/9*Cf*lqr*nf*Ca^2
          - 1756/9*Cf*lqr*nf^2*Ca + 304/27*Cf*lqr*nf^3 + 1078/3*Cf*lqr*zeta2*
         Ca^3 - 124*Cf*lqr*zeta2*nf*Ca^2 + 32/3*Cf*lqr*zeta2*nf^2*Ca + 2662/9*
         Cf*lqr^2*Ca^3 - 484/3*Cf*lqr^2*nf*Ca^2 + 88/3*Cf*lqr^2*nf^2*Ca - 16/9
         *Cf*lqr^2*nf^3 + 2892755/486*Cf^2*Ca^2 + 1152*Cf^2*Ca^2*zeta5 - 90616/
         9*Cf^2*Ca^2*zeta3 - 463238/243*Cf^2*nf*Ca + 17992/9*Cf^2*nf*Ca*zeta3
          + 41254/243*Cf^2*nf^2 - 320/3*Cf^2*nf^2*zeta3 - 84268/9*Cf^2*zeta2*
         Ca^2 + 688*Cf^2*zeta2*Ca^2*zeta3 + 81952/27*Cf^2*zeta2*nf*Ca - 6400/
         27*Cf^2*zeta2*nf^2 + 18992/15*Cf^2*zeta2^2*Ca^2 - 688/3*Cf^2*zeta2^2*
         nf*Ca - 32626/3*Cf^2*lqr*Ca^2 + 2648*Cf^2*lqr*Ca^2*zeta3 + 31064/9*
         Cf^2*lqr*nf*Ca - 80*Cf^2*lqr*nf*Ca*zeta3 - 2288/9*Cf^2*lqr*nf^2 + 
         61528/9*Cf^2*lqr*zeta2*Ca^2 - 16120/9*Cf^2*lqr*zeta2*nf*Ca + 320/3*
         Cf^2*lqr*zeta2*nf^2 - 2592/5*Cf^2*lqr*zeta2^2*Ca^2 + 14534/3*Cf^2*
         lqr^2*Ca^2 - 1704*Cf^2*lqr^2*nf*Ca + 424/3*Cf^2*lqr^2*nf^2 - 792*Cf^2
         *lqr^2*zeta2*Ca^2 + 144*Cf^2*lqr^2*zeta2*nf*Ca - 5324/9*Cf^2*lqr^3*
         Ca^2 + 1936/9*Cf^2*lqr^3*nf*Ca - 176/9*Cf^2*lqr^3*nf^2 + 53690/9*Cf^2
         *lfr*Ca^2 - 800*Cf^2*lfr*Ca^2*zeta3 - 5132/3*Cf^2*lfr*nf*Ca - 256*
         Cf^2*lfr*nf*Ca*zeta3 + 1000/9*Cf^2*lfr*nf^2 - 34732/9*Cf^2*lfr*zeta2*
         Ca^2 + 8080/9*Cf^2*lfr*zeta2*nf*Ca - 128/3*Cf^2*lfr*zeta2*nf^2 + 2592/
         5*Cf^2*lfr*zeta2^2*Ca^2 - 7768/3*Cf^2*lfr*lqr*Ca^2 + 912*Cf^2*lfr*lqr
         *nf*Ca - 224/3*Cf^2*lfr*lqr*nf^2 + 528*Cf^2*lfr*lqr*zeta2*Ca^2 - 96*
         Cf^2*lfr*lqr*zeta2*nf*Ca + 968/3*Cf^2*lfr*lqr^2*Ca^2 - 352/3*Cf^2*lfr
         *lqr^2*nf*Ca + 32/3*Cf^2*lfr*lqr^2*nf^2 - 3862/3*Cf^2*lfr^2*Ca^2 + 
         440*Cf^2*lfr^2*nf*Ca - 104/3*Cf^2*lfr^2*nf^2 + 264*Cf^2*lfr^2*zeta2*
         Ca^2 - 48*Cf^2*lfr^2*zeta2*nf*Ca + 484/3*Cf^2*lfr^2*lqr*Ca^2 - 176/3*
         Cf^2*lfr^2*lqr*nf*Ca + 16/3*Cf^2*lfr^2*lqr*nf^2 + 968/9*Cf^2*lfr^3*
         Ca^2 - 352/9*Cf^2*lfr^3*nf*Ca + 32/9*Cf^2*lfr^3*nf^2 - 572393/54*Cf^3
         *Ca - 95992/9*Cf^3*Ca*zeta3 + 28291/27*Cf^3*nf + 28144/9*Cf^3*nf*
         zeta3 + 58840/27*Cf^3*zeta2*Ca + 2592*Cf^3*zeta2*Ca*zeta3 - 5440/27*
         Cf^3*zeta2*nf + 11504/15*Cf^3*zeta2^2*Ca + 1088/15*Cf^3*zeta2^2*nf + 
         1232432/81*Cf^3*lqr*Ca + 7600*Cf^3*lqr*Ca*zeta3 - 164072/81*Cf^3*lqr*
         nf - 5888/3*Cf^3*lqr*nf*zeta3 + 15640/3*Cf^3*lqr*zeta2*Ca - 1248*Cf^3
         *lqr*zeta2*nf - 4512/5*Cf^3*lqr*zeta2^2*Ca - 3648*Cf^3*lqr^2*Ca - 96*
         Cf^3*lqr^2*Ca*zeta3 + 664*Cf^3*lqr^2*nf - 9424/3*Cf^3*lqr^2*zeta2*Ca
          + 1504/3*Cf^3*lqr^2*zeta2*nf - 832*Cf^3*lqr^3*Ca + 128*Cf^3*lqr^3*nf
          + 192*Cf^3*lqr^3*zeta2*Ca + 176*Cf^3*lqr^4*Ca - 32*Cf^3*lqr^4*nf - 
         895040/81*Cf^3*lfr*Ca - 4080*Cf^3*lfr*Ca*zeta3 + 110504/81*Cf^3*lfr*
         nf + 3968/3*Cf^3*lfr*nf*zeta3 - 12472/3*Cf^3*lfr*zeta2*Ca + 1056*Cf^3
         *lfr*zeta2*nf + 4512/5*Cf^3*lfr*zeta2^2*Ca + 1136*Cf^3*lfr*lqr*Ca + 
         192*Cf^3*lfr*lqr*Ca*zeta3 - 304*Cf^3*lfr*lqr*nf + 15680/3*Cf^3*lfr*
         lqr*zeta2*Ca - 2432/3*Cf^3*lfr*lqr*zeta2*nf + 2320*Cf^3*lfr*lqr^2*Ca
          - 352*Cf^3*lfr*lqr^2*nf - 576*Cf^3*lfr*lqr^2*zeta2*Ca - 352*Cf^3*lfr
         *lqr^3*Ca + 64*Cf^3*lfr*lqr^3*nf + 2512*Cf^3*lfr^2*Ca - 96*Cf^3*lfr^2
         *Ca*zeta3 - 360*Cf^3*lfr^2*nf - 6256/3*Cf^3*lfr^2*zeta2*Ca + 928/3*
         Cf^3*lfr^2*zeta2*nf - 2144*Cf^3*lfr^2*lqr*Ca + 320*Cf^3*lfr^2*lqr*nf
          + 576*Cf^3*lfr^2*lqr*zeta2*Ca + 656*Cf^3*lfr^3*Ca - 96*Cf^3*lfr^3*nf
          - 192*Cf^3*lfr^3*zeta2*Ca + 352*Cf^3*lfr^3*lqr*Ca - 64*Cf^3*lfr^3*
         lqr*nf - 176*Cf^3*lfr^4*Ca + 32*Cf^3*lfr^4*nf + 9080/3*Cf^4 - 5376*
         Cf^4*zeta5 + 4176*Cf^4*zeta3 + 2928*Cf^4*zeta2 + 3840*Cf^4*zeta2*
         zeta3 - 15584/15*Cf^4*zeta2^2 - 17482/3*Cf^4*lqr + 9248*Cf^4*lqr*
         zeta3 - 13408/3*Cf^4*lqr*zeta2 + 4992/5*Cf^4*lqr*zeta2^2 + 296*Cf^4*
         lqr^2 - 4992*Cf^4*lqr^2*zeta3 - 1280*Cf^4*lqr^2*zeta2 + 1136*Cf^4*
         lqr^3 + 768*Cf^4*lqr^3*zeta2 - 128*Cf^4*lqr^4 + 17482/3*Cf^4*lfr - 
         9248*Cf^4*lfr*zeta3 + 13408/3*Cf^4*lfr*zeta2 - 4992/5*Cf^4*lfr*
         zeta2^2 - 592*Cf^4*lfr*lqr + 9984*Cf^4*lfr*lqr*zeta3 + 2560*Cf^4*lfr*
         lqr*zeta2 - 3408*Cf^4*lfr*lqr^2 - 2304*Cf^4*lfr*lqr^2*zeta2 + 512*
         Cf^4*lfr*lqr^3 + 296*Cf^4*lfr^2 - 4992*Cf^4*lfr^2*zeta3 - 1280*Cf^4*
         lfr^2*zeta2 + 3408*Cf^4*lfr^2*lqr + 2304*Cf^4*lfr^2*lqr*zeta2 - 768*
         Cf^4*lfr^2*lqr^2 - 1136*Cf^4*lfr^3 - 768*Cf^4*lfr^3*zeta2 + 512*Cf^4*
         lfr^3*lqr - 128*Cf^4*lfr^4 )

       + delta2*La1 * ( F4 + Phiq41 + lqr*C4 - lfr*C4 - 7153663/729*Cf*Ca^3 - 
         2112*Cf*Ca^3*zeta5 + 255748/27*Cf*Ca^3*zeta3 + 955471/243*Cf*nf*Ca^2
          + 384*Cf*nf*Ca^2*zeta5 - 67828/27*Cf*nf*Ca^2*zeta3 - 135919/243*Cf*
         nf^2*Ca + 3176/27*Cf*nf^2*Ca*zeta3 + 21712/729*Cf*nf^3 + 64/27*Cf*
         nf^3*zeta3 + 488308/81*Cf*zeta2*Ca^3 - 1936/3*Cf*zeta2*Ca^3*zeta3 - 
         233444/81*Cf*zeta2*nf*Ca^2 + 352/3*Cf*zeta2*nf*Ca^2*zeta3 + 36184/81*
         Cf*zeta2*nf^2*Ca - 608/27*Cf*zeta2*nf^3 - 6116/15*Cf*zeta2^2*Ca^3 + 
         680/3*Cf*zeta2^2*nf*Ca^2 - 416/15*Cf*zeta2^2*nf^2*Ca + 615092/81*Cf*
         lqr*Ca^3 - 2200*Cf*lqr*Ca^3*zeta3 - 3734*Cf*lqr*nf*Ca^2 + 400*Cf*lqr*
         nf*Ca^2*zeta3 + 16078/27*Cf*lqr*nf^2*Ca - 2528/81*Cf*lqr*nf^3 - 29792/
         9*Cf*lqr*zeta2*Ca^3 + 12596/9*Cf*lqr*zeta2*nf*Ca^2 - 1624/9*Cf*lqr*
         zeta2*nf^2*Ca + 64/9*Cf*lqr*zeta2*nf^3 + 1936/5*Cf*lqr*zeta2^2*Ca^3
          - 352/5*Cf*lqr*zeta2^2*nf*Ca^2 - 56716/27*Cf*lqr^2*Ca^3 + 10360/9*Cf
         *lqr^2*nf*Ca^2 - 1816/9*Cf*lqr^2*nf^2*Ca + 304/27*Cf*lqr^2*nf^3 + 968/
         3*Cf*lqr^2*zeta2*Ca^3 - 352/3*Cf*lqr^2*zeta2*nf*Ca^2 + 32/3*Cf*lqr^2*
         zeta2*nf^2*Ca + 5324/27*Cf*lqr^3*Ca^3 - 968/9*Cf*lqr^3*nf*Ca^2 + 176/
         9*Cf*lqr^3*nf^2*Ca - 32/27*Cf*lqr^3*nf^3 - 32*Cf^2*N4*nfv + 640/3*
         Cf^2*zeta5*N4*nfv - 112/3*Cf^2*zeta3*N4*nfv + 13524722/729*Cf^2*Ca^2
          - 336*Cf^2*Ca^2*zeta5 + 394048/81*Cf^2*Ca^2*zeta3 - 752/3*Cf^2*Ca^2*
         zeta3^2 - 3111736/729*Cf^2*nf*Ca + 32*Cf^2*nf*Ca*zeta5 - 366200/81*
         Cf^2*nf*Ca*zeta3 + 126644/729*Cf^2*nf^2 + 44512/81*Cf^2*nf^2*zeta3 - 
         80*Cf^2*zeta2*N4*nfv - 164590/81*Cf^2*zeta2*Ca^2 - 6592/3*Cf^2*zeta2*
         Ca^2*zeta3 + 11852/27*Cf^2*zeta2*nf*Ca + 1024/3*Cf^2*zeta2*nf*Ca*
         zeta3 - 2912/81*Cf^2*zeta2*nf^2 + 16/5*Cf^2*zeta2^2*N4*nfv - 286516/
         135*Cf^2*zeta2^2*Ca^2 + 84464/135*Cf^2*zeta2^2*nf*Ca - 3904/135*Cf^2*
         zeta2^2*nf^2 - 38944/315*Cf^2*zeta2^3*Ca^2 - 2769611/729*Cf^2*lqr*
         Ca^2 + 1216*Cf^2*lqr*Ca^2*zeta5 - 266632/27*Cf^2*lqr*Ca^2*zeta3 + 
         1092736/729*Cf^2*lqr*nf*Ca + 22976/9*Cf^2*lqr*nf*Ca*zeta3 - 65876/729
         *Cf^2*lqr*nf^2 - 5888/27*Cf^2*lqr*nf^2*zeta3 - 924268/81*Cf^2*lqr*
         zeta2*Ca^2 + 2176/3*Cf^2*lqr*zeta2*Ca^2*zeta3 + 297520/81*Cf^2*lqr*
         zeta2*nf*Ca - 8000/27*Cf^2*lqr*zeta2*nf^2 + 8432/5*Cf^2*lqr*zeta2^2*
         Ca^2 - 4672/15*Cf^2*lqr*zeta2^2*nf*Ca - 362162/81*Cf^2*lqr^2*Ca^2 + 
         3344/3*Cf^2*lqr^2*Ca^2*zeta3 + 103120/81*Cf^2*lqr^2*nf*Ca + 160/3*
         Cf^2*lqr^2*nf*Ca*zeta3 - 5720/81*Cf^2*lqr^2*nf^2 + 42608/9*Cf^2*lqr^2
         *zeta2*Ca^2 - 11200/9*Cf^2*lqr^2*zeta2*nf*Ca + 704/9*Cf^2*lqr^2*zeta2
         *nf^2 - 1728/5*Cf^2*lqr^2*zeta2^2*Ca^2 + 6088/3*Cf^2*lqr^3*Ca^2 - 
         2048/3*Cf^2*lqr^3*nf*Ca + 160/3*Cf^2*lqr^3*nf^2 - 352*Cf^2*lqr^3*
         zeta2*Ca^2 + 64*Cf^2*lqr^3*zeta2*nf*Ca - 5324/27*Cf^2*lqr^4*Ca^2 + 
         1936/27*Cf^2*lqr^4*nf*Ca - 176/27*Cf^2*lqr^4*nf^2 - 5326510/729*Cf^2*
         lfr*Ca^2 - 1216*Cf^2*lfr*Ca^2*zeta5 + 140704/27*Cf^2*lfr*Ca^2*zeta3
          + 1245644/729*Cf^2*lfr*nf*Ca - 4784/9*Cf^2*lfr*nf*Ca*zeta3 - 69376/
         729*Cf^2*lfr*nf^2 + 128/27*Cf^2*lfr*nf^2*zeta3 + 947704/81*Cf^2*lfr*
         zeta2*Ca^2 - 2176/3*Cf^2*lfr*zeta2*Ca^2*zeta3 - 292984/81*Cf^2*lfr*
         zeta2*nf*Ca + 7424/27*Cf^2*lfr*zeta2*nf^2 - 1792*Cf^2*lfr*zeta2^2*
         Ca^2 + 992/3*Cf^2*lfr*zeta2^2*nf*Ca + 653500/81*Cf^2*lfr*lqr*Ca^2 - 
         2464/3*Cf^2*lfr*lqr*Ca^2*zeta3 - 182672/81*Cf^2*lfr*lqr*nf*Ca - 1088/
         3*Cf^2*lfr*lqr*nf*Ca*zeta3 + 10096/81*Cf^2*lfr*lqr*nf^2 - 50896/9*
         Cf^2*lfr*lqr*zeta2*Ca^2 + 11936/9*Cf^2*lfr*lqr*zeta2*nf*Ca - 640/9*
         Cf^2*lfr*lqr*zeta2*nf^2 + 3456/5*Cf^2*lfr*lqr*zeta2^2*Ca^2 - 16328/9*
         Cf^2*lfr*lqr^2*Ca^2 + 5440/9*Cf^2*lfr*lqr^2*nf*Ca - 416/9*Cf^2*lfr*
         lqr^2*nf^2 + 352*Cf^2*lfr*lqr^2*zeta2*Ca^2 - 64*Cf^2*lfr*lqr^2*zeta2*
         nf*Ca + 3872/27*Cf^2*lfr*lqr^3*Ca^2 - 1408/27*Cf^2*lfr*lqr^3*nf*Ca + 
         128/27*Cf^2*lfr*lqr^3*nf^2 - 75716/81*Cf^2*lfr^2*Ca^2 - 880/3*Cf^2*
         lfr^2*Ca^2*zeta3 + 7084/81*Cf^2*lfr^2*nf*Ca + 928/3*Cf^2*lfr^2*nf*Ca*
         zeta3 + 1672/81*Cf^2*lfr^2*nf^2 + 2480/9*Cf^2*lfr^2*zeta2*Ca^2 + 1376/
         9*Cf^2*lfr^2*zeta2*nf*Ca - 256/9*Cf^2*lfr^2*zeta2*nf^2 - 1728/5*Cf^2*
         lfr^2*zeta2^2*Ca^2 - 16328/9*Cf^2*lfr^2*lqr*Ca^2 + 5440/9*Cf^2*lfr^2*
         lqr*nf*Ca - 416/9*Cf^2*lfr^2*lqr*nf^2 + 352*Cf^2*lfr^2*lqr*zeta2*Ca^2
          - 64*Cf^2*lfr^2*lqr*zeta2*nf*Ca + 968/9*Cf^2*lfr^2*lqr^2*Ca^2 - 352/
         9*Cf^2*lfr^2*lqr^2*nf*Ca + 32/9*Cf^2*lfr^2*lqr^2*nf^2 + 14392/9*Cf^2*
         lfr^3*Ca^2 - 4736/9*Cf^2*lfr^3*nf*Ca + 352/9*Cf^2*lfr^3*nf^2 - 352*
         Cf^2*lfr^3*zeta2*Ca^2 + 64*Cf^2*lfr^3*zeta2*nf*Ca + 3872/27*Cf^2*
         lfr^3*lqr*Ca^2 - 1408/27*Cf^2*lfr^3*lqr*nf*Ca + 128/27*Cf^2*lfr^3*lqr
         *nf^2 - 5324/27*Cf^2*lfr^4*Ca^2 + 1936/27*Cf^2*lfr^4*nf*Ca - 176/27*
         Cf^2*lfr^4*nf^2 - 1490389/162*Cf^3*Ca + 110752/9*Cf^3*Ca*zeta5 + 
         413600/27*Cf^3*Ca*zeta3 - 15808/3*Cf^3*Ca*zeta3^2 + 31088/81*Cf^3*nf
          - 13696/9*Cf^3*nf*zeta5 - 85616/27*Cf^3*nf*zeta3 - 575798/81*Cf^3*
         zeta2*Ca - 150752/9*Cf^3*zeta2*Ca*zeta3 + 108368/81*Cf^3*zeta2*nf + 
         22400/9*Cf^3*zeta2*nf*zeta3 + 68920/27*Cf^3*zeta2^2*Ca - 49376/135*
         Cf^3*zeta2^2*nf + 71168/315*Cf^3*zeta2^3*Ca - 209771/27*Cf^3*lqr*Ca
          - 960*Cf^3*lqr*Ca*zeta5 - 84208/3*Cf^3*lqr*Ca*zeta3 + 1778/3*Cf^3*
         lqr*nf + 57824/9*Cf^3*lqr*nf*zeta3 + 134632/27*Cf^3*lqr*zeta2*Ca + 
         6272*Cf^3*lqr*zeta2*Ca*zeta3 - 17008/27*Cf^3*lqr*zeta2*nf + 5248/3*
         Cf^3*lqr*zeta2^2*Ca + 64/15*Cf^3*lqr*zeta2^2*nf + 115702/9*Cf^3*lqr^2
         *Ca + 19552/3*Cf^3*lqr^2*Ca*zeta3 - 15724/9*Cf^3*lqr^2*nf - 5632/3*
         Cf^3*lqr^2*nf*zeta3 + 31648/9*Cf^3*lqr^2*zeta2*Ca - 8416/9*Cf^3*lqr^2
         *zeta2*nf - 4928/5*Cf^3*lqr^2*zeta2^2*Ca - 13064/3*Cf^3*lqr^3*Ca + 
         384*Cf^3*lqr^3*Ca*zeta3 + 2192/3*Cf^3*lqr^3*nf - 1216*Cf^3*lqr^3*
         zeta2*Ca + 256*Cf^3*lqr^3*zeta2*nf + 352*Cf^3*lqr^4*Ca - 64*Cf^3*
         lqr^4*nf + 375596/27*Cf^3*lfr*Ca + 960*Cf^3*lfr*Ca*zeta5 + 56224/3*
         Cf^3*lfr*Ca*zeta3 - 4324/3*Cf^3*lfr*nf - 42560/9*Cf^3*lfr*nf*zeta3 - 
         125920/27*Cf^3*lfr*zeta2*Ca - 6272*Cf^3*lfr*zeta2*Ca*zeta3 + 13696/27
         *Cf^3*lfr*zeta2*nf - 32576/15*Cf^3*lfr*zeta2^2*Ca + 1088/15*Cf^3*lfr*
         zeta2^2*nf - 206060/9*Cf^3*lfr*lqr*Ca - 11648/3*Cf^3*lfr*lqr*Ca*zeta3
          + 27416/9*Cf^3*lfr*lqr*nf + 6272/3*Cf^3*lfr*lqr*nf*zeta3 - 44288/9*
         Cf^3*lfr*lqr*zeta2*Ca + 13376/9*Cf^3*lfr*lqr*zeta2*nf + 9856/5*Cf^3*
         lfr*lqr*zeta2^2*Ca + 7872*Cf^3*lfr*lqr^2*Ca - 1152*Cf^3*lfr*lqr^2*Ca*
         zeta3 - 1312*Cf^3*lfr*lqr^2*nf + 2240*Cf^3*lfr*lqr^2*zeta2*Ca - 512*
         Cf^3*lfr*lqr^2*zeta2*nf - 704*Cf^3*lfr*lqr^3*Ca + 128*Cf^3*lfr*lqr^3*
         nf + 90358/9*Cf^3*lfr^2*Ca - 7904/3*Cf^3*lfr^2*Ca*zeta3 - 11692/9*
         Cf^3*lfr^2*nf - 640/3*Cf^3*lfr^2*nf*zeta3 + 12640/9*Cf^3*lfr^2*zeta2*
         Ca - 4960/9*Cf^3*lfr^2*zeta2*nf - 4928/5*Cf^3*lfr^2*zeta2^2*Ca - 2680
         *Cf^3*lfr^2*lqr*Ca + 1152*Cf^3*lfr^2*lqr*Ca*zeta3 + 432*Cf^3*lfr^2*
         lqr*nf - 832*Cf^3*lfr^2*lqr*zeta2*Ca + 256*Cf^3*lfr^2*lqr*zeta2*nf - 
         2512/3*Cf^3*lfr^3*Ca - 384*Cf^3*lfr^3*Ca*zeta3 + 448/3*Cf^3*lfr^3*nf
          - 192*Cf^3*lfr^3*zeta2*Ca + 704*Cf^3*lfr^3*lqr*Ca - 128*Cf^3*lfr^3*
         lqr*nf - 352*Cf^3*lfr^4*Ca + 64*Cf^3*lfr^4*nf + 8467/2*Cf^4 + 4288*
         Cf^4*zeta5 - 23768/3*Cf^4*zeta3 - 18304/3*Cf^4*zeta3^2 + 3040*Cf^4*
         zeta2 - 8704*Cf^4*zeta2*zeta3 - 7024/15*Cf^4*zeta2^2 - 97408/315*Cf^4
         *zeta2^3 + 1934*Cf^4*lqr - 8832*Cf^4*lqr*zeta5 + 16864*Cf^4*lqr*zeta3
          + 10064/3*Cf^4*lqr*zeta2 + 7168*Cf^4*lqr*zeta2*zeta3 - 23488/15*Cf^4
         *lqr*zeta2^2 - 5392*Cf^4*lqr^2 + 4416*Cf^4*lqr^2*zeta3 - 5056*Cf^4*
         lqr^2*zeta2 + 4608/5*Cf^4*lqr^2*zeta2^2 + 1840*Cf^4*lqr^3 - 7424/3*
         Cf^4*lqr^3*zeta3 - 128*Cf^4*lqr^3*zeta2 - 96*Cf^4*lqr^4 + 256*Cf^4*
         lqr^4*zeta2 - 1934*Cf^4*lfr + 8832*Cf^4*lfr*zeta5 - 16864*Cf^4*lfr*
         zeta3 - 10064/3*Cf^4*lfr*zeta2 - 7168*Cf^4*lfr*zeta2*zeta3 + 23488/15
         *Cf^4*lfr*zeta2^2 + 10784*Cf^4*lfr*lqr - 8832*Cf^4*lfr*lqr*zeta3 + 
         10112*Cf^4*lfr*lqr*zeta2 - 9216/5*Cf^4*lfr*lqr*zeta2^2 - 5520*Cf^4*
         lfr*lqr^2 + 7424*Cf^4*lfr*lqr^2*zeta3 + 384*Cf^4*lfr*lqr^2*zeta2 + 
         384*Cf^4*lfr*lqr^3 - 1024*Cf^4*lfr*lqr^3*zeta2 - 5392*Cf^4*lfr^2 + 
         4416*Cf^4*lfr^2*zeta3 - 5056*Cf^4*lfr^2*zeta2 + 4608/5*Cf^4*lfr^2*
         zeta2^2 + 5520*Cf^4*lfr^2*lqr - 7424*Cf^4*lfr^2*lqr*zeta3 - 384*Cf^4*
         lfr^2*lqr*zeta2 - 576*Cf^4*lfr^2*lqr^2 + 1536*Cf^4*lfr^2*lqr^2*zeta2
          - 1840*Cf^4*lfr^3 + 7424/3*Cf^4*lfr^3*zeta3 + 128*Cf^4*lfr^3*zeta2
          + 384*Cf^4*lfr^3*lqr - 1024*Cf^4*lfr^3*lqr*zeta2 - 96*Cf^4*lfr^4 + 
         256*Cf^4*lfr^4*zeta2 )

       + delta2*La0 * ( Phiq40 + 640/3*zeta5*nfdFF - 1760/3*zeta5*dFA + 128/3*
         zeta3*nfdFF - 64/3*zeta3*dFA + 192*zeta3^2*dFA - 128*zeta2*nfdFF + 64
         *zeta2*dFA + zeta2*C4 + 3968/35*zeta2^3*dFA + lqr*F4 - lfr*F4 - 
         4520317/1458*Cf*Ca^3 - 7700/9*Cf*Ca^3*zeta5 + 333772/27*Cf*Ca^3*zeta3
          + 8*Cf*Ca^3*zeta3^2 + 571387/486*Cf*nf*Ca^2 + 680/9*Cf*nf*Ca^2*zeta5
          - 51184/9*Cf*nf*Ca^2*zeta3 - 58045/486*Cf*nf^2*Ca + 2768/3*Cf*nf^2*
         Ca*zeta3 + 2000/729*Cf*nf^3 - 1408/27*Cf*nf^3*zeta3 + 956336/81*Cf*
         zeta2*Ca^3 - 3828*Cf*zeta2*Ca^3*zeta3 - 151790/27*Cf*zeta2*nf*Ca^2 + 
         2600/3*Cf*zeta2*nf*Ca^2*zeta3 + 23318/27*Cf*zeta2*nf^2*Ca - 128/3*Cf*
         zeta2*nf^2*Ca*zeta3 - 3488/81*Cf*zeta2*nf^3 - 141964/45*Cf*zeta2^2*
         Ca^3 + 47932/45*Cf*zeta2^2*nf*Ca^2 - 4136/45*Cf*zeta2^2*nf^2*Ca + 32/
         45*Cf*zeta2^2*nf^3 + 50672/105*Cf*zeta2^3*Ca^3 - 352/5*Cf*zeta2^3*nf*
         Ca^2 - 7153663/729*Cf*lqr*Ca^3 - 2112*Cf*lqr*Ca^3*zeta5 + 255748/27*
         Cf*lqr*Ca^3*zeta3 + 955471/243*Cf*lqr*nf*Ca^2 + 384*Cf*lqr*nf*Ca^2*
         zeta5 - 67828/27*Cf*lqr*nf*Ca^2*zeta3 - 135919/243*Cf*lqr*nf^2*Ca + 
         3176/27*Cf*lqr*nf^2*Ca*zeta3 + 21712/729*Cf*lqr*nf^3 + 64/27*Cf*lqr*
         nf^3*zeta3 + 483556/81*Cf*lqr*zeta2*Ca^3 - 1936/3*Cf*lqr*zeta2*Ca^3*
         zeta3 - 226640/81*Cf*lqr*zeta2*nf*Ca^2 + 352/3*Cf*lqr*zeta2*nf*Ca^2*
         zeta3 + 35104/81*Cf*lqr*zeta2*nf^2*Ca - 608/27*Cf*lqr*zeta2*nf^3 - 
         7216/15*Cf*lqr*zeta2^2*Ca^3 + 240*Cf*lqr*zeta2^2*nf*Ca^2 - 416/15*Cf*
         lqr*zeta2^2*nf^2*Ca + 328804/81*Cf*lqr^2*Ca^3 - 968*Cf*lqr^2*Ca^3*
         zeta3 - 18755/9*Cf*lqr^2*nf*Ca^2 + 176*Cf*lqr^2*nf*Ca^2*zeta3 + 8807/
         27*Cf*lqr^2*nf^2*Ca - 1264/81*Cf*lqr^2*nf^3 - 1660*Cf*lqr^2*zeta2*
         Ca^3 + 6152/9*Cf*lqr^2*zeta2*nf*Ca^2 - 784/9*Cf*lqr^2*zeta2*nf^2*Ca
          + 32/9*Cf*lqr^2*zeta2*nf^3 + 968/5*Cf*lqr^2*zeta2^2*Ca^3 - 176/5*Cf*
         lqr^2*zeta2^2*nf*Ca^2 - 67606/81*Cf*lqr^3*Ca^3 + 11680/27*Cf*lqr^3*nf
         *Ca^2 - 1936/27*Cf*lqr^3*nf^2*Ca + 304/81*Cf*lqr^3*nf^3 + 968/9*Cf*
         lqr^3*zeta2*Ca^3 - 352/9*Cf*lqr^3*zeta2*nf*Ca^2 + 32/9*Cf*lqr^3*zeta2
         *nf^2*Ca + 1331/27*Cf*lqr^4*Ca^3 - 242/9*Cf*lqr^4*nf*Ca^2 + 44/9*Cf*
         lqr^4*nf^2*Ca - 8/27*Cf*lqr^4*nf^3 - 63658/27*Cf*lfr^2*Ca^3 - 484/3*
         Cf*lfr^2*Ca^3*zeta3 + 9373/9*Cf*lfr^2*nf*Ca^2 + 704/3*Cf*lfr^2*nf*
         Ca^2*zeta3 - 1081/9*Cf*lfr^2*nf^2*Ca - 112/3*Cf*lfr^2*nf^2*Ca*zeta3
          + 64/27*Cf*lfr^2*nf^3 + 8164/9*Cf*lfr^2*zeta2*Ca^3 - 2720/9*Cf*lfr^2
         *zeta2*nf*Ca^2 + 208/9*Cf*lfr^2*zeta2*nf^2*Ca - 968/5*Cf*lfr^2*
         zeta2^2*Ca^3 + 176/5*Cf*lfr^2*zeta2^2*nf*Ca^2 + 59620/81*Cf*lfr^3*
         Ca^3 - 10228/27*Cf*lfr^3*nf*Ca^2 + 1672/27*Cf*lfr^3*nf^2*Ca - 256/81*
         Cf*lfr^3*nf^3 - 968/9*Cf*lfr^3*zeta2*Ca^3 + 352/9*Cf*lfr^3*zeta2*nf*
         Ca^2 - 32/9*Cf*lfr^3*zeta2*nf^2*Ca - 1331/27*Cf*lfr^4*Ca^3 + 242/9*Cf
         *lfr^4*nf*Ca^2 - 44/9*Cf*lfr^4*nf^2*Ca + 8/27*Cf*lfr^4*nf^3 + 16*Cf^2
         *N4*nfv - 320/3*Cf^2*zeta5*N4*nfv + 56/3*Cf^2*zeta3*N4*nfv - 3286463/
         162*Cf^2*Ca^2 - 62296/9*Cf^2*Ca^2*zeta5 + 1089697/81*Cf^2*Ca^2*zeta3
          + 6760/3*Cf^2*Ca^2*zeta3^2 + 2950181/486*Cf^2*nf*Ca + 10400/9*Cf^2*
         nf*Ca*zeta5 - 84854/81*Cf^2*nf*Ca*zeta3 - 224*Cf^2*nf*Ca*zeta3^2 - 
         142027/243*Cf^2*nf^2 - 1024/9*Cf^2*nf^2*zeta5 - 7040/81*Cf^2*nf^2*
         zeta3 + 40*Cf^2*zeta2*N4*nfv + 12410450/729*Cf^2*zeta2*Ca^2 + 768*
         Cf^2*zeta2*Ca^2*zeta5 - 27032/27*Cf^2*zeta2*Ca^2*zeta3 - 4583626/729*
         Cf^2*zeta2*nf*Ca - 2768/3*Cf^2*zeta2*nf*Ca*zeta3 + 526796/729*Cf^2*
         zeta2*nf^2 + 2816/27*Cf^2*zeta2*nf^2*zeta3 - 8/5*Cf^2*zeta2^2*N4*nfv
          - 220754/81*Cf^2*zeta2^2*Ca^2 - 1840/3*Cf^2*zeta2^2*Ca^2*zeta3 + 
         81320/81*Cf^2*zeta2^2*nf*Ca - 352/5*Cf^2*zeta2^2*nf^2 - 10264/315*
         Cf^2*zeta2^3*Ca^2 - 608/15*Cf^2*zeta2^3*nf*Ca - 32*Cf^2*lqr*N4*nfv + 
         640/3*Cf^2*lqr*zeta5*N4*nfv - 112/3*Cf^2*lqr*zeta3*N4*nfv + 45872945/
         1458*Cf^2*lqr*Ca^2 + 1360*Cf^2*lqr*Ca^2*zeta5 - 478484/81*Cf^2*lqr*
         Ca^2*zeta3 + 3616/3*Cf^2*lqr*Ca^2*zeta3^2 - 6031457/729*Cf^2*lqr*nf*
         Ca + 32*Cf^2*lqr*nf*Ca*zeta5 - 271784/81*Cf^2*lqr*nf*Ca*zeta3 + 
         343156/729*Cf^2*lqr*nf^2 + 48160/81*Cf^2*lqr*nf^2*zeta3 - 80*Cf^2*lqr
         *zeta2*N4*nfv - 760970/81*Cf^2*lqr*zeta2*Ca^2 - 592/3*Cf^2*lqr*zeta2*
         Ca^2*zeta3 + 230284/81*Cf^2*lqr*zeta2*nf*Ca + 160/3*Cf^2*lqr*zeta2*nf
         *Ca*zeta3 - 16064/81*Cf^2*lqr*zeta2*nf^2 + 16/5*Cf^2*lqr*zeta2^2*N4*
         nfv - 174652/135*Cf^2*lqr*zeta2^2*Ca^2 + 55136/135*Cf^2*lqr*zeta2^2*
         nf*Ca - 1984/135*Cf^2*lqr*zeta2^2*nf^2 - 38944/315*Cf^2*lqr*zeta2^3*
         Ca^2 - 2412883/162*Cf^2*lqr^2*Ca^2 - 320*Cf^2*lqr^2*Ca^2*zeta5 + 
         29276/9*Cf^2*lqr^2*Ca^2*zeta3 + 389938/81*Cf^2*lqr^2*nf*Ca + 2456/9*
         Cf^2*lqr^2*nf*Ca*zeta3 - 28502/81*Cf^2*lqr^2*nf^2 - 1024/9*Cf^2*lqr^2
         *nf^2*zeta3 + 15632/27*Cf^2*lqr^2*zeta2*Ca^2 - 192*Cf^2*lqr^2*zeta2*
         Ca^2*zeta3 + 728/27*Cf^2*lqr^2*zeta2*nf*Ca - 592/27*Cf^2*lqr^2*zeta2*
         nf^2 + 2744/15*Cf^2*lqr^2*zeta2^2*Ca^2 - 656/15*Cf^2*lqr^2*zeta2^2*nf
         *Ca + 85108/27*Cf^2*lqr^3*Ca^2 - 528*Cf^2*lqr^3*Ca^2*zeta3 - 29444/27
         *Cf^2*lqr^3*nf*Ca + 96*Cf^2*lqr^3*nf*Ca*zeta3 + 2440/27*Cf^2*lqr^3*
         nf^2 + 4400/27*Cf^2*lqr^3*zeta2*Ca^2 - 2032/27*Cf^2*lqr^3*zeta2*nf*Ca
          + 224/27*Cf^2*lqr^3*zeta2*nf^2 - 5324/27*Cf^2*lqr^4*Ca^2 + 1936/27*
         Cf^2*lqr^4*nf*Ca - 176/27*Cf^2*lqr^4*nf^2 + 32*Cf^2*lfr*N4*nfv - 640/
         3*Cf^2*lfr*zeta5*N4*nfv + 112/3*Cf^2*lfr*zeta3*N4*nfv - 14076706/729*
         Cf^2*lfr*Ca^2 - 1360*Cf^2*lfr*Ca^2*zeta5 + 640592/81*Cf^2*lfr*Ca^2*
         zeta3 - 3616/3*Cf^2*lfr*Ca^2*zeta3^2 + 3892112/729*Cf^2*lfr*nf*Ca - 
         32*Cf^2*lfr*nf*Ca*zeta5 + 25472/81*Cf^2*lfr*nf*Ca*zeta3 - 265936/729*
         Cf^2*lfr*nf^2 - 11584/81*Cf^2*lfr*nf^2*zeta3 + 80*Cf^2*lfr*zeta2*N4*
         nfv + 551918/81*Cf^2*lfr*zeta2*Ca^2 + 64/3*Cf^2*lfr*zeta2*Ca^2*zeta3
          - 134236/81*Cf^2*lfr*zeta2*nf*Ca - 64/3*Cf^2*lfr*zeta2*nf*Ca*zeta3
          + 4976/81*Cf^2*lfr*zeta2*nf^2 - 16/5*Cf^2*lfr*zeta2^2*N4*nfv + 
         139012/135*Cf^2*lfr*zeta2^2*Ca^2 - 14800/27*Cf^2*lfr*zeta2^2*nf*Ca + 
         6592/135*Cf^2*lfr*zeta2^2*nf^2 + 38944/315*Cf^2*lfr*zeta2^3*Ca^2 + 
         761596/81*Cf^2*lfr*lqr*Ca^2 + 640*Cf^2*lfr*lqr*Ca^2*zeta5 - 55648/9*
         Cf^2*lfr*lqr*Ca^2*zeta3 - 257960/81*Cf^2*lfr*lqr*nf*Ca + 5120/9*Cf^2*
         lfr*lqr*nf*Ca*zeta3 + 19408/81*Cf^2*lfr*lqr*nf^2 + 128/9*Cf^2*lfr*lqr
         *nf^2*zeta3 + 77264/27*Cf^2*lfr*lqr*zeta2*Ca^2 + 384*Cf^2*lfr*lqr*
         zeta2*Ca^2*zeta3 - 28288/27*Cf^2*lfr*lqr*zeta2*nf*Ca + 2432/27*Cf^2*
         lfr*lqr*zeta2*nf^2 - 7072/15*Cf^2*lfr*lqr*zeta2^2*Ca^2 + 320/3*Cf^2*
         lfr*lqr*zeta2^2*nf*Ca - 6418/3*Cf^2*lfr*lqr^2*Ca^2 + 528*Cf^2*lfr*
         lqr^2*Ca^2*zeta3 + 2240/3*Cf^2*lfr*lqr^2*nf*Ca - 96*Cf^2*lfr*lqr^2*nf
         *Ca*zeta3 - 184/3*Cf^2*lfr*lqr^2*nf^2 - 3080/9*Cf^2*lfr*lqr^2*zeta2*
         Ca^2 + 1264/9*Cf^2*lfr*lqr^2*zeta2*nf*Ca - 128/9*Cf^2*lfr*lqr^2*zeta2
         *nf^2 + 3872/27*Cf^2*lfr*lqr^3*Ca^2 - 1408/27*Cf^2*lfr*lqr^3*nf*Ca + 
         128/27*Cf^2*lfr*lqr^3*nf^2 + 680603/162*Cf^2*lfr^2*Ca^2 - 320*Cf^2*
         lfr^2*Ca^2*zeta5 + 14756/9*Cf^2*lfr^2*Ca^2*zeta3 - 96932/81*Cf^2*
         lfr^2*nf*Ca - 3352/9*Cf^2*lfr^2*nf*Ca*zeta3 + 6178/81*Cf^2*lfr^2*nf^2
          + 512/9*Cf^2*lfr^2*nf^2*zeta3 - 101608/27*Cf^2*lfr^2*zeta2*Ca^2 - 
         192*Cf^2*lfr^2*zeta2*Ca^2*zeta3 + 30728/27*Cf^2*lfr^2*zeta2*nf*Ca - 
         2128/27*Cf^2*lfr^2*zeta2*nf^2 + 4328/15*Cf^2*lfr^2*zeta2^2*Ca^2 - 944/
         15*Cf^2*lfr^2*zeta2^2*nf*Ca - 14656/9*Cf^2*lfr^2*lqr*Ca^2 + 528*Cf^2*
         lfr^2*lqr*Ca^2*zeta3 + 5048/9*Cf^2*lfr^2*lqr*nf*Ca - 96*Cf^2*lfr^2*
         lqr*nf*Ca*zeta3 - 400/9*Cf^2*lfr^2*lqr*nf^2 - 4048/9*Cf^2*lfr^2*lqr*
         zeta2*Ca^2 + 1616/9*Cf^2*lfr^2*lqr*zeta2*nf*Ca - 160/9*Cf^2*lfr^2*lqr
         *zeta2*nf^2 + 968/9*Cf^2*lfr^2*lqr^2*Ca^2 - 352/9*Cf^2*lfr^2*lqr^2*nf
         *Ca + 32/9*Cf^2*lfr^2*lqr^2*nf^2 + 16622/27*Cf^2*lfr^3*Ca^2 - 528*
         Cf^2*lfr^3*Ca^2*zeta3 - 5860/27*Cf^2*lfr^3*nf*Ca + 96*Cf^2*lfr^3*nf*
         Ca*zeta3 + 416/27*Cf^2*lfr^3*nf^2 + 16984/27*Cf^2*lfr^3*zeta2*Ca^2 - 
         6608/27*Cf^2*lfr^3*zeta2*nf*Ca + 640/27*Cf^2*lfr^3*zeta2*nf^2 + 3872/
         27*Cf^2*lfr^3*lqr*Ca^2 - 1408/27*Cf^2*lfr^3*lqr*nf*Ca + 128/27*Cf^2*
         lfr^3*lqr*nf^2 - 5324/27*Cf^2*lfr^4*Ca^2 + 1936/27*Cf^2*lfr^4*nf*Ca
          - 176/27*Cf^2*lfr^4*nf^2 + 643039/54*Cf^3*Ca - 162736/9*Cf^3*Ca*
         zeta5 + 240335/81*Cf^3*Ca*zeta3 + 8656*Cf^3*Ca*zeta3^2 + 12239/27*
         Cf^3*nf + 26080/9*Cf^3*nf*zeta5 - 165368/81*Cf^3*nf*zeta3 - 1536*Cf^3
         *nf*zeta3^2 + 81658/27*Cf^3*zeta2*Ca + 2304*Cf^3*zeta2*Ca*zeta5 + 
         104336/9*Cf^3*zeta2*Ca*zeta3 - 35738/27*Cf^3*zeta2*nf - 17632/9*Cf^3*
         zeta2*nf*zeta3 - 747976/135*Cf^3*zeta2^2*Ca - 4672/5*Cf^3*zeta2^2*Ca*
         zeta3 + 61408/135*Cf^3*zeta2^2*nf + 288656/315*Cf^3*zeta2^3*Ca - 
         1316641/54*Cf^3*lqr*Ca + 115072/9*Cf^3*lqr*Ca*zeta5 + 167444/9*Cf^3*
         lqr*Ca*zeta3 - 14848/3*Cf^3*lqr*Ca*zeta3^2 + 18023/9*Cf^3*lqr*nf - 
         13696/9*Cf^3*lqr*nf*zeta5 - 4960/3*Cf^3*lqr*nf*zeta3 - 207242/81*Cf^3
         *lqr*zeta2*Ca - 147584/9*Cf^3*lqr*zeta2*Ca*zeta3 + 41960/81*Cf^3*lqr*
         zeta2*nf + 22016/9*Cf^3*lqr*zeta2*nf*zeta3 + 332624/135*Cf^3*lqr*
         zeta2^2*Ca - 44096/135*Cf^3*lqr*zeta2^2*nf + 71168/315*Cf^3*lqr*
         zeta2^3*Ca + 25597/2*Cf^3*lqr^2*Ca - 960*Cf^3*lqr^2*Ca*zeta5 - 19984*
         Cf^3*lqr^2*Ca*zeta3 - 5387/3*Cf^3*lqr^2*nf + 2704*Cf^3*lqr^2*nf*zeta3
          - 9032/9*Cf^3*lqr^2*zeta2*Ca + 3520*Cf^3*lqr^2*zeta2*Ca*zeta3 + 800/
         9*Cf^3*lqr^2*zeta2*nf + 1152*Cf^3*lqr^2*zeta2^2*Ca - 512/5*Cf^3*lqr^2
         *zeta2^2*nf - 7942/3*Cf^3*lqr^3*Ca + 9952/3*Cf^3*lqr^3*Ca*zeta3 + 
         1348/3*Cf^3*lqr^3*nf - 1600/3*Cf^3*lqr^3*nf*zeta3 + 2144*Cf^3*lqr^3*
         zeta2*Ca - 352*Cf^3*lqr^3*zeta2*nf - 384*Cf^3*lqr^3*zeta2^2*Ca + 132*
         Cf^3*lqr^4*Ca - 24*Cf^3*lqr^4*nf - 352*Cf^3*lqr^4*zeta2*Ca + 64*Cf^3*
         lqr^4*zeta2*nf + 575606/27*Cf^3*lfr*Ca - 77056/9*Cf^3*lfr*Ca*zeta5 - 
         216548/9*Cf^3*lfr*Ca*zeta3 + 14848/3*Cf^3*lfr*Ca*zeta3^2 - 14180/9*
         Cf^3*lfr*nf + 6784/9*Cf^3*lfr*nf*zeta5 + 7552/3*Cf^3*lfr*nf*zeta3 - 
         658/81*Cf^3*lfr*zeta2*Ca + 134912/9*Cf^3*lfr*zeta2*Ca*zeta3 - 6752/81
         *Cf^3*lfr*zeta2*nf - 19712/9*Cf^3*lfr*zeta2*nf*zeta3 - 55424/135*Cf^3
         *lfr*zeta2^2*Ca - 6304/135*Cf^3*lfr*zeta2^2*nf - 71168/315*Cf^3*lfr*
         zeta2^3*Ca - 15884*Cf^3*lfr*lqr*Ca + 1920*Cf^3*lfr*lqr*Ca*zeta5 + 
         32048*Cf^3*lfr*lqr*Ca*zeta3 + 6544/3*Cf^3*lfr*lqr*nf - 3968*Cf^3*lfr*
         lqr*nf*zeta3 + 21232/9*Cf^3*lfr*lqr*zeta2*Ca - 7040*Cf^3*lfr*lqr*
         zeta2*Ca*zeta3 - 2752/9*Cf^3*lfr*lqr*zeta2*nf - 13632/5*Cf^3*lfr*lqr*
         zeta2^2*Ca + 1408/5*Cf^3*lfr*lqr*zeta2^2*nf + 4070*Cf^3*lfr*lqr^2*Ca
          - 5024*Cf^3*lfr*lqr^2*Ca*zeta3 - 708*Cf^3*lfr*lqr^2*nf + 704*Cf^3*
         lfr*lqr^2*nf*zeta3 - 5024*Cf^3*lfr*lqr^2*zeta2*Ca + 800*Cf^3*lfr*
         lqr^2*zeta2*nf + 1152*Cf^3*lfr*lqr^2*zeta2^2*Ca - 264*Cf^3*lfr*lqr^3*
         Ca + 48*Cf^3*lfr*lqr^3*nf + 704*Cf^3*lfr*lqr^3*zeta2*Ca - 128*Cf^3*
         lfr*lqr^3*zeta2*nf + 6171/2*Cf^3*lfr^2*Ca - 960*Cf^3*lfr^2*Ca*zeta5
          - 12064*Cf^3*lfr^2*Ca*zeta3 - 1157/3*Cf^3*lfr^2*nf + 1264*Cf^3*lfr^2
         *nf*zeta3 - 12200/9*Cf^3*lfr^2*zeta2*Ca + 3520*Cf^3*lfr^2*zeta2*Ca*
         zeta3 + 1952/9*Cf^3*lfr^2*zeta2*nf + 7872/5*Cf^3*lfr^2*zeta2^2*Ca - 
         896/5*Cf^3*lfr^2*zeta2^2*nf - 198*Cf^3*lfr^2*lqr*Ca + 96*Cf^3*lfr^2*
         lqr*Ca*zeta3 + 68*Cf^3*lfr^2*lqr*nf + 192*Cf^3*lfr^2*lqr*nf*zeta3 + 
         3616*Cf^3*lfr^2*lqr*zeta2*Ca - 544*Cf^3*lfr^2*lqr*zeta2*nf - 1152*
         Cf^3*lfr^2*lqr*zeta2^2*Ca - 3674/3*Cf^3*lfr^3*Ca + 4832/3*Cf^3*lfr^3*
         Ca*zeta3 + 572/3*Cf^3*lfr^3*nf - 1088/3*Cf^3*lfr^3*nf*zeta3 - 736*
         Cf^3*lfr^3*zeta2*Ca + 96*Cf^3*lfr^3*zeta2*nf + 384*Cf^3*lfr^3*zeta2^2
         *Ca + 264*Cf^3*lfr^3*lqr*Ca - 48*Cf^3*lfr^3*lqr*nf - 704*Cf^3*lfr^3*
         lqr*zeta2*Ca + 128*Cf^3*lfr^3*lqr*zeta2*nf - 132*Cf^3*lfr^4*Ca + 24*
         Cf^3*lfr^4*nf + 352*Cf^3*lfr^4*zeta2*Ca - 64*Cf^3*lfr^4*zeta2*nf - 
         6703/3*Cf^4 - 7680*Cf^4*zeta7 + 9472*Cf^4*zeta5 - 20128/3*Cf^4*zeta3
          + 22784/3*Cf^4*zeta3^2 - 2706*Cf^4*zeta2 + 4608*Cf^4*zeta2*zeta5 - 
         6688/3*Cf^4*zeta2*zeta3 + 8392/5*Cf^4*zeta2^2 + 6656/5*Cf^4*zeta2^2*
         zeta3 - 170752/315*Cf^4*zeta2^3 + 20408/3*Cf^4*lqr - 128*Cf^4*lqr*
         zeta5 - 19312/3*Cf^4*lqr*zeta3 - 22912/3*Cf^4*lqr*zeta3^2 + 13796/3*
         Cf^4*lqr*zeta2 - 6528*Cf^4*lqr*zeta2*zeta3 - 13168/15*Cf^4*lqr*
         zeta2^2 - 97408/315*Cf^4*lqr*zeta2^3 - 3588*Cf^4*lqr^2 - 2688*Cf^4*
         lqr^2*zeta5 + 12224*Cf^4*lqr^2*zeta3 + 448*Cf^4*lqr^2*zeta2 + 3072*
         Cf^4*lqr^2*zeta2*zeta3 - 1984/5*Cf^4*lqr^2*zeta2^2 + 624*Cf^4*lqr^3
          - 3584/3*Cf^4*lqr^3*zeta3 - 1888*Cf^4*lqr^3*zeta2 + 256*Cf^4*lqr^3*
         zeta2^2 - 512/3*Cf^4*lqr^4*zeta3 + 256*Cf^4*lqr^4*zeta2 - 20408/3*
         Cf^4*lfr + 128*Cf^4*lfr*zeta5 + 19312/3*Cf^4*lfr*zeta3 + 22912/3*Cf^4
         *lfr*zeta3^2 - 13796/3*Cf^4*lfr*zeta2 + 6528*Cf^4*lfr*zeta2*zeta3 + 
         13168/15*Cf^4*lfr*zeta2^2 + 97408/315*Cf^4*lfr*zeta2^3 + 7176*Cf^4*
         lfr*lqr + 5376*Cf^4*lfr*lqr*zeta5 - 24448*Cf^4*lfr*lqr*zeta3 - 896*
         Cf^4*lfr*lqr*zeta2 - 6144*Cf^4*lfr*lqr*zeta2*zeta3 + 3968/5*Cf^4*lfr*
         lqr*zeta2^2 - 1872*Cf^4*lfr*lqr^2 + 3584*Cf^4*lfr*lqr^2*zeta3 + 5664*
         Cf^4*lfr*lqr^2*zeta2 - 768*Cf^4*lfr*lqr^2*zeta2^2 + 2048/3*Cf^4*lfr*
         lqr^3*zeta3 - 1024*Cf^4*lfr*lqr^3*zeta2 - 3588*Cf^4*lfr^2 - 2688*Cf^4
         *lfr^2*zeta5 + 12224*Cf^4*lfr^2*zeta3 + 448*Cf^4*lfr^2*zeta2 + 3072*
         Cf^4*lfr^2*zeta2*zeta3 - 1984/5*Cf^4*lfr^2*zeta2^2 + 1872*Cf^4*lfr^2*
         lqr - 3584*Cf^4*lfr^2*lqr*zeta3 - 5664*Cf^4*lfr^2*lqr*zeta2 + 768*
         Cf^4*lfr^2*lqr*zeta2^2 - 1024*Cf^4*lfr^2*lqr^2*zeta3 + 1536*Cf^4*
         lfr^2*lqr^2*zeta2 - 624*Cf^4*lfr^3 + 3584/3*Cf^4*lfr^3*zeta3 + 1888*
         Cf^4*lfr^3*zeta2 - 256*Cf^4*lfr^3*zeta2^2 + 2048/3*Cf^4*lfr^3*lqr*
         zeta3 - 1024*Cf^4*lfr^3*lqr*zeta2 - 512/3*Cf^4*lfr^4*zeta3 + 256*Cf^4
         *lfr^4*zeta2 )

       + Db0*La6 * (  - 112/3*Cf^4 )

       + Db0*La5 * ( 616/3*Cf^3*Ca - 112/3*Cf^3*nf + 240*Cf^4 - 224*Cf^4*lqr
          + 224*Cf^4*lfr )

       + Db0*La4 * (  - 9680/27*Cf^2*Ca^2 + 3520/27*Cf^2*nf*Ca - 320/27*Cf^2*
         nf^2 - 51836/27*Cf^3*Ca + 9032/27*Cf^3*nf + 240*Cf^3*zeta2*Ca + 3080/
         3*Cf^3*lqr*Ca - 560/3*Cf^3*lqr*nf - 1760/3*Cf^3*lfr*Ca + 320/3*Cf^3*
         lfr*nf + 680*Cf^4 + 480*Cf^4*zeta2 + 864*Cf^4*lqr - 480*Cf^4*lqr^2 - 
         864*Cf^4*lfr + 960*Cf^4*lfr*lqr - 480*Cf^4*lfr^2 )

       + Db0*La3 * ( 5324/27*Cf*Ca^3 - 968/9*Cf*nf*Ca^2 + 176/9*Cf*nf^2*Ca - 
         32/27*Cf*nf^3 + 102428/27*Cf^2*Ca^2 - 36304/27*Cf^2*nf*Ca + 3104/27*
         Cf^2*nf^2 - 600*Cf^2*zeta2*Ca^2 + 320/3*Cf^2*zeta2*nf*Ca - 38720/27*
         Cf^2*lqr*Ca^2 + 14080/27*Cf^2*lqr*nf*Ca - 1280/27*Cf^2*lqr*nf^2 + 
         9680/27*Cf^2*lfr*Ca^2 - 3520/27*Cf^2*lfr*nf*Ca + 320/27*Cf^2*lfr*nf^2
          + 82132/27*Cf^3*Ca - 1120*Cf^3*Ca*zeta3 - 13144/27*Cf^3*nf - 31472/9
         *Cf^3*zeta2*Ca + 4160/9*Cf^3*zeta2*nf - 185744/27*Cf^3*lqr*Ca + 31808/
         27*Cf^3*lqr*nf + 960*Cf^3*lqr*zeta2*Ca + 16720/9*Cf^3*lqr^2*Ca - 3040/
         9*Cf^3*lqr^2*nf + 138224/27*Cf^3*lfr*Ca - 23168/27*Cf^3*lfr*nf - 960*
         Cf^3*lfr*zeta2*Ca - 17600/9*Cf^3*lfr*lqr*Ca + 3200/9*Cf^3*lfr*lqr*nf
          + 880/9*Cf^3*lfr^2*Ca - 160/9*Cf^3*lfr^2*nf - 7616/3*Cf^4 - 8960/3*
         Cf^4*zeta3 - 1856*Cf^4*zeta2 + 3760*Cf^4*lqr + 1920*Cf^4*lqr*zeta2 + 
         704*Cf^4*lqr^2 - 1280/3*Cf^4*lqr^3 - 3760*Cf^4*lfr - 1920*Cf^4*lfr*
         zeta2 - 1408*Cf^4*lfr*lqr + 1280*Cf^4*lfr*lqr^2 + 704*Cf^4*lfr^2 - 
         1280*Cf^4*lfr^2*lqr + 1280/3*Cf^4*lfr^3 )

       + Db0*La2 * (  - 55924/27*Cf*Ca^3 + 9982/9*Cf*nf*Ca^2 - 1756/9*Cf*nf^2*
         Ca + 304/27*Cf*nf^3 + 1078/3*Cf*zeta2*Ca^3 - 124*Cf*zeta2*nf*Ca^2 + 
         32/3*Cf*zeta2*nf^2*Ca + 5324/9*Cf*lqr*Ca^3 - 968/3*Cf*lqr*nf*Ca^2 + 
         176/3*Cf*lqr*nf^2*Ca - 32/9*Cf*lqr*nf^3 - 1021060/81*Cf^2*Ca^2 + 9088/
         3*Cf^2*Ca^2*zeta3 + 329156/81*Cf^2*nf*Ca - 448/3*Cf^2*nf*Ca*zeta3 - 
         25000/81*Cf^2*nf^2 + 65228/9*Cf^2*zeta2*Ca^2 - 5704/3*Cf^2*zeta2*nf*
         Ca + 1024/9*Cf^2*zeta2*nf^2 - 2592/5*Cf^2*zeta2^2*Ca^2 + 99760/9*Cf^2
         *lqr*Ca^2 - 35144/9*Cf^2*lqr*nf*Ca + 2944/9*Cf^2*lqr*nf^2 - 5320/3*
         Cf^2*lqr*zeta2*Ca^2 + 320*Cf^2*lqr*zeta2*nf*Ca - 18392/9*Cf^2*lqr^2*
         Ca^2 + 6688/9*Cf^2*lqr^2*nf*Ca - 608/9*Cf^2*lqr^2*nf^2 - 31504/9*Cf^2
         *lfr*Ca^2 + 11096/9*Cf^2*lfr*nf*Ca - 928/9*Cf^2*lfr*nf^2 + 2152/3*
         Cf^2*lfr*zeta2*Ca^2 - 128*Cf^2*lfr*zeta2*nf*Ca + 7744/9*Cf^2*lfr*lqr*
         Ca^2 - 2816/9*Cf^2*lfr*lqr*nf*Ca + 256/9*Cf^2*lfr*lqr*nf^2 + 1936/9*
         Cf^2*lfr^2*Ca^2 - 704/9*Cf^2*lfr^2*nf*Ca + 64/9*Cf^2*lfr^2*nf^2 + 
         854522/81*Cf^3*Ca + 9504*Cf^3*Ca*zeta3 - 100172/81*Cf^3*nf - 5696/3*
         Cf^3*nf*zeta3 + 23152/3*Cf^3*zeta2*Ca - 1600*Cf^3*zeta2*nf - 4512/5*
         Cf^3*zeta2^2*Ca + 12352/9*Cf^3*lqr*Ca - 2112*Cf^3*lqr*Ca*zeta3 - 1312/
         9*Cf^3*lqr*nf - 26512/3*Cf^3*lqr*zeta2*Ca + 3776/3*Cf^3*lqr*zeta2*nf
          - 21272/3*Cf^3*lqr^2*Ca + 3536/3*Cf^3*lqr^2*nf + 1152*Cf^3*lqr^2*
         zeta2*Ca + 1408*Cf^3*lqr^3*Ca - 256*Cf^3*lqr^3*nf - 53536/9*Cf^3*lfr*
         Ca + 2112*Cf^3*lfr*Ca*zeta3 + 7936/9*Cf^3*lfr*nf + 23344/3*Cf^3*lfr*
         zeta2*Ca - 3200/3*Cf^3*lfr*zeta2*nf + 33568/3*Cf^3*lfr*lqr*Ca - 5440/
         3*Cf^3*lfr*lqr*nf - 2304*Cf^3*lfr*lqr*zeta2*Ca - 2112*Cf^3*lfr*lqr^2*
         Ca + 384*Cf^3*lfr*lqr^2*nf - 12296/3*Cf^3*lfr^2*Ca + 1904/3*Cf^3*
         lfr^2*nf + 1152*Cf^3*lfr^2*zeta2*Ca + 704*Cf^3*lfr^3*Ca - 128*Cf^3*
         lfr^3*nf - 10882/3*Cf^4 + 10016*Cf^4*zeta3 - 9952/3*Cf^4*zeta2 + 4992/
         5*Cf^4*zeta2^2 - 12632/3*Cf^4*lqr - 10112*Cf^4*lqr*zeta3 - 4096*Cf^4*
         lqr*zeta2 + 5552*Cf^4*lqr^2 + 2688*Cf^4*lqr^2*zeta2 - 256*Cf^4*lqr^3
          - 128*Cf^4*lqr^4 + 12632/3*Cf^4*lfr + 10112*Cf^4*lfr*zeta3 + 4096*
         Cf^4*lfr*zeta2 - 11104*Cf^4*lfr*lqr - 5376*Cf^4*lfr*lqr*zeta2 + 768*
         Cf^4*lfr*lqr^2 + 512*Cf^4*lfr*lqr^3 + 5552*Cf^4*lfr^2 + 2688*Cf^4*
         lfr^2*zeta2 - 768*Cf^4*lfr^2*lqr - 768*Cf^4*lfr^2*lqr^2 + 256*Cf^4*
         lfr^3 + 512*Cf^4*lfr^3*lqr - 128*Cf^4*lfr^4 )

       + Db0*La1 * ( C4 + 615092/81*Cf*Ca^3 - 2200*Cf*Ca^3*zeta3 - 3734*Cf*nf*
         Ca^2 + 400*Cf*nf*Ca^2*zeta3 + 16078/27*Cf*nf^2*Ca - 2528/81*Cf*nf^3
          - 29792/9*Cf*zeta2*Ca^3 + 12596/9*Cf*zeta2*nf*Ca^2 - 1624/9*Cf*zeta2
         *nf^2*Ca + 64/9*Cf*zeta2*nf^3 + 1936/5*Cf*zeta2^2*Ca^3 - 352/5*Cf*
         zeta2^2*nf*Ca^2 - 113432/27*Cf*lqr*Ca^3 + 20720/9*Cf*lqr*nf*Ca^2 - 
         3632/9*Cf*lqr*nf^2*Ca + 608/27*Cf*lqr*nf^3 + 1936/3*Cf*lqr*zeta2*Ca^3
          - 704/3*Cf*lqr*zeta2*nf*Ca^2 + 64/3*Cf*lqr*zeta2*nf^2*Ca + 5324/9*Cf
         *lqr^2*Ca^3 - 968/3*Cf*lqr^2*nf*Ca^2 + 176/3*Cf*lqr^2*nf^2*Ca - 32/9*
         Cf*lqr^2*nf^3 + 2281271/243*Cf^2*Ca^2 + 2304*Cf^2*Ca^2*zeta5 - 165800/
         9*Cf^2*Ca^2*zeta3 - 663124/243*Cf^2*nf*Ca + 32720/9*Cf^2*nf*Ca*zeta3
          + 58796/243*Cf^2*nf^2 - 640/3*Cf^2*nf^2*zeta3 - 166340/9*Cf^2*zeta2*
         Ca^2 + 1376*Cf^2*zeta2*Ca^2*zeta3 + 157784/27*Cf^2*zeta2*nf*Ca - 
         12224/27*Cf^2*zeta2*nf^2 + 12928/5*Cf^2*zeta2^2*Ca^2 - 1376/3*Cf^2*
         zeta2^2*nf*Ca - 185656/9*Cf^2*lqr*Ca^2 + 5200*Cf^2*lqr*Ca^2*zeta3 + 
         58360/9*Cf^2*lqr*nf*Ca - 160*Cf^2*lqr*nf*Ca*zeta3 - 464*Cf^2*lqr*nf^2
          + 121264/9*Cf^2*lqr*zeta2*Ca^2 - 31600/9*Cf^2*lqr*zeta2*nf*Ca + 640/
         3*Cf^2*lqr*zeta2*nf^2 - 5184/5*Cf^2*lqr*zeta2^2*Ca^2 + 29200/3*Cf^2*
         lqr^2*Ca^2 - 10072/3*Cf^2*lqr^2*nf*Ca + 272*Cf^2*lqr^2*nf^2 - 1584*
         Cf^2*lqr^2*zeta2*Ca^2 + 288*Cf^2*lqr^2*zeta2*nf*Ca - 10648/9*Cf^2*
         lqr^3*Ca^2 + 3872/9*Cf^2*lqr^3*nf*Ca - 352/9*Cf^2*lqr^3*nf^2 + 36916/
         3*Cf^2*lfr*Ca^2 - 1504*Cf^2*lfr*Ca^2*zeta3 - 31856/9*Cf^2*lfr*nf*Ca
          - 512*Cf^2*lfr*nf*Ca*zeta3 + 2000/9*Cf^2*lfr*nf^2 - 70576/9*Cf^2*lfr
         *zeta2*Ca^2 + 16048/9*Cf^2*lfr*zeta2*nf*Ca - 256/3*Cf^2*lfr*zeta2*
         nf^2 + 5184/5*Cf^2*lfr*zeta2^2*Ca^2 - 5472*Cf^2*lfr*lqr*Ca^2 + 5632/3
         *Cf^2*lfr*lqr*nf*Ca - 448/3*Cf^2*lfr*lqr*nf^2 + 1056*Cf^2*lfr*lqr*
         zeta2*Ca^2 - 192*Cf^2*lfr*lqr*zeta2*nf*Ca + 1936/3*Cf^2*lfr*lqr^2*
         Ca^2 - 704/3*Cf^2*lfr*lqr^2*nf*Ca + 64/3*Cf^2*lfr*lqr^2*nf^2 - 2648*
         Cf^2*lfr^2*Ca^2 + 2680/3*Cf^2*lfr^2*nf*Ca - 208/3*Cf^2*lfr^2*nf^2 + 
         528*Cf^2*lfr^2*zeta2*Ca^2 - 96*Cf^2*lfr^2*zeta2*nf*Ca + 968/3*Cf^2*
         lfr^2*lqr*Ca^2 - 352/3*Cf^2*lfr^2*lqr*nf*Ca + 32/3*Cf^2*lfr^2*lqr*
         nf^2 + 1936/9*Cf^2*lfr^3*Ca^2 - 704/9*Cf^2*lfr^3*nf*Ca + 64/9*Cf^2*
         lfr^3*nf^2 - 169177/9*Cf^3*Ca - 63496/3*Cf^3*Ca*zeta3 + 15254/9*Cf^3*
         nf + 6112*Cf^3*nf*zeta3 + 123368/27*Cf^3*zeta2*Ca + 5184*Cf^3*zeta2*
         Ca*zeta3 - 12752/27*Cf^3*zeta2*nf + 21056/15*Cf^3*zeta2^2*Ca + 2176/
         15*Cf^3*zeta2^2*nf + 2487032/81*Cf^3*lqr*Ca + 42656/3*Cf^3*lqr*Ca*
         zeta3 - 325280/81*Cf^3*lqr*nf - 11776/3*Cf^3*lqr*nf*zeta3 + 83776/9*
         Cf^3*lqr*zeta2*Ca - 20800/9*Cf^3*lqr*zeta2*nf - 9024/5*Cf^3*lqr*
         zeta2^2*Ca - 8892*Cf^3*lqr^2*Ca - 192*Cf^3*lqr^2*Ca*zeta3 + 1528*Cf^3
         *lqr^2*nf - 17696/3*Cf^3*lqr^2*zeta2*Ca + 3008/3*Cf^3*lqr^2*zeta2*nf
          - 1312*Cf^3*lqr^3*Ca + 192*Cf^3*lqr^3*nf + 384*Cf^3*lqr^3*zeta2*Ca
          + 352*Cf^3*lqr^4*Ca - 64*Cf^3*lqr^4*nf - 1916792/81*Cf^3*lfr*Ca - 
         21536/3*Cf^3*lfr*Ca*zeta3 + 234560/81*Cf^3*lfr*nf + 7936/3*Cf^3*lfr*
         nf*zeta3 - 64768/9*Cf^3*lfr*zeta2*Ca + 17344/9*Cf^3*lfr*zeta2*nf + 
         9024/5*Cf^3*lfr*zeta2^2*Ca + 5552*Cf^3*lfr*lqr*Ca + 384*Cf^3*lfr*lqr*
         Ca*zeta3 - 1024*Cf^3*lfr*lqr*nf + 29056/3*Cf^3*lfr*lqr*zeta2*Ca - 
         4864/3*Cf^3*lfr*lqr*zeta2*nf + 4288*Cf^3*lfr*lqr^2*Ca - 640*Cf^3*lfr*
         lqr^2*nf - 1152*Cf^3*lfr*lqr^2*zeta2*Ca - 704*Cf^3*lfr*lqr^3*Ca + 128
         *Cf^3*lfr*lqr^3*nf + 3340*Cf^3*lfr^2*Ca - 192*Cf^3*lfr^2*Ca*zeta3 - 
         504*Cf^3*lfr^2*nf - 11360/3*Cf^3*lfr^2*zeta2*Ca + 1856/3*Cf^3*lfr^2*
         zeta2*nf - 4640*Cf^3*lfr^2*lqr*Ca + 704*Cf^3*lfr^2*lqr*nf + 1152*Cf^3
         *lfr^2*lqr*zeta2*Ca + 1664*Cf^3*lfr^3*Ca - 256*Cf^3*lfr^3*nf - 384*
         Cf^3*lfr^3*zeta2*Ca + 704*Cf^3*lfr^3*lqr*Ca - 128*Cf^3*lfr^3*lqr*nf
          - 352*Cf^3*lfr^4*Ca + 64*Cf^3*lfr^4*nf + 5202*Cf^4 - 10752*Cf^4*
         zeta5 + 9152*Cf^4*zeta3 + 15920/3*Cf^4*zeta2 + 7680*Cf^4*zeta2*zeta3
          - 25792/15*Cf^4*zeta2^2 - 34588/3*Cf^4*lqr + 16448*Cf^4*lqr*zeta3 - 
         26080/3*Cf^4*lqr*zeta2 + 9984/5*Cf^4*lqr*zeta2^2 + 1712*Cf^4*lqr^2 - 
         9984*Cf^4*lqr^2*zeta3 - 2304*Cf^4*lqr^2*zeta2 + 1888*Cf^4*lqr^3 + 
         1536*Cf^4*lqr^3*zeta2 - 256*Cf^4*lqr^4 + 34588/3*Cf^4*lfr - 16448*
         Cf^4*lfr*zeta3 + 26080/3*Cf^4*lfr*zeta2 - 9984/5*Cf^4*lfr*zeta2^2 - 
         3424*Cf^4*lfr*lqr + 19968*Cf^4*lfr*lqr*zeta3 + 4608*Cf^4*lfr*lqr*
         zeta2 - 5664*Cf^4*lfr*lqr^2 - 4608*Cf^4*lfr*lqr^2*zeta2 + 1024*Cf^4*
         lfr*lqr^3 + 1712*Cf^4*lfr^2 - 9984*Cf^4*lfr^2*zeta3 - 2304*Cf^4*lfr^2
         *zeta2 + 5664*Cf^4*lfr^2*lqr + 4608*Cf^4*lfr^2*lqr*zeta2 - 1536*Cf^4*
         lfr^2*lqr^2 - 1888*Cf^4*lfr^3 - 1536*Cf^4*lfr^3*zeta2 + 1024*Cf^4*
         lfr^3*lqr - 256*Cf^4*lfr^4 )

       + Db0*La0 * ( F4 - 7153663/729*Cf*Ca^3 - 2112*Cf*Ca^3*zeta5 + 255748/27
         *Cf*Ca^3*zeta3 + 955471/243*Cf*nf*Ca^2 + 384*Cf*nf*Ca^2*zeta5 - 67828/
         27*Cf*nf*Ca^2*zeta3 - 135919/243*Cf*nf^2*Ca + 3176/27*Cf*nf^2*Ca*
         zeta3 + 21712/729*Cf*nf^3 + 64/27*Cf*nf^3*zeta3 + 483556/81*Cf*zeta2*
         Ca^3 - 1936/3*Cf*zeta2*Ca^3*zeta3 - 226640/81*Cf*zeta2*nf*Ca^2 + 352/
         3*Cf*zeta2*nf*Ca^2*zeta3 + 35104/81*Cf*zeta2*nf^2*Ca - 608/27*Cf*
         zeta2*nf^3 - 7216/15*Cf*zeta2^2*Ca^3 + 240*Cf*zeta2^2*nf*Ca^2 - 416/
         15*Cf*zeta2^2*nf^2*Ca + 657608/81*Cf*lqr*Ca^3 - 1936*Cf*lqr*Ca^3*
         zeta3 - 37510/9*Cf*lqr*nf*Ca^2 + 352*Cf*lqr*nf*Ca^2*zeta3 + 17614/27*
         Cf*lqr*nf^2*Ca - 2528/81*Cf*lqr*nf^3 - 3320*Cf*lqr*zeta2*Ca^3 + 12304/
         9*Cf*lqr*zeta2*nf*Ca^2 - 1568/9*Cf*lqr*zeta2*nf^2*Ca + 64/9*Cf*lqr*
         zeta2*nf^3 + 1936/5*Cf*lqr*zeta2^2*Ca^3 - 352/5*Cf*lqr*zeta2^2*nf*
         Ca^2 - 67606/27*Cf*lqr^2*Ca^3 + 11680/9*Cf*lqr^2*nf*Ca^2 - 1936/9*Cf*
         lqr^2*nf^2*Ca + 304/27*Cf*lqr^2*nf^3 + 968/3*Cf*lqr^2*zeta2*Ca^3 - 
         352/3*Cf*lqr^2*zeta2*nf*Ca^2 + 32/3*Cf*lqr^2*zeta2*nf^2*Ca + 5324/27*
         Cf*lqr^3*Ca^3 - 968/9*Cf*lqr^3*nf*Ca^2 + 176/9*Cf*lqr^3*nf^2*Ca - 32/
         27*Cf*lqr^3*nf^3 - 32*Cf^2*N4*nfv + 640/3*Cf^2*zeta5*N4*nfv - 112/3*
         Cf^2*zeta3*N4*nfv + 29546917/1458*Cf^2*Ca^2 - 336*Cf^2*Ca^2*zeta5 + 
         491320/81*Cf^2*Ca^2*zeta3 - 752/3*Cf^2*Ca^2*zeta3^2 - 3597817/729*
         Cf^2*nf*Ca + 32*Cf^2*nf*Ca*zeta5 - 406520/81*Cf^2*nf*Ca*zeta3 + 
         126644/729*Cf^2*nf^2 + 47392/81*Cf^2*nf^2*zeta3 - 80*Cf^2*zeta2*N4*
         nfv - 148282/81*Cf^2*zeta2*Ca^2 - 7376/3*Cf^2*zeta2*Ca^2*zeta3 + 9788/
         27*Cf^2*zeta2*nf*Ca + 1024/3*Cf^2*zeta2*nf*Ca*zeta3 + 688/81*Cf^2*
         zeta2*nf^2 + 16/5*Cf^2*zeta2^2*N4*nfv - 314596/135*Cf^2*zeta2^2*Ca^2
          + 97424/135*Cf^2*zeta2^2*nf*Ca - 3904/135*Cf^2*zeta2^2*nf^2 - 38944/
         315*Cf^2*zeta2^3*Ca^2 - 6202949/729*Cf^2*lqr*Ca^2 + 1216*Cf^2*lqr*
         Ca^2*zeta5 - 210184/27*Cf^2*lqr*Ca^2*zeta3 + 2197828/729*Cf^2*lqr*nf*
         Ca + 19712/9*Cf^2*lqr*nf*Ca*zeta3 - 137012/729*Cf^2*lqr*nf^2 - 5888/
         27*Cf^2*lqr*nf^2*zeta3 - 823000/81*Cf^2*lqr*zeta2*Ca^2 + 2176/3*Cf^2*
         lqr*zeta2*Ca^2*zeta3 + 276208/81*Cf^2*lqr*zeta2*nf*Ca - 7616/27*Cf^2*
         lqr*zeta2*nf^2 + 24896/15*Cf^2*lqr*zeta2^2*Ca^2 - 4672/15*Cf^2*lqr*
         zeta2^2*nf*Ca - 164126/81*Cf^2*lqr^2*Ca^2 + 3344/3*Cf^2*lqr^2*Ca^2*
         zeta3 + 43684/81*Cf^2*lqr^2*nf*Ca + 160/3*Cf^2*lqr^2*nf*Ca*zeta3 - 
         1760/81*Cf^2*lqr^2*nf^2 + 39440/9*Cf^2*lqr^2*zeta2*Ca^2 - 10624/9*
         Cf^2*lqr^2*zeta2*nf*Ca + 704/9*Cf^2*lqr^2*zeta2*nf^2 - 1728/5*Cf^2*
         lqr^2*zeta2^2*Ca^2 + 16328/9*Cf^2*lqr^3*Ca^2 - 5440/9*Cf^2*lqr^3*nf*
         Ca + 416/9*Cf^2*lqr^3*nf^2 - 352*Cf^2*lqr^3*zeta2*Ca^2 + 64*Cf^2*
         lqr^3*zeta2*nf*Ca - 5324/27*Cf^2*lqr^4*Ca^2 + 1936/27*Cf^2*lqr^4*nf*
         Ca - 176/27*Cf^2*lqr^4*nf^2 - 5166616/729*Cf^2*lfr*Ca^2 - 1216*Cf^2*
         lfr*Ca^2*zeta5 + 138112/27*Cf^2*lfr*Ca^2*zeta3 + 1116368/729*Cf^2*lfr
         *nf*Ca - 4784/9*Cf^2*lfr*nf*Ca*zeta3 - 69376/729*Cf^2*lfr*nf^2 + 128/
         27*Cf^2*lfr*nf^2*zeta3 + 996520/81*Cf^2*lfr*zeta2*Ca^2 - 2176/3*Cf^2*
         lfr*zeta2*Ca^2*zeta3 - 305296/81*Cf^2*lfr*zeta2*nf*Ca + 7424/27*Cf^2*
         lfr*zeta2*nf^2 - 5296/3*Cf^2*lfr*zeta2^2*Ca^2 + 992/3*Cf^2*lfr*
         zeta2^2*nf*Ca + 617860/81*Cf^2*lfr*lqr*Ca^2 - 2464/3*Cf^2*lfr*lqr*
         Ca^2*zeta3 - 176192/81*Cf^2*lfr*lqr*nf*Ca - 1088/3*Cf^2*lfr*lqr*nf*Ca
         *zeta3 + 10096/81*Cf^2*lfr*lqr*nf^2 - 50896/9*Cf^2*lfr*lqr*zeta2*Ca^2
          + 11936/9*Cf^2*lfr*lqr*zeta2*nf*Ca - 640/9*Cf^2*lfr*lqr*zeta2*nf^2
          + 3456/5*Cf^2*lfr*lqr*zeta2^2*Ca^2 - 16328/9*Cf^2*lfr*lqr^2*Ca^2 + 
         5440/9*Cf^2*lfr*lqr^2*nf*Ca - 416/9*Cf^2*lfr*lqr^2*nf^2 + 352*Cf^2*
         lfr*lqr^2*zeta2*Ca^2 - 64*Cf^2*lfr*lqr^2*zeta2*nf*Ca + 3872/27*Cf^2*
         lfr*lqr^3*Ca^2 - 1408/27*Cf^2*lfr*lqr^3*nf*Ca + 128/27*Cf^2*lfr*lqr^3
         *nf^2 - 205442/81*Cf^2*lfr^2*Ca^2 - 880/3*Cf^2*lfr^2*Ca^2*zeta3 + 
         48160/81*Cf^2*lfr^2*nf*Ca + 928/3*Cf^2*lfr^2*nf*Ca*zeta3 - 1208/81*
         Cf^2*lfr^2*nf^2 + 5648/9*Cf^2*lfr^2*zeta2*Ca^2 + 800/9*Cf^2*lfr^2*
         zeta2*nf*Ca - 256/9*Cf^2*lfr^2*zeta2*nf^2 - 1728/5*Cf^2*lfr^2*zeta2^2
         *Ca^2 - 16328/9*Cf^2*lfr^2*lqr*Ca^2 + 5440/9*Cf^2*lfr^2*lqr*nf*Ca - 
         416/9*Cf^2*lfr^2*lqr*nf^2 + 352*Cf^2*lfr^2*lqr*zeta2*Ca^2 - 64*Cf^2*
         lfr^2*lqr*zeta2*nf*Ca + 968/9*Cf^2*lfr^2*lqr^2*Ca^2 - 352/9*Cf^2*
         lfr^2*lqr^2*nf*Ca + 32/9*Cf^2*lfr^2*lqr^2*nf^2 + 16328/9*Cf^2*lfr^3*
         Ca^2 - 5440/9*Cf^2*lfr^3*nf*Ca + 416/9*Cf^2*lfr^3*nf^2 - 352*Cf^2*
         lfr^3*zeta2*Ca^2 + 64*Cf^2*lfr^3*zeta2*nf*Ca + 3872/27*Cf^2*lfr^3*lqr
         *Ca^2 - 1408/27*Cf^2*lfr^3*lqr*nf*Ca + 128/27*Cf^2*lfr^3*lqr*nf^2 - 
         5324/27*Cf^2*lfr^4*Ca^2 + 1936/27*Cf^2*lfr^4*nf*Ca - 176/27*Cf^2*
         lfr^4*nf^2 - 277169/18*Cf^3*Ca + 110752/9*Cf^3*Ca*zeta5 + 457760/27*
         Cf^3*Ca*zeta3 - 15808/3*Cf^3*Ca*zeta3^2 + 12385/9*Cf^3*nf - 13696/9*
         Cf^3*nf*zeta5 - 74336/27*Cf^3*nf*zeta3 - 154514/81*Cf^3*zeta2*Ca - 
         159200/9*Cf^3*zeta2*Ca*zeta3 + 41792/81*Cf^3*zeta2*nf + 22400/9*Cf^3*
         zeta2*nf*zeta3 + 221744/135*Cf^3*zeta2^2*Ca - 47264/135*Cf^3*zeta2^2*
         nf + 71168/315*Cf^3*zeta2^3*Ca + 17699/9*Cf^3*lqr*Ca - 960*Cf^3*lqr*
         Ca*zeta5 - 271232/9*Cf^3*lqr*Ca*zeta3 - 22994/27*Cf^3*lqr*nf + 55840/
         9*Cf^3*lqr*nf*zeta3 + 13768/27*Cf^3*lqr*zeta2*Ca + 6272*Cf^3*lqr*
         zeta2*Ca*zeta3 - 4000/27*Cf^3*lqr*zeta2*nf + 10592/5*Cf^3*lqr*zeta2^2
         *Ca + 64/15*Cf^3*lqr*zeta2^2*nf + 78556/9*Cf^3*lqr^2*Ca + 20704/3*
         Cf^3*lqr^2*Ca*zeta3 - 10024/9*Cf^3*lqr^2*nf - 5632/3*Cf^3*lqr^2*nf*
         zeta3 + 37072/9*Cf^3*lqr^2*zeta2*Ca - 8512/9*Cf^3*lqr^2*zeta2*nf - 
         4928/5*Cf^3*lqr^2*zeta2^2*Ca - 11480/3*Cf^3*lqr^3*Ca + 384*Cf^3*lqr^3
         *Ca*zeta3 + 1904/3*Cf^3*lqr^3*nf - 1216*Cf^3*lqr^3*zeta2*Ca + 256*
         Cf^3*lqr^3*zeta2*nf + 352*Cf^3*lqr^4*Ca - 64*Cf^3*lqr^4*nf + 51304/9*
         Cf^3*lfr*Ca + 960*Cf^3*lfr*Ca*zeta5 + 190448/9*Cf^3*lfr*Ca*zeta3 - 
         6328/27*Cf^3*lfr*nf - 41152/9*Cf^3*lfr*nf*zeta3 - 32776/27*Cf^3*lfr*
         zeta2*Ca - 6272*Cf^3*lfr*zeta2*Ca*zeta3 + 5728/27*Cf^3*lfr*zeta2*nf
          - 12704/5*Cf^3*lfr*zeta2^2*Ca + 1088/15*Cf^3*lfr*zeta2^2*nf - 163052/
         9*Cf^3*lfr*lqr*Ca - 13952/3*Cf^3*lfr*lqr*Ca*zeta3 + 21128/9*Cf^3*lfr*
         lqr*nf + 6272/3*Cf^3*lfr*lqr*nf*zeta3 - 45632/9*Cf^3*lfr*lqr*zeta2*Ca
          + 11840/9*Cf^3*lfr*lqr*zeta2*nf + 9856/5*Cf^3*lfr*lqr*zeta2^2*Ca + 
         7344*Cf^3*lfr*lqr^2*Ca - 1152*Cf^3*lfr*lqr^2*Ca*zeta3 - 1216*Cf^3*lfr
         *lqr^2*nf + 2240*Cf^3*lfr*lqr^2*zeta2*Ca - 512*Cf^3*lfr*lqr^2*zeta2*
         nf - 704*Cf^3*lfr*lqr^3*Ca + 128*Cf^3*lfr*lqr^3*nf + 84496/9*Cf^3*
         lfr^2*Ca - 6752/3*Cf^3*lfr^2*Ca*zeta3 - 11104/9*Cf^3*lfr^2*nf - 640/3
         *Cf^3*lfr^2*nf*zeta3 + 8560/9*Cf^3*lfr^2*zeta2*Ca - 3328/9*Cf^3*lfr^2
         *zeta2*nf - 4928/5*Cf^3*lfr^2*zeta2^2*Ca - 3208*Cf^3*lfr^2*lqr*Ca + 
         1152*Cf^3*lfr^2*lqr*Ca*zeta3 + 528*Cf^3*lfr^2*lqr*nf - 832*Cf^3*lfr^2
         *lqr*zeta2*Ca + 256*Cf^3*lfr^2*lqr*zeta2*nf - 928/3*Cf^3*lfr^3*Ca - 
         384*Cf^3*lfr^3*Ca*zeta3 + 160/3*Cf^3*lfr^3*nf - 192*Cf^3*lfr^3*zeta2*
         Ca + 704*Cf^3*lfr^3*lqr*Ca - 128*Cf^3*lfr^3*lqr*nf - 352*Cf^3*lfr^4*
         Ca + 64*Cf^3*lfr^4*nf + 15509/3*Cf^4 + 3136*Cf^4*zeta5 - 24160/3*Cf^4
         *zeta3 - 18304/3*Cf^4*zeta3^2 + 7148/3*Cf^4*zeta2 - 7552*Cf^4*zeta2*
         zeta3 - 2704/15*Cf^4*zeta2^2 - 97408/315*Cf^4*zeta2^3 - 912*Cf^4*lqr
          - 8832*Cf^4*lqr*zeta5 + 18432*Cf^4*lqr*zeta3 + 12976/3*Cf^4*lqr*
         zeta2 + 7168*Cf^4*lqr*zeta2*zeta3 - 25408/15*Cf^4*lqr*zeta2^2 - 3724*
         Cf^4*lqr^2 + 2752*Cf^4*lqr^2*zeta3 - 5408*Cf^4*lqr^2*zeta2 + 4608/5*
         Cf^4*lqr^2*zeta2^2 + 1552*Cf^4*lqr^3 - 7424/3*Cf^4*lqr^3*zeta3 + 128*
         Cf^4*lqr^3*zeta2 - 96*Cf^4*lqr^4 + 256*Cf^4*lqr^4*zeta2 + 912*Cf^4*
         lfr + 8832*Cf^4*lfr*zeta5 - 18432*Cf^4*lfr*zeta3 - 12976/3*Cf^4*lfr*
         zeta2 - 7168*Cf^4*lfr*zeta2*zeta3 + 25408/15*Cf^4*lfr*zeta2^2 + 7448*
         Cf^4*lfr*lqr - 5504*Cf^4*lfr*lqr*zeta3 + 10816*Cf^4*lfr*lqr*zeta2 - 
         9216/5*Cf^4*lfr*lqr*zeta2^2 - 4656*Cf^4*lfr*lqr^2 + 7424*Cf^4*lfr*
         lqr^2*zeta3 - 384*Cf^4*lfr*lqr^2*zeta2 + 384*Cf^4*lfr*lqr^3 - 1024*
         Cf^4*lfr*lqr^3*zeta2 - 3724*Cf^4*lfr^2 + 2752*Cf^4*lfr^2*zeta3 - 5408
         *Cf^4*lfr^2*zeta2 + 4608/5*Cf^4*lfr^2*zeta2^2 + 4656*Cf^4*lfr^2*lqr
          - 7424*Cf^4*lfr^2*lqr*zeta3 + 384*Cf^4*lfr^2*lqr*zeta2 - 576*Cf^4*
         lfr^2*lqr^2 + 1536*Cf^4*lfr^2*lqr^2*zeta2 - 1552*Cf^4*lfr^3 + 7424/3*
         Cf^4*lfr^3*zeta3 - 128*Cf^4*lfr^3*zeta2 + 384*Cf^4*lfr^3*lqr - 1024*
         Cf^4*lfr^3*lqr*zeta2 - 96*Cf^4*lfr^4 + 256*Cf^4*lfr^4*zeta2 )

       + Da0*Lb6 * (  - 112/3*Cf^4 )

       + Da0*Lb5 * ( 616/3*Cf^3*Ca - 112/3*Cf^3*nf + 240*Cf^4 - 224*Cf^4*lqr
          + 224*Cf^4*lfr )

       + Da0*Lb4 * (  - 9680/27*Cf^2*Ca^2 + 3520/27*Cf^2*nf*Ca - 320/27*Cf^2*
         nf^2 - 51836/27*Cf^3*Ca + 9032/27*Cf^3*nf + 240*Cf^3*zeta2*Ca + 3080/
         3*Cf^3*lqr*Ca - 560/3*Cf^3*lqr*nf - 1760/3*Cf^3*lfr*Ca + 320/3*Cf^3*
         lfr*nf + 680*Cf^4 + 480*Cf^4*zeta2 + 864*Cf^4*lqr - 480*Cf^4*lqr^2 - 
         864*Cf^4*lfr + 960*Cf^4*lfr*lqr - 480*Cf^4*lfr^2 )

       + Da0*Lb3 * ( 5324/27*Cf*Ca^3 - 968/9*Cf*nf*Ca^2 + 176/9*Cf*nf^2*Ca - 
         32/27*Cf*nf^3 + 102428/27*Cf^2*Ca^2 - 36304/27*Cf^2*nf*Ca + 3104/27*
         Cf^2*nf^2 - 600*Cf^2*zeta2*Ca^2 + 320/3*Cf^2*zeta2*nf*Ca - 38720/27*
         Cf^2*lqr*Ca^2 + 14080/27*Cf^2*lqr*nf*Ca - 1280/27*Cf^2*lqr*nf^2 + 
         9680/27*Cf^2*lfr*Ca^2 - 3520/27*Cf^2*lfr*nf*Ca + 320/27*Cf^2*lfr*nf^2
          + 82132/27*Cf^3*Ca - 1120*Cf^3*Ca*zeta3 - 13144/27*Cf^3*nf - 31472/9
         *Cf^3*zeta2*Ca + 4160/9*Cf^3*zeta2*nf - 185744/27*Cf^3*lqr*Ca + 31808/
         27*Cf^3*lqr*nf + 960*Cf^3*lqr*zeta2*Ca + 16720/9*Cf^3*lqr^2*Ca - 3040/
         9*Cf^3*lqr^2*nf + 138224/27*Cf^3*lfr*Ca - 23168/27*Cf^3*lfr*nf - 960*
         Cf^3*lfr*zeta2*Ca - 17600/9*Cf^3*lfr*lqr*Ca + 3200/9*Cf^3*lfr*lqr*nf
          + 880/9*Cf^3*lfr^2*Ca - 160/9*Cf^3*lfr^2*nf - 7616/3*Cf^4 - 8960/3*
         Cf^4*zeta3 - 1856*Cf^4*zeta2 + 3760*Cf^4*lqr + 1920*Cf^4*lqr*zeta2 + 
         704*Cf^4*lqr^2 - 1280/3*Cf^4*lqr^3 - 3760*Cf^4*lfr - 1920*Cf^4*lfr*
         zeta2 - 1408*Cf^4*lfr*lqr + 1280*Cf^4*lfr*lqr^2 + 704*Cf^4*lfr^2 - 
         1280*Cf^4*lfr^2*lqr + 1280/3*Cf^4*lfr^3 )

       + Da0*Lb2 * (  - 55924/27*Cf*Ca^3 + 9982/9*Cf*nf*Ca^2 - 1756/9*Cf*nf^2*
         Ca + 304/27*Cf*nf^3 + 1078/3*Cf*zeta2*Ca^3 - 124*Cf*zeta2*nf*Ca^2 + 
         32/3*Cf*zeta2*nf^2*Ca + 5324/9*Cf*lqr*Ca^3 - 968/3*Cf*lqr*nf*Ca^2 + 
         176/3*Cf*lqr*nf^2*Ca - 32/9*Cf*lqr*nf^3 - 1021060/81*Cf^2*Ca^2 + 9088/
         3*Cf^2*Ca^2*zeta3 + 329156/81*Cf^2*nf*Ca - 448/3*Cf^2*nf*Ca*zeta3 - 
         25000/81*Cf^2*nf^2 + 65228/9*Cf^2*zeta2*Ca^2 - 5704/3*Cf^2*zeta2*nf*
         Ca + 1024/9*Cf^2*zeta2*nf^2 - 2592/5*Cf^2*zeta2^2*Ca^2 + 99760/9*Cf^2
         *lqr*Ca^2 - 35144/9*Cf^2*lqr*nf*Ca + 2944/9*Cf^2*lqr*nf^2 - 5320/3*
         Cf^2*lqr*zeta2*Ca^2 + 320*Cf^2*lqr*zeta2*nf*Ca - 18392/9*Cf^2*lqr^2*
         Ca^2 + 6688/9*Cf^2*lqr^2*nf*Ca - 608/9*Cf^2*lqr^2*nf^2 - 31504/9*Cf^2
         *lfr*Ca^2 + 11096/9*Cf^2*lfr*nf*Ca - 928/9*Cf^2*lfr*nf^2 + 2152/3*
         Cf^2*lfr*zeta2*Ca^2 - 128*Cf^2*lfr*zeta2*nf*Ca + 7744/9*Cf^2*lfr*lqr*
         Ca^2 - 2816/9*Cf^2*lfr*lqr*nf*Ca + 256/9*Cf^2*lfr*lqr*nf^2 + 1936/9*
         Cf^2*lfr^2*Ca^2 - 704/9*Cf^2*lfr^2*nf*Ca + 64/9*Cf^2*lfr^2*nf^2 + 
         854522/81*Cf^3*Ca + 9504*Cf^3*Ca*zeta3 - 100172/81*Cf^3*nf - 5696/3*
         Cf^3*nf*zeta3 + 23152/3*Cf^3*zeta2*Ca - 1600*Cf^3*zeta2*nf - 4512/5*
         Cf^3*zeta2^2*Ca + 12352/9*Cf^3*lqr*Ca - 2112*Cf^3*lqr*Ca*zeta3 - 1312/
         9*Cf^3*lqr*nf - 26512/3*Cf^3*lqr*zeta2*Ca + 3776/3*Cf^3*lqr*zeta2*nf
          - 21272/3*Cf^3*lqr^2*Ca + 3536/3*Cf^3*lqr^2*nf + 1152*Cf^3*lqr^2*
         zeta2*Ca + 1408*Cf^3*lqr^3*Ca - 256*Cf^3*lqr^3*nf - 53536/9*Cf^3*lfr*
         Ca + 2112*Cf^3*lfr*Ca*zeta3 + 7936/9*Cf^3*lfr*nf + 23344/3*Cf^3*lfr*
         zeta2*Ca - 3200/3*Cf^3*lfr*zeta2*nf + 33568/3*Cf^3*lfr*lqr*Ca - 5440/
         3*Cf^3*lfr*lqr*nf - 2304*Cf^3*lfr*lqr*zeta2*Ca - 2112*Cf^3*lfr*lqr^2*
         Ca + 384*Cf^3*lfr*lqr^2*nf - 12296/3*Cf^3*lfr^2*Ca + 1904/3*Cf^3*
         lfr^2*nf + 1152*Cf^3*lfr^2*zeta2*Ca + 704*Cf^3*lfr^3*Ca - 128*Cf^3*
         lfr^3*nf - 10882/3*Cf^4 + 10016*Cf^4*zeta3 - 9952/3*Cf^4*zeta2 + 4992/
         5*Cf^4*zeta2^2 - 12632/3*Cf^4*lqr - 10112*Cf^4*lqr*zeta3 - 4096*Cf^4*
         lqr*zeta2 + 5552*Cf^4*lqr^2 + 2688*Cf^4*lqr^2*zeta2 - 256*Cf^4*lqr^3
          - 128*Cf^4*lqr^4 + 12632/3*Cf^4*lfr + 10112*Cf^4*lfr*zeta3 + 4096*
         Cf^4*lfr*zeta2 - 11104*Cf^4*lfr*lqr - 5376*Cf^4*lfr*lqr*zeta2 + 768*
         Cf^4*lfr*lqr^2 + 512*Cf^4*lfr*lqr^3 + 5552*Cf^4*lfr^2 + 2688*Cf^4*
         lfr^2*zeta2 - 768*Cf^4*lfr^2*lqr - 768*Cf^4*lfr^2*lqr^2 + 256*Cf^4*
         lfr^3 + 512*Cf^4*lfr^3*lqr - 128*Cf^4*lfr^4 )

       + Da0*Lb1 * ( C4 + 615092/81*Cf*Ca^3 - 2200*Cf*Ca^3*zeta3 - 3734*Cf*nf*
         Ca^2 + 400*Cf*nf*Ca^2*zeta3 + 16078/27*Cf*nf^2*Ca - 2528/81*Cf*nf^3
          - 29792/9*Cf*zeta2*Ca^3 + 12596/9*Cf*zeta2*nf*Ca^2 - 1624/9*Cf*zeta2
         *nf^2*Ca + 64/9*Cf*zeta2*nf^3 + 1936/5*Cf*zeta2^2*Ca^3 - 352/5*Cf*
         zeta2^2*nf*Ca^2 - 113432/27*Cf*lqr*Ca^3 + 20720/9*Cf*lqr*nf*Ca^2 - 
         3632/9*Cf*lqr*nf^2*Ca + 608/27*Cf*lqr*nf^3 + 1936/3*Cf*lqr*zeta2*Ca^3
          - 704/3*Cf*lqr*zeta2*nf*Ca^2 + 64/3*Cf*lqr*zeta2*nf^2*Ca + 5324/9*Cf
         *lqr^2*Ca^3 - 968/3*Cf*lqr^2*nf*Ca^2 + 176/3*Cf*lqr^2*nf^2*Ca - 32/9*
         Cf*lqr^2*nf^3 + 2281271/243*Cf^2*Ca^2 + 2304*Cf^2*Ca^2*zeta5 - 165800/
         9*Cf^2*Ca^2*zeta3 - 663124/243*Cf^2*nf*Ca + 32720/9*Cf^2*nf*Ca*zeta3
          + 58796/243*Cf^2*nf^2 - 640/3*Cf^2*nf^2*zeta3 - 166340/9*Cf^2*zeta2*
         Ca^2 + 1376*Cf^2*zeta2*Ca^2*zeta3 + 157784/27*Cf^2*zeta2*nf*Ca - 
         12224/27*Cf^2*zeta2*nf^2 + 12928/5*Cf^2*zeta2^2*Ca^2 - 1376/3*Cf^2*
         zeta2^2*nf*Ca - 185656/9*Cf^2*lqr*Ca^2 + 5200*Cf^2*lqr*Ca^2*zeta3 + 
         58360/9*Cf^2*lqr*nf*Ca - 160*Cf^2*lqr*nf*Ca*zeta3 - 464*Cf^2*lqr*nf^2
          + 121264/9*Cf^2*lqr*zeta2*Ca^2 - 31600/9*Cf^2*lqr*zeta2*nf*Ca + 640/
         3*Cf^2*lqr*zeta2*nf^2 - 5184/5*Cf^2*lqr*zeta2^2*Ca^2 + 29200/3*Cf^2*
         lqr^2*Ca^2 - 10072/3*Cf^2*lqr^2*nf*Ca + 272*Cf^2*lqr^2*nf^2 - 1584*
         Cf^2*lqr^2*zeta2*Ca^2 + 288*Cf^2*lqr^2*zeta2*nf*Ca - 10648/9*Cf^2*
         lqr^3*Ca^2 + 3872/9*Cf^2*lqr^3*nf*Ca - 352/9*Cf^2*lqr^3*nf^2 + 36916/
         3*Cf^2*lfr*Ca^2 - 1504*Cf^2*lfr*Ca^2*zeta3 - 31856/9*Cf^2*lfr*nf*Ca
          - 512*Cf^2*lfr*nf*Ca*zeta3 + 2000/9*Cf^2*lfr*nf^2 - 70576/9*Cf^2*lfr
         *zeta2*Ca^2 + 16048/9*Cf^2*lfr*zeta2*nf*Ca - 256/3*Cf^2*lfr*zeta2*
         nf^2 + 5184/5*Cf^2*lfr*zeta2^2*Ca^2 - 5472*Cf^2*lfr*lqr*Ca^2 + 5632/3
         *Cf^2*lfr*lqr*nf*Ca - 448/3*Cf^2*lfr*lqr*nf^2 + 1056*Cf^2*lfr*lqr*
         zeta2*Ca^2 - 192*Cf^2*lfr*lqr*zeta2*nf*Ca + 1936/3*Cf^2*lfr*lqr^2*
         Ca^2 - 704/3*Cf^2*lfr*lqr^2*nf*Ca + 64/3*Cf^2*lfr*lqr^2*nf^2 - 2648*
         Cf^2*lfr^2*Ca^2 + 2680/3*Cf^2*lfr^2*nf*Ca - 208/3*Cf^2*lfr^2*nf^2 + 
         528*Cf^2*lfr^2*zeta2*Ca^2 - 96*Cf^2*lfr^2*zeta2*nf*Ca + 968/3*Cf^2*
         lfr^2*lqr*Ca^2 - 352/3*Cf^2*lfr^2*lqr*nf*Ca + 32/3*Cf^2*lfr^2*lqr*
         nf^2 + 1936/9*Cf^2*lfr^3*Ca^2 - 704/9*Cf^2*lfr^3*nf*Ca + 64/9*Cf^2*
         lfr^3*nf^2 - 169177/9*Cf^3*Ca - 63496/3*Cf^3*Ca*zeta3 + 15254/9*Cf^3*
         nf + 6112*Cf^3*nf*zeta3 + 123368/27*Cf^3*zeta2*Ca + 5184*Cf^3*zeta2*
         Ca*zeta3 - 12752/27*Cf^3*zeta2*nf + 21056/15*Cf^3*zeta2^2*Ca + 2176/
         15*Cf^3*zeta2^2*nf + 2487032/81*Cf^3*lqr*Ca + 42656/3*Cf^3*lqr*Ca*
         zeta3 - 325280/81*Cf^3*lqr*nf - 11776/3*Cf^3*lqr*nf*zeta3 + 83776/9*
         Cf^3*lqr*zeta2*Ca - 20800/9*Cf^3*lqr*zeta2*nf - 9024/5*Cf^3*lqr*
         zeta2^2*Ca - 8892*Cf^3*lqr^2*Ca - 192*Cf^3*lqr^2*Ca*zeta3 + 1528*Cf^3
         *lqr^2*nf - 17696/3*Cf^3*lqr^2*zeta2*Ca + 3008/3*Cf^3*lqr^2*zeta2*nf
          - 1312*Cf^3*lqr^3*Ca + 192*Cf^3*lqr^3*nf + 384*Cf^3*lqr^3*zeta2*Ca
          + 352*Cf^3*lqr^4*Ca - 64*Cf^3*lqr^4*nf - 1916792/81*Cf^3*lfr*Ca - 
         21536/3*Cf^3*lfr*Ca*zeta3 + 234560/81*Cf^3*lfr*nf + 7936/3*Cf^3*lfr*
         nf*zeta3 - 64768/9*Cf^3*lfr*zeta2*Ca + 17344/9*Cf^3*lfr*zeta2*nf + 
         9024/5*Cf^3*lfr*zeta2^2*Ca + 5552*Cf^3*lfr*lqr*Ca + 384*Cf^3*lfr*lqr*
         Ca*zeta3 - 1024*Cf^3*lfr*lqr*nf + 29056/3*Cf^3*lfr*lqr*zeta2*Ca - 
         4864/3*Cf^3*lfr*lqr*zeta2*nf + 4288*Cf^3*lfr*lqr^2*Ca - 640*Cf^3*lfr*
         lqr^2*nf - 1152*Cf^3*lfr*lqr^2*zeta2*Ca - 704*Cf^3*lfr*lqr^3*Ca + 128
         *Cf^3*lfr*lqr^3*nf + 3340*Cf^3*lfr^2*Ca - 192*Cf^3*lfr^2*Ca*zeta3 - 
         504*Cf^3*lfr^2*nf - 11360/3*Cf^3*lfr^2*zeta2*Ca + 1856/3*Cf^3*lfr^2*
         zeta2*nf - 4640*Cf^3*lfr^2*lqr*Ca + 704*Cf^3*lfr^2*lqr*nf + 1152*Cf^3
         *lfr^2*lqr*zeta2*Ca + 1664*Cf^3*lfr^3*Ca - 256*Cf^3*lfr^3*nf - 384*
         Cf^3*lfr^3*zeta2*Ca + 704*Cf^3*lfr^3*lqr*Ca - 128*Cf^3*lfr^3*lqr*nf
          - 352*Cf^3*lfr^4*Ca + 64*Cf^3*lfr^4*nf + 5202*Cf^4 - 10752*Cf^4*
         zeta5 + 9152*Cf^4*zeta3 + 15920/3*Cf^4*zeta2 + 7680*Cf^4*zeta2*zeta3
          - 25792/15*Cf^4*zeta2^2 - 34588/3*Cf^4*lqr + 16448*Cf^4*lqr*zeta3 - 
         26080/3*Cf^4*lqr*zeta2 + 9984/5*Cf^4*lqr*zeta2^2 + 1712*Cf^4*lqr^2 - 
         9984*Cf^4*lqr^2*zeta3 - 2304*Cf^4*lqr^2*zeta2 + 1888*Cf^4*lqr^3 + 
         1536*Cf^4*lqr^3*zeta2 - 256*Cf^4*lqr^4 + 34588/3*Cf^4*lfr - 16448*
         Cf^4*lfr*zeta3 + 26080/3*Cf^4*lfr*zeta2 - 9984/5*Cf^4*lfr*zeta2^2 - 
         3424*Cf^4*lfr*lqr + 19968*Cf^4*lfr*lqr*zeta3 + 4608*Cf^4*lfr*lqr*
         zeta2 - 5664*Cf^4*lfr*lqr^2 - 4608*Cf^4*lfr*lqr^2*zeta2 + 1024*Cf^4*
         lfr*lqr^3 + 1712*Cf^4*lfr^2 - 9984*Cf^4*lfr^2*zeta3 - 2304*Cf^4*lfr^2
         *zeta2 + 5664*Cf^4*lfr^2*lqr + 4608*Cf^4*lfr^2*lqr*zeta2 - 1536*Cf^4*
         lfr^2*lqr^2 - 1888*Cf^4*lfr^3 - 1536*Cf^4*lfr^3*zeta2 + 1024*Cf^4*
         lfr^3*lqr - 256*Cf^4*lfr^4 )

       + Da0*Lb0 * ( F4 - 7153663/729*Cf*Ca^3 - 2112*Cf*Ca^3*zeta5 + 255748/27
         *Cf*Ca^3*zeta3 + 955471/243*Cf*nf*Ca^2 + 384*Cf*nf*Ca^2*zeta5 - 67828/
         27*Cf*nf*Ca^2*zeta3 - 135919/243*Cf*nf^2*Ca + 3176/27*Cf*nf^2*Ca*
         zeta3 + 21712/729*Cf*nf^3 + 64/27*Cf*nf^3*zeta3 + 483556/81*Cf*zeta2*
         Ca^3 - 1936/3*Cf*zeta2*Ca^3*zeta3 - 226640/81*Cf*zeta2*nf*Ca^2 + 352/
         3*Cf*zeta2*nf*Ca^2*zeta3 + 35104/81*Cf*zeta2*nf^2*Ca - 608/27*Cf*
         zeta2*nf^3 - 7216/15*Cf*zeta2^2*Ca^3 + 240*Cf*zeta2^2*nf*Ca^2 - 416/
         15*Cf*zeta2^2*nf^2*Ca + 657608/81*Cf*lqr*Ca^3 - 1936*Cf*lqr*Ca^3*
         zeta3 - 37510/9*Cf*lqr*nf*Ca^2 + 352*Cf*lqr*nf*Ca^2*zeta3 + 17614/27*
         Cf*lqr*nf^2*Ca - 2528/81*Cf*lqr*nf^3 - 3320*Cf*lqr*zeta2*Ca^3 + 12304/
         9*Cf*lqr*zeta2*nf*Ca^2 - 1568/9*Cf*lqr*zeta2*nf^2*Ca + 64/9*Cf*lqr*
         zeta2*nf^3 + 1936/5*Cf*lqr*zeta2^2*Ca^3 - 352/5*Cf*lqr*zeta2^2*nf*
         Ca^2 - 67606/27*Cf*lqr^2*Ca^3 + 11680/9*Cf*lqr^2*nf*Ca^2 - 1936/9*Cf*
         lqr^2*nf^2*Ca + 304/27*Cf*lqr^2*nf^3 + 968/3*Cf*lqr^2*zeta2*Ca^3 - 
         352/3*Cf*lqr^2*zeta2*nf*Ca^2 + 32/3*Cf*lqr^2*zeta2*nf^2*Ca + 5324/27*
         Cf*lqr^3*Ca^3 - 968/9*Cf*lqr^3*nf*Ca^2 + 176/9*Cf*lqr^3*nf^2*Ca - 32/
         27*Cf*lqr^3*nf^3 - 32*Cf^2*N4*nfv + 640/3*Cf^2*zeta5*N4*nfv - 112/3*
         Cf^2*zeta3*N4*nfv + 29546917/1458*Cf^2*Ca^2 - 336*Cf^2*Ca^2*zeta5 + 
         491320/81*Cf^2*Ca^2*zeta3 - 752/3*Cf^2*Ca^2*zeta3^2 - 3597817/729*
         Cf^2*nf*Ca + 32*Cf^2*nf*Ca*zeta5 - 406520/81*Cf^2*nf*Ca*zeta3 + 
         126644/729*Cf^2*nf^2 + 47392/81*Cf^2*nf^2*zeta3 - 80*Cf^2*zeta2*N4*
         nfv - 148282/81*Cf^2*zeta2*Ca^2 - 7376/3*Cf^2*zeta2*Ca^2*zeta3 + 9788/
         27*Cf^2*zeta2*nf*Ca + 1024/3*Cf^2*zeta2*nf*Ca*zeta3 + 688/81*Cf^2*
         zeta2*nf^2 + 16/5*Cf^2*zeta2^2*N4*nfv - 314596/135*Cf^2*zeta2^2*Ca^2
          + 97424/135*Cf^2*zeta2^2*nf*Ca - 3904/135*Cf^2*zeta2^2*nf^2 - 38944/
         315*Cf^2*zeta2^3*Ca^2 - 6202949/729*Cf^2*lqr*Ca^2 + 1216*Cf^2*lqr*
         Ca^2*zeta5 - 210184/27*Cf^2*lqr*Ca^2*zeta3 + 2197828/729*Cf^2*lqr*nf*
         Ca + 19712/9*Cf^2*lqr*nf*Ca*zeta3 - 137012/729*Cf^2*lqr*nf^2 - 5888/
         27*Cf^2*lqr*nf^2*zeta3 - 823000/81*Cf^2*lqr*zeta2*Ca^2 + 2176/3*Cf^2*
         lqr*zeta2*Ca^2*zeta3 + 276208/81*Cf^2*lqr*zeta2*nf*Ca - 7616/27*Cf^2*
         lqr*zeta2*nf^2 + 24896/15*Cf^2*lqr*zeta2^2*Ca^2 - 4672/15*Cf^2*lqr*
         zeta2^2*nf*Ca - 164126/81*Cf^2*lqr^2*Ca^2 + 3344/3*Cf^2*lqr^2*Ca^2*
         zeta3 + 43684/81*Cf^2*lqr^2*nf*Ca + 160/3*Cf^2*lqr^2*nf*Ca*zeta3 - 
         1760/81*Cf^2*lqr^2*nf^2 + 39440/9*Cf^2*lqr^2*zeta2*Ca^2 - 10624/9*
         Cf^2*lqr^2*zeta2*nf*Ca + 704/9*Cf^2*lqr^2*zeta2*nf^2 - 1728/5*Cf^2*
         lqr^2*zeta2^2*Ca^2 + 16328/9*Cf^2*lqr^3*Ca^2 - 5440/9*Cf^2*lqr^3*nf*
         Ca + 416/9*Cf^2*lqr^3*nf^2 - 352*Cf^2*lqr^3*zeta2*Ca^2 + 64*Cf^2*
         lqr^3*zeta2*nf*Ca - 5324/27*Cf^2*lqr^4*Ca^2 + 1936/27*Cf^2*lqr^4*nf*
         Ca - 176/27*Cf^2*lqr^4*nf^2 - 5166616/729*Cf^2*lfr*Ca^2 - 1216*Cf^2*
         lfr*Ca^2*zeta5 + 138112/27*Cf^2*lfr*Ca^2*zeta3 + 1116368/729*Cf^2*lfr
         *nf*Ca - 4784/9*Cf^2*lfr*nf*Ca*zeta3 - 69376/729*Cf^2*lfr*nf^2 + 128/
         27*Cf^2*lfr*nf^2*zeta3 + 996520/81*Cf^2*lfr*zeta2*Ca^2 - 2176/3*Cf^2*
         lfr*zeta2*Ca^2*zeta3 - 305296/81*Cf^2*lfr*zeta2*nf*Ca + 7424/27*Cf^2*
         lfr*zeta2*nf^2 - 5296/3*Cf^2*lfr*zeta2^2*Ca^2 + 992/3*Cf^2*lfr*
         zeta2^2*nf*Ca + 617860/81*Cf^2*lfr*lqr*Ca^2 - 2464/3*Cf^2*lfr*lqr*
         Ca^2*zeta3 - 176192/81*Cf^2*lfr*lqr*nf*Ca - 1088/3*Cf^2*lfr*lqr*nf*Ca
         *zeta3 + 10096/81*Cf^2*lfr*lqr*nf^2 - 50896/9*Cf^2*lfr*lqr*zeta2*Ca^2
          + 11936/9*Cf^2*lfr*lqr*zeta2*nf*Ca - 640/9*Cf^2*lfr*lqr*zeta2*nf^2
          + 3456/5*Cf^2*lfr*lqr*zeta2^2*Ca^2 - 16328/9*Cf^2*lfr*lqr^2*Ca^2 + 
         5440/9*Cf^2*lfr*lqr^2*nf*Ca - 416/9*Cf^2*lfr*lqr^2*nf^2 + 352*Cf^2*
         lfr*lqr^2*zeta2*Ca^2 - 64*Cf^2*lfr*lqr^2*zeta2*nf*Ca + 3872/27*Cf^2*
         lfr*lqr^3*Ca^2 - 1408/27*Cf^2*lfr*lqr^3*nf*Ca + 128/27*Cf^2*lfr*lqr^3
         *nf^2 - 205442/81*Cf^2*lfr^2*Ca^2 - 880/3*Cf^2*lfr^2*Ca^2*zeta3 + 
         48160/81*Cf^2*lfr^2*nf*Ca + 928/3*Cf^2*lfr^2*nf*Ca*zeta3 - 1208/81*
         Cf^2*lfr^2*nf^2 + 5648/9*Cf^2*lfr^2*zeta2*Ca^2 + 800/9*Cf^2*lfr^2*
         zeta2*nf*Ca - 256/9*Cf^2*lfr^2*zeta2*nf^2 - 1728/5*Cf^2*lfr^2*zeta2^2
         *Ca^2 - 16328/9*Cf^2*lfr^2*lqr*Ca^2 + 5440/9*Cf^2*lfr^2*lqr*nf*Ca - 
         416/9*Cf^2*lfr^2*lqr*nf^2 + 352*Cf^2*lfr^2*lqr*zeta2*Ca^2 - 64*Cf^2*
         lfr^2*lqr*zeta2*nf*Ca + 968/9*Cf^2*lfr^2*lqr^2*Ca^2 - 352/9*Cf^2*
         lfr^2*lqr^2*nf*Ca + 32/9*Cf^2*lfr^2*lqr^2*nf^2 + 16328/9*Cf^2*lfr^3*
         Ca^2 - 5440/9*Cf^2*lfr^3*nf*Ca + 416/9*Cf^2*lfr^3*nf^2 - 352*Cf^2*
         lfr^3*zeta2*Ca^2 + 64*Cf^2*lfr^3*zeta2*nf*Ca + 3872/27*Cf^2*lfr^3*lqr
         *Ca^2 - 1408/27*Cf^2*lfr^3*lqr*nf*Ca + 128/27*Cf^2*lfr^3*lqr*nf^2 - 
         5324/27*Cf^2*lfr^4*Ca^2 + 1936/27*Cf^2*lfr^4*nf*Ca - 176/27*Cf^2*
         lfr^4*nf^2 - 277169/18*Cf^3*Ca + 110752/9*Cf^3*Ca*zeta5 + 457760/27*
         Cf^3*Ca*zeta3 - 15808/3*Cf^3*Ca*zeta3^2 + 12385/9*Cf^3*nf - 13696/9*
         Cf^3*nf*zeta5 - 74336/27*Cf^3*nf*zeta3 - 154514/81*Cf^3*zeta2*Ca - 
         159200/9*Cf^3*zeta2*Ca*zeta3 + 41792/81*Cf^3*zeta2*nf + 22400/9*Cf^3*
         zeta2*nf*zeta3 + 221744/135*Cf^3*zeta2^2*Ca - 47264/135*Cf^3*zeta2^2*
         nf + 71168/315*Cf^3*zeta2^3*Ca + 17699/9*Cf^3*lqr*Ca - 960*Cf^3*lqr*
         Ca*zeta5 - 271232/9*Cf^3*lqr*Ca*zeta3 - 22994/27*Cf^3*lqr*nf + 55840/
         9*Cf^3*lqr*nf*zeta3 + 13768/27*Cf^3*lqr*zeta2*Ca + 6272*Cf^3*lqr*
         zeta2*Ca*zeta3 - 4000/27*Cf^3*lqr*zeta2*nf + 10592/5*Cf^3*lqr*zeta2^2
         *Ca + 64/15*Cf^3*lqr*zeta2^2*nf + 78556/9*Cf^3*lqr^2*Ca + 20704/3*
         Cf^3*lqr^2*Ca*zeta3 - 10024/9*Cf^3*lqr^2*nf - 5632/3*Cf^3*lqr^2*nf*
         zeta3 + 37072/9*Cf^3*lqr^2*zeta2*Ca - 8512/9*Cf^3*lqr^2*zeta2*nf - 
         4928/5*Cf^3*lqr^2*zeta2^2*Ca - 11480/3*Cf^3*lqr^3*Ca + 384*Cf^3*lqr^3
         *Ca*zeta3 + 1904/3*Cf^3*lqr^3*nf - 1216*Cf^3*lqr^3*zeta2*Ca + 256*
         Cf^3*lqr^3*zeta2*nf + 352*Cf^3*lqr^4*Ca - 64*Cf^3*lqr^4*nf + 51304/9*
         Cf^3*lfr*Ca + 960*Cf^3*lfr*Ca*zeta5 + 190448/9*Cf^3*lfr*Ca*zeta3 - 
         6328/27*Cf^3*lfr*nf - 41152/9*Cf^3*lfr*nf*zeta3 - 32776/27*Cf^3*lfr*
         zeta2*Ca - 6272*Cf^3*lfr*zeta2*Ca*zeta3 + 5728/27*Cf^3*lfr*zeta2*nf
          - 12704/5*Cf^3*lfr*zeta2^2*Ca + 1088/15*Cf^3*lfr*zeta2^2*nf - 163052/
         9*Cf^3*lfr*lqr*Ca - 13952/3*Cf^3*lfr*lqr*Ca*zeta3 + 21128/9*Cf^3*lfr*
         lqr*nf + 6272/3*Cf^3*lfr*lqr*nf*zeta3 - 45632/9*Cf^3*lfr*lqr*zeta2*Ca
          + 11840/9*Cf^3*lfr*lqr*zeta2*nf + 9856/5*Cf^3*lfr*lqr*zeta2^2*Ca + 
         7344*Cf^3*lfr*lqr^2*Ca - 1152*Cf^3*lfr*lqr^2*Ca*zeta3 - 1216*Cf^3*lfr
         *lqr^2*nf + 2240*Cf^3*lfr*lqr^2*zeta2*Ca - 512*Cf^3*lfr*lqr^2*zeta2*
         nf - 704*Cf^3*lfr*lqr^3*Ca + 128*Cf^3*lfr*lqr^3*nf + 84496/9*Cf^3*
         lfr^2*Ca - 6752/3*Cf^3*lfr^2*Ca*zeta3 - 11104/9*Cf^3*lfr^2*nf - 640/3
         *Cf^3*lfr^2*nf*zeta3 + 8560/9*Cf^3*lfr^2*zeta2*Ca - 3328/9*Cf^3*lfr^2
         *zeta2*nf - 4928/5*Cf^3*lfr^2*zeta2^2*Ca - 3208*Cf^3*lfr^2*lqr*Ca + 
         1152*Cf^3*lfr^2*lqr*Ca*zeta3 + 528*Cf^3*lfr^2*lqr*nf - 832*Cf^3*lfr^2
         *lqr*zeta2*Ca + 256*Cf^3*lfr^2*lqr*zeta2*nf - 928/3*Cf^3*lfr^3*Ca - 
         384*Cf^3*lfr^3*Ca*zeta3 + 160/3*Cf^3*lfr^3*nf - 192*Cf^3*lfr^3*zeta2*
         Ca + 704*Cf^3*lfr^3*lqr*Ca - 128*Cf^3*lfr^3*lqr*nf - 352*Cf^3*lfr^4*
         Ca + 64*Cf^3*lfr^4*nf + 15509/3*Cf^4 + 3136*Cf^4*zeta5 - 24160/3*Cf^4
         *zeta3 - 18304/3*Cf^4*zeta3^2 + 7148/3*Cf^4*zeta2 - 7552*Cf^4*zeta2*
         zeta3 - 2704/15*Cf^4*zeta2^2 - 97408/315*Cf^4*zeta2^3 - 912*Cf^4*lqr
          - 8832*Cf^4*lqr*zeta5 + 18432*Cf^4*lqr*zeta3 + 12976/3*Cf^4*lqr*
         zeta2 + 7168*Cf^4*lqr*zeta2*zeta3 - 25408/15*Cf^4*lqr*zeta2^2 - 3724*
         Cf^4*lqr^2 + 2752*Cf^4*lqr^2*zeta3 - 5408*Cf^4*lqr^2*zeta2 + 4608/5*
         Cf^4*lqr^2*zeta2^2 + 1552*Cf^4*lqr^3 - 7424/3*Cf^4*lqr^3*zeta3 + 128*
         Cf^4*lqr^3*zeta2 - 96*Cf^4*lqr^4 + 256*Cf^4*lqr^4*zeta2 + 912*Cf^4*
         lfr + 8832*Cf^4*lfr*zeta5 - 18432*Cf^4*lfr*zeta3 - 12976/3*Cf^4*lfr*
         zeta2 - 7168*Cf^4*lfr*zeta2*zeta3 + 25408/15*Cf^4*lfr*zeta2^2 + 7448*
         Cf^4*lfr*lqr - 5504*Cf^4*lfr*lqr*zeta3 + 10816*Cf^4*lfr*lqr*zeta2 - 
         9216/5*Cf^4*lfr*lqr*zeta2^2 - 4656*Cf^4*lfr*lqr^2 + 7424*Cf^4*lfr*
         lqr^2*zeta3 - 384*Cf^4*lfr*lqr^2*zeta2 + 384*Cf^4*lfr*lqr^3 - 1024*
         Cf^4*lfr*lqr^3*zeta2 - 3724*Cf^4*lfr^2 + 2752*Cf^4*lfr^2*zeta3 - 5408
         *Cf^4*lfr^2*zeta2 + 4608/5*Cf^4*lfr^2*zeta2^2 + 4656*Cf^4*lfr^2*lqr
          - 7424*Cf^4*lfr^2*lqr*zeta3 + 384*Cf^4*lfr^2*lqr*zeta2 - 576*Cf^4*
         lfr^2*lqr^2 + 1536*Cf^4*lfr^2*lqr^2*zeta2 - 1552*Cf^4*lfr^3 + 7424/3*
         Cf^4*lfr^3*zeta3 - 128*Cf^4*lfr^3*zeta2 + 384*Cf^4*lfr^3*lqr - 1024*
         Cf^4*lfr^3*lqr*zeta2 - 96*Cf^4*lfr^4 + 256*Cf^4*lfr^4*zeta2 ))

}

DeltaNSVb = {

DeltaNSVb1 ->
      ( + delta1*Lb1 * (  - 4*Cf )

       + delta1*Lb0 * ( 2*Cf + 4*Cf*lfr - 4*Cf*lqr )

       + delta2*La1 * (  - 4*Cf )

       + delta2*La0 * ( 2*Cf + 4*Cf*lfr - 4*Cf*lqr )

       + Db0*La0 * (  - 4*Cf )

       + Da0*Lb0 * (  - 4*Cf )),

DeltaNSVb2 ->
       (+ Db2*La0 * (  - 24*Cf^2 )

       + Da2*Lb0 * (  - 24*Cf^2 )

       + Db1*La1 * (  - 48*Cf^2 )

       + Db1*La0 * ( 44/3*Cf*Ca - 8/3*Cf*nf + 24*Cf^2 + 48*Cf^2*lfr - 48*Cf^2*
         lqr )

       + delta1*Lb3 * (  - 8*Cf^2 )

       + delta1*Lb2 * ( 22/3*Cf*Ca - 4/3*Cf*nf + 24*Cf^2 + 24*Cf^2*lfr - 24*
         Cf^2*lqr )

       + delta1*Lb1 * (  - 376/9*Cf*Ca + 44/3*Cf*Ca*lqr + 76/9*Cf*nf - 8/3*Cf*
         nf*lqr + 8*Cf*zeta2*Ca + 18*Cf^2 - 16*Cf^2*lfr - 16*Cf^2*lfr^2 + 40*
         Cf^2*lqr + 32*Cf^2*lqr*lfr - 16*Cf^2*lqr^2 - 16*Cf^2*zeta2 )

       + delta1*Lb0 * ( 1000/27*Cf*Ca + 400/9*Cf*Ca*lfr - 22/3*Cf*Ca*lfr^2 - 
         466/9*Cf*Ca*lqr + 22/3*Cf*Ca*lqr^2 - 28*Cf*Ca*zeta3 - 268/27*Cf*nf - 
         64/9*Cf*nf*lfr + 4/3*Cf*nf*lfr^2 + 76/9*Cf*nf*lqr - 4/3*Cf*nf*lqr^2
          - 56/3*Cf*zeta2*Ca - 8*Cf*zeta2*Ca*lfr + 8*Cf*zeta2*Ca*lqr + 8/3*Cf*
         zeta2*nf - 8*Cf^2 - 40*Cf^2*lfr - 16*Cf^2*lfr^2 + 28*Cf^2*lqr + 8*
         Cf^2*lqr*lfr + 8*Cf^2*lqr^2 - 32*Cf^2*zeta3 - 8*Cf^2*zeta2 + 16*Cf^2*
         zeta2*lfr - 16*Cf^2*zeta2*lqr )

       + Da1*Lb1 * (  - 48*Cf^2 )

       + Da1*Lb0 * ( 44/3*Cf*Ca - 8/3*Cf*nf + 24*Cf^2 + 48*Cf^2*lfr - 48*Cf^2*
         lqr )

       + delta2*La3 * (  - 8*Cf^2 )

       + delta2*La2 * ( 22/3*Cf*Ca - 4/3*Cf*nf + 24*Cf^2 + 24*Cf^2*lfr - 24*
         Cf^2*lqr )

       + delta2*La1 * (  - 376/9*Cf*Ca + 44/3*Cf*Ca*lqr + 76/9*Cf*nf - 8/3*Cf*
         nf*lqr + 8*Cf*zeta2*Ca + 18*Cf^2 - 16*Cf^2*lfr - 16*Cf^2*lfr^2 + 40*
         Cf^2*lqr + 32*Cf^2*lqr*lfr - 16*Cf^2*lqr^2 - 16*Cf^2*zeta2 )

       + delta2*La0 * ( 1000/27*Cf*Ca + 400/9*Cf*Ca*lfr - 22/3*Cf*Ca*lfr^2 - 
         466/9*Cf*Ca*lqr + 22/3*Cf*Ca*lqr^2 - 28*Cf*Ca*zeta3 - 268/27*Cf*nf - 
         64/9*Cf*nf*lfr + 4/3*Cf*nf*lfr^2 + 76/9*Cf*nf*lqr - 4/3*Cf*nf*lqr^2
          - 56/3*Cf*zeta2*Ca - 8*Cf*zeta2*Ca*lfr + 8*Cf*zeta2*Ca*lqr + 8/3*Cf*
         zeta2*nf - 8*Cf^2 - 40*Cf^2*lfr - 16*Cf^2*lfr^2 + 28*Cf^2*lqr + 8*
         Cf^2*lqr*lfr + 8*Cf^2*lqr^2 - 32*Cf^2*zeta3 - 8*Cf^2*zeta2 + 16*Cf^2*
         zeta2*lfr - 16*Cf^2*zeta2*lqr )

       + Db0*La2 * (  - 24*Cf^2 )

       + Db0*La1 * ( 44/3*Cf*Ca - 8/3*Cf*nf + 40*Cf^2 + 48*Cf^2*lfr - 48*Cf^2*
         lqr )

       + Db0*La0 * (  - 466/9*Cf*Ca + 44/3*Cf*Ca*lqr + 76/9*Cf*nf - 8/3*Cf*nf*
         lqr + 8*Cf*zeta2*Ca + 28*Cf^2 - 16*Cf^2*lfr^2 + 24*Cf^2*lqr + 32*Cf^2
         *lqr*lfr - 16*Cf^2*lqr^2 - 16*Cf^2*zeta2 )

       + Da0*Lb2 * (  - 24*Cf^2 )

       + Da0*Lb1 * ( 44/3*Cf*Ca - 8/3*Cf*nf + 40*Cf^2 + 48*Cf^2*lfr - 48*Cf^2*
         lqr )

       + Da0*Lb0 * (  - 466/9*Cf*Ca + 44/3*Cf*Ca*lqr + 76/9*Cf*nf - 8/3*Cf*nf*
         lqr + 8*Cf*zeta2*Ca + 28*Cf^2 - 16*Cf^2*lfr^2 + 24*Cf^2*lqr + 32*Cf^2
         *lqr*lfr - 16*Cf^2*lqr^2 - 16*Cf^2*zeta2 )),

DeltaNSVb3 ->
      ( + Db4*La0 * (  - 40*Cf^3 )

       + Da4*Lb0 * (  - 40*Cf^3 )

       + Db3*La1 * (  - 160*Cf^3 )

       + Db3*La0 * ( 880/9*Cf^2*Ca - 160/9*Cf^2*nf + 80*Cf^3 + 160*Cf^3*lfr - 
         160*Cf^3*lqr )

       + Da3*Lb1 * (  - 160*Cf^3 )

       + Da3*Lb0 * ( 880/9*Cf^2*Ca - 160/9*Cf^2*nf + 80*Cf^3 + 160*Cf^3*lfr - 
         160*Cf^3*lqr )

       + Db2*La2 * (  - 240*Cf^3 )

       + Db2*La1 * ( 880/3*Cf^2*Ca - 160/3*Cf^2*nf + 336*Cf^3 + 480*Cf^3*lfr
          - 480*Cf^3*lqr )

       + Db2*La0 * (  - 484/9*Cf*Ca^2 + 176/9*Cf*nf*Ca - 16/9*Cf*nf^2 - 592*
         Cf^2*Ca - 352/3*Cf^2*Ca*lfr + 880/3*Cf^2*Ca*lqr + 96*Cf^2*nf + 64/3*
         Cf^2*nf*lfr - 160/3*Cf^2*nf*lqr + 96*Cf^2*zeta2*Ca + 168*Cf^3 - 96*
         Cf^3*lfr - 192*Cf^3*lfr^2 + 240*Cf^3*lqr + 384*Cf^3*lqr*lfr - 192*
         Cf^3*lqr^2 + 96*Cf^3*zeta2 )

       + Da2*Lb2 * (  - 240*Cf^3 )

       + Da2*Lb1 * ( 880/3*Cf^2*Ca - 160/3*Cf^2*nf + 336*Cf^3 + 480*Cf^3*lfr
          - 480*Cf^3*lqr )

       + Da2*Lb0 * (  - 484/9*Cf*Ca^2 + 176/9*Cf*nf*Ca - 16/9*Cf*nf^2 - 592*
         Cf^2*Ca - 352/3*Cf^2*Ca*lfr + 880/3*Cf^2*Ca*lqr + 96*Cf^2*nf + 64/3*
         Cf^2*nf*lfr - 160/3*Cf^2*nf*lqr + 96*Cf^2*zeta2*Ca + 168*Cf^3 - 96*
         Cf^3*lfr - 192*Cf^3*lfr^2 + 240*Cf^3*lqr + 384*Cf^3*lqr*lfr - 192*
         Cf^3*lqr^2 + 96*Cf^3*zeta2 )

       + Db1*La3 * (  - 160*Cf^3 )

       + Db1*La2 * ( 880/3*Cf^2*Ca - 160/3*Cf^2*nf + 416*Cf^3 + 480*Cf^3*lfr
          - 480*Cf^3*lqr )

       + Db1*La1 * (  - 968/9*Cf*Ca^2 + 352/9*Cf*nf*Ca - 32/9*Cf*nf^2 - 3784/3
         *Cf^2*Ca - 704/3*Cf^2*Ca*lfr + 1760/3*Cf^2*Ca*lqr + 640/3*Cf^2*nf + 
         128/3*Cf^2*nf*lfr - 320/3*Cf^2*nf*lqr + 192*Cf^2*zeta2*Ca + 296*Cf^3
          - 384*Cf^3*lfr - 384*Cf^3*lfr^2 + 672*Cf^3*lqr + 768*Cf^3*lqr*lfr - 
         384*Cf^3*lqr^2 + 192*Cf^3*zeta2 )

       + Db1*La0 * ( 11476/27*Cf*Ca^2 - 968/9*Cf*Ca^2*lqr - 3896/27*Cf*nf*Ca
          + 352/9*Cf*nf*Ca*lqr + 304/27*Cf*nf^2 - 32/9*Cf*nf^2*lqr - 176/3*Cf*
         zeta2*Ca^2 + 32/3*Cf*zeta2*nf*Ca + 1616/3*Cf^2*Ca + 920*Cf^2*Ca*lfr
          - 88*Cf^2*Ca*lfr^2 - 1184*Cf^2*Ca*lqr - 176*Cf^2*Ca*lqr*lfr + 264*
         Cf^2*Ca*lqr^2 - 336*Cf^2*Ca*zeta3 - 296/3*Cf^2*nf - 144*Cf^2*nf*lfr
          + 16*Cf^2*nf*lfr^2 + 192*Cf^2*nf*lqr + 32*Cf^2*nf*lqr*lfr - 48*Cf^2*
         nf*lqr^2 - 448*Cf^2*zeta2*Ca - 192*Cf^2*zeta2*Ca*lfr + 192*Cf^2*zeta2
         *Ca*lqr + 64*Cf^2*zeta2*nf - 96*Cf^3 - 480*Cf^3*lfr - 96*Cf^3*lfr^2
          + 64*Cf^3*lfr^3 + 336*Cf^3*lqr - 96*Cf^3*lqr*lfr - 192*Cf^3*lqr*
         lfr^2 + 192*Cf^3*lqr^2 + 192*Cf^3*lqr^2*lfr - 64*Cf^3*lqr^3 - 640*
         Cf^3*zeta3 - 288*Cf^3*zeta2 - 192*Cf^3*zeta2*lfr + 192*Cf^3*zeta2*lqr
          )

       + delta1*Lb5 * (  - 8*Cf^3 )

       + delta1*Lb4 * ( 220/9*Cf^2*Ca - 40/9*Cf^2*nf + 44*Cf^3 + 40*Cf^3*lfr
          - 40*Cf^3*lqr )

       + delta1*Lb3 * (  - 484/27*Cf*Ca^2 + 176/27*Cf*nf*Ca - 16/27*Cf*nf^2 - 
         5756/27*Cf^2*Ca - 352/9*Cf^2*Ca*lfr + 880/9*Cf^2*Ca*lqr + 1040/27*
         Cf^2*nf + 64/9*Cf^2*nf*lfr - 160/9*Cf^2*nf*lqr + 32*Cf^2*zeta2*Ca + 
         36*Cf^3 - 112*Cf^3*lfr - 64*Cf^3*lfr^2 + 160*Cf^3*lqr + 128*Cf^3*lqr*
         lfr - 64*Cf^3*lqr^2 + 32*Cf^3*zeta2 )

       + delta1*Lb2 * ( 4676/27*Cf*Ca^2 - 484/9*Cf*Ca^2*lqr - 1678/27*Cf*nf*Ca
          + 176/9*Cf*nf*Ca*lqr + 152/27*Cf*nf^2 - 16/9*Cf*nf^2*lqr - 98/3*Cf*
         zeta2*Ca^2 + 16/3*Cf*zeta2*nf*Ca + 4364/9*Cf^2*Ca + 420*Cf^2*Ca*lfr
          - 44*Cf^2*Ca*lfr^2 - 640*Cf^2*Ca*lqr - 88*Cf^2*Ca*lqr*lfr + 132*Cf^2
         *Ca*lqr^2 - 168*Cf^2*Ca*zeta3 - 764/9*Cf^2*nf - 72*Cf^2*nf*lfr + 8*
         Cf^2*nf*lfr^2 + 112*Cf^2*nf*lqr + 16*Cf^2*nf*lqr*lfr - 24*Cf^2*nf*
         lqr^2 - 812/3*Cf^2*zeta2*Ca - 96*Cf^2*zeta2*Ca*lfr + 96*Cf^2*zeta2*Ca
         *lqr + 32*Cf^2*zeta2*nf - 272/3*Cf^3 - 272*Cf^3*lfr + 16*Cf^3*lfr^2
          + 32*Cf^3*lfr^3 + 128*Cf^3*lqr - 176*Cf^3*lqr*lfr - 96*Cf^3*lqr*
         lfr^2 + 160*Cf^3*lqr^2 + 96*Cf^3*lqr^2*lfr - 32*Cf^3*lqr^3 - 320*Cf^3
         *zeta3 - 96*Cf^3*zeta2 - 96*Cf^3*zeta2*lfr + 96*Cf^3*zeta2*lqr )

       + delta1*Lb1 * (  - 46738/81*Cf*Ca^2 + 9496/27*Cf*Ca^2*lqr - 484/9*Cf*
         Ca^2*lqr^2 + 200*Cf*Ca^2*zeta3 + 14648/81*Cf*nf*Ca - 3536/27*Cf*nf*Ca
         *lqr + 176/9*Cf*nf*Ca*lqr^2 - 1264/81*Cf*nf^2 + 304/27*Cf*nf^2*lqr - 
         16/9*Cf*nf^2*lqr^2 + 2560/9*Cf*zeta2*Ca^2 - 176/3*Cf*zeta2*Ca^2*lqr
          - 212/3*Cf*zeta2*nf*Ca + 32/3*Cf*zeta2*nf*Ca*lqr + 32/9*Cf*zeta2*
         nf^2 - 176/5*Cf*zeta2^2*Ca^2 - 18562/81*Cf^2*Ca - 14324/27*Cf^2*Ca*
         lfr - 2144/9*Cf^2*Ca*lfr^2 + 176/3*Cf^2*Ca*lfr^3 + 21020/27*Cf^2*Ca*
         lqr + 5344/9*Cf^2*Ca*lqr*lfr - 176/3*Cf^2*Ca*lqr*lfr^2 - 4388/9*Cf^2*
         Ca*lqr^2 - 176/3*Cf^2*Ca*lqr^2*lfr + 176/3*Cf^2*Ca*lqr^3 + 568*Cf^2*
         Ca*zeta3 + 128*Cf^2*Ca*zeta3*lfr - 128*Cf^2*Ca*zeta3*lqr + 5698/81*
         Cf^2*nf + 2240/27*Cf^2*nf*lfr + 320/9*Cf^2*nf*lfr^2 - 32/3*Cf^2*nf*
         lfr^3 - 3536/27*Cf^2*nf*lqr - 832/9*Cf^2*nf*lqr*lfr + 32/3*Cf^2*nf*
         lqr*lfr^2 + 728/9*Cf^2*nf*lqr^2 + 32/3*Cf^2*nf*lqr^2*lfr - 32/3*Cf^2*
         nf*lqr^3 - 320/3*Cf^2*nf*zeta3 + 788/3*Cf^2*zeta2*Ca + 464*Cf^2*zeta2
         *Ca*lfr + 64*Cf^2*zeta2*Ca*lfr^2 - 1184/3*Cf^2*zeta2*Ca*lqr - 128*
         Cf^2*zeta2*Ca*lqr*lfr + 64*Cf^2*zeta2*Ca*lqr^2 - 128/3*Cf^2*zeta2*nf
          - 64*Cf^2*zeta2*nf*lfr + 128/3*Cf^2*zeta2*nf*lqr + 48/5*Cf^2*zeta2^2
         *Ca - 262/3*Cf^3 + 64*Cf^3*lfr + 280*Cf^3*lfr^2 + 64*Cf^3*lfr^3 - 160
         *Cf^3*lqr - 464*Cf^3*lqr*lfr - 96*Cf^3*lqr*lfr^2 + 112*Cf^3*lqr^2 + 
         32*Cf^3*lqr^3 + 848*Cf^3*zeta3 + 832*Cf^3*zeta3*lfr - 832*Cf^3*zeta3*
         lqr - 352/3*Cf^3*zeta2 + 192*Cf^3*zeta2*lfr + 128*Cf^3*zeta2*lfr^2 - 
         96*Cf^3*zeta2*lqr - 256*Cf^3*zeta2*lqr*lfr + 128*Cf^3*zeta2*lqr^2 + 
         192/5*Cf^3*zeta2^2 )

       + delta1*Lb0 * ( 576020/729*Cf*Ca^2 + 8582/27*Cf*Ca^2*lfr - 5012/27*Cf*
         Ca^2*lfr^2 + 484/27*Cf*Ca^2*lfr^3 - 49582/81*Cf*Ca^2*lqr + 5738/27*Cf
         *Ca^2*lqr^2 - 484/27*Cf*Ca^2*lqr^3 + 192*Cf*Ca^2*zeta5 - 21692/27*Cf*
         Ca^2*zeta3 + 88/3*Cf*Ca^2*zeta3*lfr + 176*Cf*Ca^2*zeta3*lqr - 118984/
         729*Cf*nf*Ca - 724/9*Cf*nf*Ca*lfr + 1684/27*Cf*nf*Ca*lfr^2 - 176/27*
         Cf*nf*Ca*lfr^3 + 16952/81*Cf*nf*Ca*lqr - 1948/27*Cf*nf*Ca*lqr^2 + 176/
         27*Cf*nf*Ca*lqr^3 + 196/3*Cf*nf*Ca*zeta3 - 112/3*Cf*nf*Ca*zeta3*lfr
          + 10856/729*Cf*nf^2 + 64/27*Cf*nf^2*lfr - 128/27*Cf*nf^2*lfr^2 + 16/
         27*Cf*nf^2*lfr^3 - 1264/81*Cf*nf^2*lqr + 152/27*Cf*nf^2*lqr^2 - 16/27
         *Cf*nf^2*lqr^3 + 32/27*Cf*nf^2*zeta3 - 40844/81*Cf*zeta2*Ca^2 - 1336/
         9*Cf*zeta2*Ca^2*lfr + 88/3*Cf*zeta2*Ca^2*lfr^2 + 856/3*Cf*zeta2*Ca^2*
         lqr - 88/3*Cf*zeta2*Ca^2*lqr^2 + 176/3*Cf*zeta2*Ca^2*zeta3 + 11816/81
         *Cf*zeta2*nf*Ca + 208/9*Cf*zeta2*nf*Ca*lfr - 16/3*Cf*zeta2*nf*Ca*
         lfr^2 - 608/9*Cf*zeta2*nf*Ca*lqr + 16/3*Cf*zeta2*nf*Ca*lqr^2 - 304/27
         *Cf*zeta2*nf^2 + 32/9*Cf*zeta2*nf^2*lqr + 656/15*Cf*zeta2^2*Ca^2 + 
         176/5*Cf*zeta2^2*Ca^2*lfr - 176/5*Cf*zeta2^2*Ca^2*lqr - 208/15*Cf*
         zeta2^2*nf*Ca - 7283/27*Cf^2*Ca - 8600/27*Cf^2*Ca*lfr - 674/9*Cf^2*Ca
         *lfr^2 + 176/3*Cf^2*Ca*lfr^3 + 2438/27*Cf^2*Ca*lqr + 424/9*Cf^2*Ca*
         lqr*lfr - 44/3*Cf^2*Ca*lqr*lfr^2 + 844/9*Cf^2*Ca*lqr^2 - 44/3*Cf^2*Ca
         *lqr^2*lfr - 88/3*Cf^2*Ca*lqr^3 - 524*Cf^2*Ca*zeta3 + 120*Cf^2*Ca*
         zeta3*lfr + 96*Cf^2*Ca*zeta3*lfr^2 + 848/3*Cf^2*Ca*zeta3*lqr - 192*
         Cf^2*Ca*zeta3*lqr*lfr + 96*Cf^2*Ca*zeta3*lqr^2 - 2312/27*Cf^2*nf + 
         1250/27*Cf^2*nf*lfr + 128/9*Cf^2*nf*lfr^2 - 32/3*Cf^2*nf*lfr^3 + 358/
         27*Cf^2*nf*lqr - 160/9*Cf^2*nf*lqr*lfr + 8/3*Cf^2*nf*lqr*lfr^2 - 76/9
         *Cf^2*nf*lqr^2 + 8/3*Cf^2*nf*lqr^2*lfr + 16/3*Cf^2*nf*lqr^3 + 2032/9*
         Cf^2*nf*zeta3 + 64*Cf^2*nf*zeta3*lfr - 320/3*Cf^2*nf*zeta3*lqr - 476/
         9*Cf^2*zeta2*Ca + 1216/9*Cf^2*zeta2*Ca*lfr - 392/3*Cf^2*zeta2*Ca*
         lfr^2 + 320/9*Cf^2*zeta2*Ca*lqr + 192*Cf^2*zeta2*Ca*lqr*lfr - 184/3*
         Cf^2*zeta2*Ca*lqr^2 + 16*Cf^2*zeta2*Ca*zeta3 - 232/9*Cf^2*zeta2*nf - 
         16/9*Cf^2*zeta2*nf*lfr + 80/3*Cf^2*zeta2*nf*lfr^2 - 224/9*Cf^2*zeta2*
         nf*lqr - 32*Cf^2*zeta2*nf*lqr*lfr + 16/3*Cf^2*zeta2*nf*lqr^2 + 24*
         Cf^2*zeta2^2*Ca - 48/5*Cf^2*zeta2^2*Ca*lfr + 48/5*Cf^2*zeta2^2*Ca*lqr
          + 256/15*Cf^2*zeta2^2*nf + 55*Cf^3 + 148*Cf^3*lfr + 160*Cf^3*lfr^2
          + 24*Cf^3*lfr^3 - 106*Cf^3*lqr - 92*Cf^3*lqr*lfr + 24*Cf^3*lqr*lfr^2
          - 32*Cf^3*lqr^2 - 48*Cf^3*lqr^2*lfr - 384*Cf^3*zeta5 + 112*Cf^3*
         zeta3 - 720*Cf^3*zeta3*lfr - 448*Cf^3*zeta3*lfr^2 + 912*Cf^3*zeta3*
         lqr + 896*Cf^3*zeta3*lqr*lfr - 448*Cf^3*zeta3*lqr^2 + 256/3*Cf^3*
         zeta2 + 120*Cf^3*zeta2*lfr - 128*Cf^3*zeta2*lfr^2 - 64*Cf^3*zeta2*
         lfr^3 - 72*Cf^3*zeta2*lqr + 160*Cf^3*zeta2*lqr*lfr + 192*Cf^3*zeta2*
         lqr*lfr^2 - 32*Cf^3*zeta2*lqr^2 - 192*Cf^3*zeta2*lqr^2*lfr + 64*Cf^3*
         zeta2*lqr^3 + 128*Cf^3*zeta2*zeta3 - 560/3*Cf^3*zeta2^2 - 192/5*Cf^3*
         zeta2^2*lfr + 192/5*Cf^3*zeta2^2*lqr )

       + Da1*Lb3 * (  - 160*Cf^3 )

       + Da1*Lb2 * ( 880/3*Cf^2*Ca - 160/3*Cf^2*nf + 416*Cf^3 + 480*Cf^3*lfr
          - 480*Cf^3*lqr )

       + Da1*Lb1 * (  - 968/9*Cf*Ca^2 + 352/9*Cf*nf*Ca - 32/9*Cf*nf^2 - 3784/3
         *Cf^2*Ca - 704/3*Cf^2*Ca*lfr + 1760/3*Cf^2*Ca*lqr + 640/3*Cf^2*nf + 
         128/3*Cf^2*nf*lfr - 320/3*Cf^2*nf*lqr + 192*Cf^2*zeta2*Ca + 296*Cf^3
          - 384*Cf^3*lfr - 384*Cf^3*lfr^2 + 672*Cf^3*lqr + 768*Cf^3*lqr*lfr - 
         384*Cf^3*lqr^2 + 192*Cf^3*zeta2 )

       + Da1*Lb0 * ( 11476/27*Cf*Ca^2 - 968/9*Cf*Ca^2*lqr - 3896/27*Cf*nf*Ca
          + 352/9*Cf*nf*Ca*lqr + 304/27*Cf*nf^2 - 32/9*Cf*nf^2*lqr - 176/3*Cf*
         zeta2*Ca^2 + 32/3*Cf*zeta2*nf*Ca + 1616/3*Cf^2*Ca + 920*Cf^2*Ca*lfr
          - 88*Cf^2*Ca*lfr^2 - 1184*Cf^2*Ca*lqr - 176*Cf^2*Ca*lqr*lfr + 264*
         Cf^2*Ca*lqr^2 - 336*Cf^2*Ca*zeta3 - 296/3*Cf^2*nf - 144*Cf^2*nf*lfr
          + 16*Cf^2*nf*lfr^2 + 192*Cf^2*nf*lqr + 32*Cf^2*nf*lqr*lfr - 48*Cf^2*
         nf*lqr^2 - 448*Cf^2*zeta2*Ca - 192*Cf^2*zeta2*Ca*lfr + 192*Cf^2*zeta2
         *Ca*lqr + 64*Cf^2*zeta2*nf - 96*Cf^3 - 480*Cf^3*lfr - 96*Cf^3*lfr^2
          + 64*Cf^3*lfr^3 + 336*Cf^3*lqr - 96*Cf^3*lqr*lfr - 192*Cf^3*lqr*
         lfr^2 + 192*Cf^3*lqr^2 + 192*Cf^3*lqr^2*lfr - 64*Cf^3*lqr^3 - 640*
         Cf^3*zeta3 - 288*Cf^3*zeta2 - 192*Cf^3*zeta2*lfr + 192*Cf^3*zeta2*lqr
          )

       + delta2*La5 * (  - 8*Cf^3 )

       + delta2*La4 * ( 220/9*Cf^2*Ca - 40/9*Cf^2*nf + 44*Cf^3 + 40*Cf^3*lfr
          - 40*Cf^3*lqr )

       + delta2*La3 * (  - 484/27*Cf*Ca^2 + 176/27*Cf*nf*Ca - 16/27*Cf*nf^2 - 
         5756/27*Cf^2*Ca - 352/9*Cf^2*Ca*lfr + 880/9*Cf^2*Ca*lqr + 1040/27*
         Cf^2*nf + 64/9*Cf^2*nf*lfr - 160/9*Cf^2*nf*lqr + 32*Cf^2*zeta2*Ca + 
         36*Cf^3 - 112*Cf^3*lfr - 64*Cf^3*lfr^2 + 160*Cf^3*lqr + 128*Cf^3*lqr*
         lfr - 64*Cf^3*lqr^2 + 32*Cf^3*zeta2 )

       + delta2*La2 * ( 4676/27*Cf*Ca^2 - 484/9*Cf*Ca^2*lqr - 1678/27*Cf*nf*Ca
          + 176/9*Cf*nf*Ca*lqr + 152/27*Cf*nf^2 - 16/9*Cf*nf^2*lqr - 98/3*Cf*
         zeta2*Ca^2 + 16/3*Cf*zeta2*nf*Ca + 4364/9*Cf^2*Ca + 420*Cf^2*Ca*lfr
          - 44*Cf^2*Ca*lfr^2 - 640*Cf^2*Ca*lqr - 88*Cf^2*Ca*lqr*lfr + 132*Cf^2
         *Ca*lqr^2 - 168*Cf^2*Ca*zeta3 - 764/9*Cf^2*nf - 72*Cf^2*nf*lfr + 8*
         Cf^2*nf*lfr^2 + 112*Cf^2*nf*lqr + 16*Cf^2*nf*lqr*lfr - 24*Cf^2*nf*
         lqr^2 - 812/3*Cf^2*zeta2*Ca - 96*Cf^2*zeta2*Ca*lfr + 96*Cf^2*zeta2*Ca
         *lqr + 32*Cf^2*zeta2*nf - 272/3*Cf^3 - 272*Cf^3*lfr + 16*Cf^3*lfr^2
          + 32*Cf^3*lfr^3 + 128*Cf^3*lqr - 176*Cf^3*lqr*lfr - 96*Cf^3*lqr*
         lfr^2 + 160*Cf^3*lqr^2 + 96*Cf^3*lqr^2*lfr - 32*Cf^3*lqr^3 - 320*Cf^3
         *zeta3 - 96*Cf^3*zeta2 - 96*Cf^3*zeta2*lfr + 96*Cf^3*zeta2*lqr )

       + delta2*La1 * (  - 46738/81*Cf*Ca^2 + 9496/27*Cf*Ca^2*lqr - 484/9*Cf*
         Ca^2*lqr^2 + 200*Cf*Ca^2*zeta3 + 14648/81*Cf*nf*Ca - 3536/27*Cf*nf*Ca
         *lqr + 176/9*Cf*nf*Ca*lqr^2 - 1264/81*Cf*nf^2 + 304/27*Cf*nf^2*lqr - 
         16/9*Cf*nf^2*lqr^2 + 2560/9*Cf*zeta2*Ca^2 - 176/3*Cf*zeta2*Ca^2*lqr
          - 212/3*Cf*zeta2*nf*Ca + 32/3*Cf*zeta2*nf*Ca*lqr + 32/9*Cf*zeta2*
         nf^2 - 176/5*Cf*zeta2^2*Ca^2 - 18562/81*Cf^2*Ca - 14324/27*Cf^2*Ca*
         lfr - 2144/9*Cf^2*Ca*lfr^2 + 176/3*Cf^2*Ca*lfr^3 + 21020/27*Cf^2*Ca*
         lqr + 5344/9*Cf^2*Ca*lqr*lfr - 176/3*Cf^2*Ca*lqr*lfr^2 - 4388/9*Cf^2*
         Ca*lqr^2 - 176/3*Cf^2*Ca*lqr^2*lfr + 176/3*Cf^2*Ca*lqr^3 + 568*Cf^2*
         Ca*zeta3 + 128*Cf^2*Ca*zeta3*lfr - 128*Cf^2*Ca*zeta3*lqr + 5698/81*
         Cf^2*nf + 2240/27*Cf^2*nf*lfr + 320/9*Cf^2*nf*lfr^2 - 32/3*Cf^2*nf*
         lfr^3 - 3536/27*Cf^2*nf*lqr - 832/9*Cf^2*nf*lqr*lfr + 32/3*Cf^2*nf*
         lqr*lfr^2 + 728/9*Cf^2*nf*lqr^2 + 32/3*Cf^2*nf*lqr^2*lfr - 32/3*Cf^2*
         nf*lqr^3 - 320/3*Cf^2*nf*zeta3 + 788/3*Cf^2*zeta2*Ca + 464*Cf^2*zeta2
         *Ca*lfr + 64*Cf^2*zeta2*Ca*lfr^2 - 1184/3*Cf^2*zeta2*Ca*lqr - 128*
         Cf^2*zeta2*Ca*lqr*lfr + 64*Cf^2*zeta2*Ca*lqr^2 - 128/3*Cf^2*zeta2*nf
          - 64*Cf^2*zeta2*nf*lfr + 128/3*Cf^2*zeta2*nf*lqr + 48/5*Cf^2*zeta2^2
         *Ca - 262/3*Cf^3 + 64*Cf^3*lfr + 280*Cf^3*lfr^2 + 64*Cf^3*lfr^3 - 160
         *Cf^3*lqr - 464*Cf^3*lqr*lfr - 96*Cf^3*lqr*lfr^2 + 112*Cf^3*lqr^2 + 
         32*Cf^3*lqr^3 + 848*Cf^3*zeta3 + 832*Cf^3*zeta3*lfr - 832*Cf^3*zeta3*
         lqr - 352/3*Cf^3*zeta2 + 192*Cf^3*zeta2*lfr + 128*Cf^3*zeta2*lfr^2 - 
         96*Cf^3*zeta2*lqr - 256*Cf^3*zeta2*lqr*lfr + 128*Cf^3*zeta2*lqr^2 + 
         192/5*Cf^3*zeta2^2 )

       + delta2*La0 * ( 576020/729*Cf*Ca^2 + 8582/27*Cf*Ca^2*lfr - 5012/27*Cf*
         Ca^2*lfr^2 + 484/27*Cf*Ca^2*lfr^3 - 49582/81*Cf*Ca^2*lqr + 5738/27*Cf
         *Ca^2*lqr^2 - 484/27*Cf*Ca^2*lqr^3 + 192*Cf*Ca^2*zeta5 - 21692/27*Cf*
         Ca^2*zeta3 + 88/3*Cf*Ca^2*zeta3*lfr + 176*Cf*Ca^2*zeta3*lqr - 118984/
         729*Cf*nf*Ca - 724/9*Cf*nf*Ca*lfr + 1684/27*Cf*nf*Ca*lfr^2 - 176/27*
         Cf*nf*Ca*lfr^3 + 16952/81*Cf*nf*Ca*lqr - 1948/27*Cf*nf*Ca*lqr^2 + 176/
         27*Cf*nf*Ca*lqr^3 + 196/3*Cf*nf*Ca*zeta3 - 112/3*Cf*nf*Ca*zeta3*lfr
          + 10856/729*Cf*nf^2 + 64/27*Cf*nf^2*lfr - 128/27*Cf*nf^2*lfr^2 + 16/
         27*Cf*nf^2*lfr^3 - 1264/81*Cf*nf^2*lqr + 152/27*Cf*nf^2*lqr^2 - 16/27
         *Cf*nf^2*lqr^3 + 32/27*Cf*nf^2*zeta3 - 40844/81*Cf*zeta2*Ca^2 - 1336/
         9*Cf*zeta2*Ca^2*lfr + 88/3*Cf*zeta2*Ca^2*lfr^2 + 856/3*Cf*zeta2*Ca^2*
         lqr - 88/3*Cf*zeta2*Ca^2*lqr^2 + 176/3*Cf*zeta2*Ca^2*zeta3 + 11816/81
         *Cf*zeta2*nf*Ca + 208/9*Cf*zeta2*nf*Ca*lfr - 16/3*Cf*zeta2*nf*Ca*
         lfr^2 - 608/9*Cf*zeta2*nf*Ca*lqr + 16/3*Cf*zeta2*nf*Ca*lqr^2 - 304/27
         *Cf*zeta2*nf^2 + 32/9*Cf*zeta2*nf^2*lqr + 656/15*Cf*zeta2^2*Ca^2 + 
         176/5*Cf*zeta2^2*Ca^2*lfr - 176/5*Cf*zeta2^2*Ca^2*lqr - 208/15*Cf*
         zeta2^2*nf*Ca - 7283/27*Cf^2*Ca - 8600/27*Cf^2*Ca*lfr - 674/9*Cf^2*Ca
         *lfr^2 + 176/3*Cf^2*Ca*lfr^3 + 2438/27*Cf^2*Ca*lqr + 424/9*Cf^2*Ca*
         lqr*lfr - 44/3*Cf^2*Ca*lqr*lfr^2 + 844/9*Cf^2*Ca*lqr^2 - 44/3*Cf^2*Ca
         *lqr^2*lfr - 88/3*Cf^2*Ca*lqr^3 - 524*Cf^2*Ca*zeta3 + 120*Cf^2*Ca*
         zeta3*lfr + 96*Cf^2*Ca*zeta3*lfr^2 + 848/3*Cf^2*Ca*zeta3*lqr - 192*
         Cf^2*Ca*zeta3*lqr*lfr + 96*Cf^2*Ca*zeta3*lqr^2 - 2312/27*Cf^2*nf + 
         1250/27*Cf^2*nf*lfr + 128/9*Cf^2*nf*lfr^2 - 32/3*Cf^2*nf*lfr^3 + 358/
         27*Cf^2*nf*lqr - 160/9*Cf^2*nf*lqr*lfr + 8/3*Cf^2*nf*lqr*lfr^2 - 76/9
         *Cf^2*nf*lqr^2 + 8/3*Cf^2*nf*lqr^2*lfr + 16/3*Cf^2*nf*lqr^3 + 2032/9*
         Cf^2*nf*zeta3 + 64*Cf^2*nf*zeta3*lfr - 320/3*Cf^2*nf*zeta3*lqr - 476/
         9*Cf^2*zeta2*Ca + 1216/9*Cf^2*zeta2*Ca*lfr - 392/3*Cf^2*zeta2*Ca*
         lfr^2 + 320/9*Cf^2*zeta2*Ca*lqr + 192*Cf^2*zeta2*Ca*lqr*lfr - 184/3*
         Cf^2*zeta2*Ca*lqr^2 + 16*Cf^2*zeta2*Ca*zeta3 - 232/9*Cf^2*zeta2*nf - 
         16/9*Cf^2*zeta2*nf*lfr + 80/3*Cf^2*zeta2*nf*lfr^2 - 224/9*Cf^2*zeta2*
         nf*lqr - 32*Cf^2*zeta2*nf*lqr*lfr + 16/3*Cf^2*zeta2*nf*lqr^2 + 24*
         Cf^2*zeta2^2*Ca - 48/5*Cf^2*zeta2^2*Ca*lfr + 48/5*Cf^2*zeta2^2*Ca*lqr
          + 256/15*Cf^2*zeta2^2*nf + 55*Cf^3 + 148*Cf^3*lfr + 160*Cf^3*lfr^2
          + 24*Cf^3*lfr^3 - 106*Cf^3*lqr - 92*Cf^3*lqr*lfr + 24*Cf^3*lqr*lfr^2
          - 32*Cf^3*lqr^2 - 48*Cf^3*lqr^2*lfr - 384*Cf^3*zeta5 + 112*Cf^3*
         zeta3 - 720*Cf^3*zeta3*lfr - 448*Cf^3*zeta3*lfr^2 + 912*Cf^3*zeta3*
         lqr + 896*Cf^3*zeta3*lqr*lfr - 448*Cf^3*zeta3*lqr^2 + 256/3*Cf^3*
         zeta2 + 120*Cf^3*zeta2*lfr - 128*Cf^3*zeta2*lfr^2 - 64*Cf^3*zeta2*
         lfr^3 - 72*Cf^3*zeta2*lqr + 160*Cf^3*zeta2*lqr*lfr + 192*Cf^3*zeta2*
         lqr*lfr^2 - 32*Cf^3*zeta2*lqr^2 - 192*Cf^3*zeta2*lqr^2*lfr + 64*Cf^3*
         zeta2*lqr^3 + 128*Cf^3*zeta2*zeta3 - 560/3*Cf^3*zeta2^2 - 192/5*Cf^3*
         zeta2^2*lfr + 192/5*Cf^3*zeta2^2*lqr )

       + Db0*La4 * (  - 40*Cf^3 )

       + Db0*La3 * ( 880/9*Cf^2*Ca - 160/9*Cf^2*nf + 160*Cf^3 + 160*Cf^3*lfr
          - 160*Cf^3*lqr )

       + Db0*La2 * (  - 484/9*Cf*Ca^2 + 176/9*Cf*nf*Ca - 16/9*Cf*nf^2 - 640*
         Cf^2*Ca - 352/3*Cf^2*Ca*lfr + 880/3*Cf^2*Ca*lqr + 112*Cf^2*nf + 64/3*
         Cf^2*nf*lfr - 160/3*Cf^2*nf*lqr + 96*Cf^2*zeta2*Ca + 128*Cf^3 - 272*
         Cf^3*lfr - 192*Cf^3*lfr^2 + 416*Cf^3*lqr + 384*Cf^3*lqr*lfr - 192*
         Cf^3*lqr^2 + 96*Cf^3*zeta2 )

       + Db0*La1 * ( 9496/27*Cf*Ca^2 - 968/9*Cf*Ca^2*lqr - 3536/27*Cf*nf*Ca + 
         352/9*Cf*nf*Ca*lqr + 304/27*Cf*nf^2 - 32/9*Cf*nf^2*lqr - 176/3*Cf*
         zeta2*Ca^2 + 32/3*Cf*zeta2*nf*Ca + 7652/9*Cf^2*Ca + 880*Cf^2*Ca*lfr
          - 88*Cf^2*Ca*lfr^2 - 3784/3*Cf^2*Ca*lqr - 176*Cf^2*Ca*lqr*lfr + 264*
         Cf^2*Ca*lqr^2 - 336*Cf^2*Ca*zeta3 - 1328/9*Cf^2*nf - 144*Cf^2*nf*lfr
          + 16*Cf^2*nf*lfr^2 + 640/3*Cf^2*nf*lqr + 32*Cf^2*nf*lqr*lfr - 48*
         Cf^2*nf*lqr^2 - 512*Cf^2*zeta2*Ca - 192*Cf^2*zeta2*Ca*lfr + 192*Cf^2*
         zeta2*Ca*lqr + 64*Cf^2*zeta2*nf - 160*Cf^3 - 536*Cf^3*lfr - 32*Cf^3*
         lfr^2 + 64*Cf^3*lfr^3 + 296*Cf^3*lqr - 224*Cf^3*lqr*lfr - 192*Cf^3*
         lqr*lfr^2 + 256*Cf^3*lqr^2 + 192*Cf^3*lqr^2*lfr - 64*Cf^3*lqr^3 - 640
         *Cf^3*zeta3 - 192*Cf^3*zeta2 - 192*Cf^3*zeta2*lfr + 192*Cf^3*zeta2*
         lqr )

       + Db0*La0 * (  - 49582/81*Cf*Ca^2 + 11476/27*Cf*Ca^2*lqr - 484/9*Cf*
         Ca^2*lqr^2 + 176*Cf*Ca^2*zeta3 + 16952/81*Cf*nf*Ca - 3896/27*Cf*nf*Ca
         *lqr + 176/9*Cf*nf*Ca*lqr^2 - 1264/81*Cf*nf^2 + 304/27*Cf*nf^2*lqr - 
         16/9*Cf*nf^2*lqr^2 + 856/3*Cf*zeta2*Ca^2 - 176/3*Cf*zeta2*Ca^2*lqr - 
         608/9*Cf*zeta2*nf*Ca + 32/3*Cf*zeta2*nf*Ca*lqr + 32/9*Cf*zeta2*nf^2
          - 176/5*Cf*zeta2^2*Ca^2 + 490/9*Cf^2*Ca - 6272/27*Cf^2*Ca*lfr - 2672/
         9*Cf^2*Ca*lfr^2 + 176/3*Cf^2*Ca*lfr^3 + 12608/27*Cf^2*Ca*lqr + 5344/9
         *Cf^2*Ca*lqr*lfr - 176/3*Cf^2*Ca*lqr*lfr^2 - 3860/9*Cf^2*Ca*lqr^2 - 
         176/3*Cf^2*Ca*lqr^2*lfr + 176/3*Cf^2*Ca*lqr^3 + 1160/3*Cf^2*Ca*zeta3
          + 128*Cf^2*Ca*zeta3*lfr - 128*Cf^2*Ca*zeta3*lqr + 194/9*Cf^2*nf + 
         1280/27*Cf^2*nf*lfr + 416/9*Cf^2*nf*lfr^2 - 32/3*Cf^2*nf*lfr^3 - 2216/
         27*Cf^2*nf*lqr - 832/9*Cf^2*nf*lqr*lfr + 32/3*Cf^2*nf*lqr*lfr^2 + 632/
         9*Cf^2*nf*lqr^2 + 32/3*Cf^2*nf*lqr^2*lfr - 32/3*Cf^2*nf*lqr^3 - 320/3
         *Cf^2*nf*zeta3 + 848/9*Cf^2*zeta2*Ca + 400*Cf^2*zeta2*Ca*lfr + 64*
         Cf^2*zeta2*Ca*lfr^2 - 992/3*Cf^2*zeta2*Ca*lqr - 128*Cf^2*zeta2*Ca*lqr
         *lfr + 64*Cf^2*zeta2*Ca*lqr^2 - 320/9*Cf^2*zeta2*nf - 64*Cf^2*zeta2*
         nf*lfr + 128/3*Cf^2*zeta2*nf*lqr + 48/5*Cf^2*zeta2^2*Ca - 106*Cf^3 - 
         60*Cf^3*lfr + 184*Cf^3*lfr^2 + 64*Cf^3*lfr^3 - 96*Cf^3*lqr - 368*Cf^3
         *lqr*lfr - 96*Cf^3*lqr*lfr^2 + 112*Cf^3*lqr^2 + 32*Cf^3*lqr^3 + 816*
         Cf^3*zeta3 + 832*Cf^3*zeta3*lfr - 832*Cf^3*zeta3*lqr - 24*Cf^3*zeta2
          + 288*Cf^3*zeta2*lfr + 128*Cf^3*zeta2*lfr^2 - 192*Cf^3*zeta2*lqr - 
         256*Cf^3*zeta2*lqr*lfr + 128*Cf^3*zeta2*lqr^2 + 192/5*Cf^3*zeta2^2 )

       + Da0*Lb4 * (  - 40*Cf^3 )

       + Da0*Lb3 * ( 880/9*Cf^2*Ca - 160/9*Cf^2*nf + 160*Cf^3 + 160*Cf^3*lfr
          - 160*Cf^3*lqr )

       + Da0*Lb2 * (  - 484/9*Cf*Ca^2 + 176/9*Cf*nf*Ca - 16/9*Cf*nf^2 - 640*
         Cf^2*Ca - 352/3*Cf^2*Ca*lfr + 880/3*Cf^2*Ca*lqr + 112*Cf^2*nf + 64/3*
         Cf^2*nf*lfr - 160/3*Cf^2*nf*lqr + 96*Cf^2*zeta2*Ca + 128*Cf^3 - 272*
         Cf^3*lfr - 192*Cf^3*lfr^2 + 416*Cf^3*lqr + 384*Cf^3*lqr*lfr - 192*
         Cf^3*lqr^2 + 96*Cf^3*zeta2 )

       + Da0*Lb1 * ( 9496/27*Cf*Ca^2 - 968/9*Cf*Ca^2*lqr - 3536/27*Cf*nf*Ca + 
         352/9*Cf*nf*Ca*lqr + 304/27*Cf*nf^2 - 32/9*Cf*nf^2*lqr - 176/3*Cf*
         zeta2*Ca^2 + 32/3*Cf*zeta2*nf*Ca + 7652/9*Cf^2*Ca + 880*Cf^2*Ca*lfr
          - 88*Cf^2*Ca*lfr^2 - 3784/3*Cf^2*Ca*lqr - 176*Cf^2*Ca*lqr*lfr + 264*
         Cf^2*Ca*lqr^2 - 336*Cf^2*Ca*zeta3 - 1328/9*Cf^2*nf - 144*Cf^2*nf*lfr
          + 16*Cf^2*nf*lfr^2 + 640/3*Cf^2*nf*lqr + 32*Cf^2*nf*lqr*lfr - 48*
         Cf^2*nf*lqr^2 - 512*Cf^2*zeta2*Ca - 192*Cf^2*zeta2*Ca*lfr + 192*Cf^2*
         zeta2*Ca*lqr + 64*Cf^2*zeta2*nf - 160*Cf^3 - 536*Cf^3*lfr - 32*Cf^3*
         lfr^2 + 64*Cf^3*lfr^3 + 296*Cf^3*lqr - 224*Cf^3*lqr*lfr - 192*Cf^3*
         lqr*lfr^2 + 256*Cf^3*lqr^2 + 192*Cf^3*lqr^2*lfr - 64*Cf^3*lqr^3 - 640
         *Cf^3*zeta3 - 192*Cf^3*zeta2 - 192*Cf^3*zeta2*lfr + 192*Cf^3*zeta2*
         lqr )

       + Da0*Lb0 * (  - 49582/81*Cf*Ca^2 + 11476/27*Cf*Ca^2*lqr - 484/9*Cf*
         Ca^2*lqr^2 + 176*Cf*Ca^2*zeta3 + 16952/81*Cf*nf*Ca - 3896/27*Cf*nf*Ca
         *lqr + 176/9*Cf*nf*Ca*lqr^2 - 1264/81*Cf*nf^2 + 304/27*Cf*nf^2*lqr - 
         16/9*Cf*nf^2*lqr^2 + 856/3*Cf*zeta2*Ca^2 - 176/3*Cf*zeta2*Ca^2*lqr - 
         608/9*Cf*zeta2*nf*Ca + 32/3*Cf*zeta2*nf*Ca*lqr + 32/9*Cf*zeta2*nf^2
          - 176/5*Cf*zeta2^2*Ca^2 + 490/9*Cf^2*Ca - 6272/27*Cf^2*Ca*lfr - 2672/
         9*Cf^2*Ca*lfr^2 + 176/3*Cf^2*Ca*lfr^3 + 12608/27*Cf^2*Ca*lqr + 5344/9
         *Cf^2*Ca*lqr*lfr - 176/3*Cf^2*Ca*lqr*lfr^2 - 3860/9*Cf^2*Ca*lqr^2 - 
         176/3*Cf^2*Ca*lqr^2*lfr + 176/3*Cf^2*Ca*lqr^3 + 1160/3*Cf^2*Ca*zeta3
          + 128*Cf^2*Ca*zeta3*lfr - 128*Cf^2*Ca*zeta3*lqr + 194/9*Cf^2*nf + 
         1280/27*Cf^2*nf*lfr + 416/9*Cf^2*nf*lfr^2 - 32/3*Cf^2*nf*lfr^3 - 2216/
         27*Cf^2*nf*lqr - 832/9*Cf^2*nf*lqr*lfr + 32/3*Cf^2*nf*lqr*lfr^2 + 632/
         9*Cf^2*nf*lqr^2 + 32/3*Cf^2*nf*lqr^2*lfr - 32/3*Cf^2*nf*lqr^3 - 320/3
         *Cf^2*nf*zeta3 + 848/9*Cf^2*zeta2*Ca + 400*Cf^2*zeta2*Ca*lfr + 64*
         Cf^2*zeta2*Ca*lfr^2 - 992/3*Cf^2*zeta2*Ca*lqr - 128*Cf^2*zeta2*Ca*lqr
         *lfr + 64*Cf^2*zeta2*Ca*lqr^2 - 320/9*Cf^2*zeta2*nf - 64*Cf^2*zeta2*
         nf*lfr + 128/3*Cf^2*zeta2*nf*lqr + 48/5*Cf^2*zeta2^2*Ca - 106*Cf^3 - 
         60*Cf^3*lfr + 184*Cf^3*lfr^2 + 64*Cf^3*lfr^3 - 96*Cf^3*lqr - 368*Cf^3
         *lqr*lfr - 96*Cf^3*lqr*lfr^2 + 112*Cf^3*lqr^2 + 32*Cf^3*lqr^3 + 816*
         Cf^3*zeta3 + 832*Cf^3*zeta3*lfr - 832*Cf^3*zeta3*lqr - 24*Cf^3*zeta2
          + 288*Cf^3*zeta2*lfr + 128*Cf^3*zeta2*lfr^2 - 192*Cf^3*zeta2*lqr - 
         256*Cf^3*zeta2*lqr*lfr + 128*Cf^3*zeta2*lqr^2 + 192/5*Cf^3*zeta2^2 )),

DeltaNSVb4 ->
      ( + Db6*La0 * (  - 112/3*Cf^4 )

       + Da6*Lb0 * (  - 112/3*Cf^4 )

       + Db5*La1 * (  - 224*Cf^4 )

       + Db5*La0 * ( 616/3*Cf^3*Ca - 112/3*Cf^3*nf + 112*Cf^4 + 224*Cf^4*lfr
          - 224*Cf^4*lqr )

       + Da5*Lb1 * (  - 224*Cf^4 )

       + Da5*Lb0 * ( 616/3*Cf^3*Ca - 112/3*Cf^3*nf + 112*Cf^4 + 224*Cf^4*lfr
          - 224*Cf^4*lqr )

       + Db4*La2 * (  - 560*Cf^4 )

       + Db4*La1 * ( 3080/3*Cf^3*Ca - 560/3*Cf^3*nf + 720*Cf^4 + 1120*Cf^4*lfr
          - 1120*Cf^4*lqr )

       + Db4*La0 * (  - 9680/27*Cf^2*Ca^2 + 3520/27*Cf^2*nf*Ca - 320/27*Cf^2*
         nf^2 - 4660/3*Cf^3*Ca - 1760/3*Cf^3*Ca*lfr + 3080/3*Cf^3*Ca*lqr + 760/
         3*Cf^3*nf + 320/3*Cf^3*nf*lfr - 560/3*Cf^3*nf*lqr + 240*Cf^3*zeta2*Ca
          + 280*Cf^4 - 320*Cf^4*lfr - 480*Cf^4*lfr^2 + 560*Cf^4*lqr + 960*Cf^4
         *lqr*lfr - 480*Cf^4*lqr^2 + 480*Cf^4*zeta2 )

       + Da4*Lb2 * (  - 560*Cf^4 )

       + Da4*Lb1 * ( 3080/3*Cf^3*Ca - 560/3*Cf^3*nf + 720*Cf^4 + 1120*Cf^4*lfr
          - 1120*Cf^4*lqr )

       + Da4*Lb0 * (  - 9680/27*Cf^2*Ca^2 + 3520/27*Cf^2*nf*Ca - 320/27*Cf^2*
         nf^2 - 4660/3*Cf^3*Ca - 1760/3*Cf^3*Ca*lfr + 3080/3*Cf^3*Ca*lqr + 760/
         3*Cf^3*nf + 320/3*Cf^3*nf*lfr - 560/3*Cf^3*nf*lqr + 240*Cf^3*zeta2*Ca
          + 280*Cf^4 - 320*Cf^4*lfr - 480*Cf^4*lfr^2 + 560*Cf^4*lqr + 960*Cf^4
         *lqr*lfr - 480*Cf^4*lqr^2 + 480*Cf^4*zeta2 )

       + Db3*La3 * (  - 2240/3*Cf^4 )

       + Db3*La2 * ( 6160/3*Cf^3*Ca - 1120/3*Cf^3*nf + 1728*Cf^4 + 2240*Cf^4*
         lfr - 2240*Cf^4*lqr )

       + Db3*La1 * (  - 38720/27*Cf^2*Ca^2 + 14080/27*Cf^2*nf*Ca - 1280/27*
         Cf^2*nf^2 - 60832/9*Cf^3*Ca - 7040/3*Cf^3*Ca*lfr + 12320/3*Cf^3*Ca*
         lqr + 10144/9*Cf^3*nf + 1280/3*Cf^3*nf*lfr - 2240/3*Cf^3*nf*lqr + 960
         *Cf^3*zeta2*Ca + 1040*Cf^4 - 1920*Cf^4*lfr - 1920*Cf^4*lfr^2 + 2880*
         Cf^4*lqr + 3840*Cf^4*lqr*lfr - 1920*Cf^4*lqr^2 + 1920*Cf^4*zeta2 )

       + Db3*La0 * ( 5324/27*Cf*Ca^3 - 968/9*Cf*nf*Ca^2 + 176/9*Cf*nf^2*Ca - 
         32/27*Cf*nf^3 + 101968/27*Cf^2*Ca^2 + 9680/27*Cf^2*Ca^2*lfr - 38720/
         27*Cf^2*Ca^2*lqr - 34592/27*Cf^2*nf*Ca - 3520/27*Cf^2*nf*Ca*lfr + 
         14080/27*Cf^2*nf*Ca*lqr + 2752/27*Cf^2*nf^2 + 320/27*Cf^2*nf^2*lfr - 
         1280/27*Cf^2*nf^2*lqr - 1760/3*Cf^2*zeta2*Ca^2 + 320/3*Cf^2*zeta2*nf*
         Ca + 55648/27*Cf^3*Ca + 14240/3*Cf^3*Ca*lfr + 880/9*Cf^3*Ca*lfr^2 - 
         18640/3*Cf^3*Ca*lqr - 17600/9*Cf^3*Ca*lqr*lfr + 16720/9*Cf^3*Ca*lqr^2
          - 1120*Cf^3*Ca*zeta3 - 9664/27*Cf^3*nf - 2240/3*Cf^3*nf*lfr - 160/9*
         Cf^3*nf*lfr^2 + 3040/3*Cf^3*nf*lqr + 3200/9*Cf^3*nf*lqr*lfr - 3040/9*
         Cf^3*nf*lqr^2 - 27200/9*Cf^3*zeta2*Ca - 960*Cf^3*zeta2*Ca*lfr + 960*
         Cf^3*zeta2*Ca*lqr + 4160/9*Cf^3*zeta2*nf - 320*Cf^4 - 1600*Cf^4*lfr
          + 1280/3*Cf^4*lfr^3 + 1120*Cf^4*lqr - 960*Cf^4*lqr*lfr - 1280*Cf^4*
         lqr*lfr^2 + 960*Cf^4*lqr^2 + 1280*Cf^4*lqr^2*lfr - 1280/3*Cf^4*lqr^3
          - 8960/3*Cf^4*zeta3 - 1600*Cf^4*zeta2 - 1920*Cf^4*zeta2*lfr + 1920*
         Cf^4*zeta2*lqr )

       + Da3*Lb3 * (  - 2240/3*Cf^4 )

       + Da3*Lb2 * ( 6160/3*Cf^3*Ca - 1120/3*Cf^3*nf + 1728*Cf^4 + 2240*Cf^4*
         lfr - 2240*Cf^4*lqr )

       + Da3*Lb1 * (  - 38720/27*Cf^2*Ca^2 + 14080/27*Cf^2*nf*Ca - 1280/27*
         Cf^2*nf^2 - 60832/9*Cf^3*Ca - 7040/3*Cf^3*Ca*lfr + 12320/3*Cf^3*Ca*
         lqr + 10144/9*Cf^3*nf + 1280/3*Cf^3*nf*lfr - 2240/3*Cf^3*nf*lqr + 960
         *Cf^3*zeta2*Ca + 1040*Cf^4 - 1920*Cf^4*lfr - 1920*Cf^4*lfr^2 + 2880*
         Cf^4*lqr + 3840*Cf^4*lqr*lfr - 1920*Cf^4*lqr^2 + 1920*Cf^4*zeta2 )

       + Da3*Lb0 * ( 5324/27*Cf*Ca^3 - 968/9*Cf*nf*Ca^2 + 176/9*Cf*nf^2*Ca - 
         32/27*Cf*nf^3 + 101968/27*Cf^2*Ca^2 + 9680/27*Cf^2*Ca^2*lfr - 38720/
         27*Cf^2*Ca^2*lqr - 34592/27*Cf^2*nf*Ca - 3520/27*Cf^2*nf*Ca*lfr + 
         14080/27*Cf^2*nf*Ca*lqr + 2752/27*Cf^2*nf^2 + 320/27*Cf^2*nf^2*lfr - 
         1280/27*Cf^2*nf^2*lqr - 1760/3*Cf^2*zeta2*Ca^2 + 320/3*Cf^2*zeta2*nf*
         Ca + 55648/27*Cf^3*Ca + 14240/3*Cf^3*Ca*lfr + 880/9*Cf^3*Ca*lfr^2 - 
         18640/3*Cf^3*Ca*lqr - 17600/9*Cf^3*Ca*lqr*lfr + 16720/9*Cf^3*Ca*lqr^2
          - 1120*Cf^3*Ca*zeta3 - 9664/27*Cf^3*nf - 2240/3*Cf^3*nf*lfr - 160/9*
         Cf^3*nf*lfr^2 + 3040/3*Cf^3*nf*lqr + 3200/9*Cf^3*nf*lqr*lfr - 3040/9*
         Cf^3*nf*lqr^2 - 27200/9*Cf^3*zeta2*Ca - 960*Cf^3*zeta2*Ca*lfr + 960*
         Cf^3*zeta2*Ca*lqr + 4160/9*Cf^3*zeta2*nf - 320*Cf^4 - 1600*Cf^4*lfr
          + 1280/3*Cf^4*lfr^3 + 1120*Cf^4*lqr - 960*Cf^4*lqr*lfr - 1280*Cf^4*
         lqr*lfr^2 + 960*Cf^4*lqr^2 + 1280*Cf^4*lqr^2*lfr - 1280/3*Cf^4*lqr^3
          - 8960/3*Cf^4*zeta3 - 1600*Cf^4*zeta2 - 1920*Cf^4*zeta2*lfr + 1920*
         Cf^4*zeta2*lqr )

       + Db2*La4 * (  - 560*Cf^4 )

       + Db2*La3 * ( 6160/3*Cf^3*Ca - 1120/3*Cf^3*nf + 1984*Cf^4 + 2240*Cf^4*
         lfr - 2240*Cf^4*lqr )

       + Db2*La2 * (  - 19360/9*Cf^2*Ca^2 + 7040/9*Cf^2*nf*Ca - 640/9*Cf^2*
         nf^2 - 10752*Cf^3*Ca - 3520*Cf^3*Ca*lfr + 6160*Cf^3*Ca*lqr + 1824*
         Cf^3*nf + 640*Cf^3*nf*lfr - 1120*Cf^3*nf*lqr + 1440*Cf^3*zeta2*Ca + 
         1440*Cf^4 - 3744*Cf^4*lfr - 2880*Cf^4*lfr^2 + 5184*Cf^4*lqr + 5760*
         Cf^4*lqr*lfr - 2880*Cf^4*lqr^2 + 2880*Cf^4*zeta2 )

       + Db2*La1 * ( 5324/9*Cf*Ca^3 - 968/3*Cf*nf*Ca^2 + 176/3*Cf*nf^2*Ca - 32/
         9*Cf*nf^3 + 103156/9*Cf^2*Ca^2 + 9680/9*Cf^2*Ca^2*lfr - 38720/9*Cf^2*
         Ca^2*lqr - 35864/9*Cf^2*nf*Ca - 3520/9*Cf^2*nf*Ca*lfr + 14080/9*Cf^2*
         nf*Ca*lqr + 2944/9*Cf^2*nf^2 + 320/9*Cf^2*nf^2*lfr - 1280/9*Cf^2*nf^2
         *lqr - 1760*Cf^2*zeta2*Ca^2 + 320*Cf^2*zeta2*nf*Ca + 79564/9*Cf^3*Ca
          + 44464/3*Cf^3*Ca*lfr + 880/3*Cf^3*Ca*lfr^2 - 60832/3*Cf^3*Ca*lqr - 
         17600/3*Cf^3*Ca*lqr*lfr + 16720/3*Cf^3*Ca*lqr^2 - 3360*Cf^3*Ca*zeta3
          - 13384/9*Cf^3*nf - 7168/3*Cf^3*nf*lfr - 160/3*Cf^3*nf*lfr^2 + 10144/
         3*Cf^3*nf*lqr + 3200/3*Cf^3*nf*lqr*lfr - 3040/3*Cf^3*nf*lqr^2 - 28928/
         3*Cf^3*zeta2*Ca - 2880*Cf^3*zeta2*Ca*lfr + 2880*Cf^3*zeta2*Ca*lqr + 
         4160/3*Cf^3*zeta2*nf - 1344*Cf^4 - 5136*Cf^4*lfr + 768*Cf^4*lfr^2 + 
         1280*Cf^4*lfr^3 + 3120*Cf^4*lqr - 4416*Cf^4*lqr*lfr - 3840*Cf^4*lqr*
         lfr^2 + 3648*Cf^4*lqr^2 + 3840*Cf^4*lqr^2*lfr - 1280*Cf^4*lqr^3 - 
         8960*Cf^4*zeta3 - 4992*Cf^4*zeta2 - 5760*Cf^4*zeta2*lfr + 5760*Cf^4*
         zeta2*lqr )

       + Db2*La0 * (  - 67606/27*Cf*Ca^3 + 5324/9*Cf*Ca^3*lqr + 11680/9*Cf*nf*
         Ca^2 - 968/3*Cf*nf*Ca^2*lqr - 1936/9*Cf*nf^2*Ca + 176/3*Cf*nf^2*Ca*
         lqr + 304/27*Cf*nf^3 - 32/9*Cf*nf^3*lqr + 968/3*Cf*zeta2*Ca^3 - 352/3
         *Cf*zeta2*nf*Ca^2 + 32/3*Cf*zeta2*nf^2*Ca - 892144/81*Cf^2*Ca^2 - 
         35560/9*Cf^2*Ca^2*lfr + 1936/9*Cf^2*Ca^2*lfr^2 + 101968/9*Cf^2*Ca^2*
         lqr + 7744/9*Cf^2*Ca^2*lqr*lfr - 18392/9*Cf^2*Ca^2*lqr^2 + 8800/3*
         Cf^2*Ca^2*zeta3 + 287900/81*Cf^2*nf*Ca + 11936/9*Cf^2*nf*Ca*lfr - 704/
         9*Cf^2*nf*Ca*lfr^2 - 34592/9*Cf^2*nf*Ca*lqr - 2816/9*Cf^2*nf*Ca*lqr*
         lfr + 6688/9*Cf^2*nf*Ca*lqr^2 - 448/3*Cf^2*nf*Ca*zeta3 - 20968/81*
         Cf^2*nf^2 - 928/9*Cf^2*nf^2*lfr + 64/9*Cf^2*nf^2*lfr^2 + 2752/9*Cf^2*
         nf^2*lqr + 256/9*Cf^2*nf^2*lqr*lfr - 608/9*Cf^2*nf^2*lqr^2 + 61360/9*
         Cf^2*zeta2*Ca^2 + 704*Cf^2*zeta2*Ca^2*lfr - 1760*Cf^2*zeta2*Ca^2*lqr
          - 16160/9*Cf^2*zeta2*nf*Ca - 128*Cf^2*zeta2*nf*Ca*lfr + 320*Cf^2*
         zeta2*nf*Ca*lqr + 1024/9*Cf^2*zeta2*nf^2 - 2592/5*Cf^2*zeta2^2*Ca^2
          + 11428/9*Cf^3*Ca - 29456/9*Cf^3*Ca*lfr - 14096/3*Cf^3*Ca*lfr^2 + 
         704*Cf^3*Ca*lfr^3 + 51776/9*Cf^3*Ca*lqr + 33472/3*Cf^3*Ca*lqr*lfr - 
         23336/3*Cf^3*Ca*lqr^2 - 2112*Cf^3*Ca*lqr^2*lfr + 1408*Cf^3*Ca*lqr^3
          + 26576/3*Cf^3*Ca*zeta3 + 2112*Cf^3*Ca*zeta3*lfr - 2112*Cf^3*Ca*
         zeta3*lqr + 2192/9*Cf^3*nf + 5024/9*Cf^3*nf*lfr + 2144/3*Cf^3*nf*
         lfr^2 - 128*Cf^3*nf*lfr^3 - 8768/9*Cf^3*nf*lqr - 5248/3*Cf^3*nf*lqr*
         lfr + 3824/3*Cf^3*nf*lqr^2 + 384*Cf^3*nf*lqr^2*lfr - 256*Cf^3*nf*
         lqr^3 - 5696/3*Cf^3*nf*zeta3 + 25312/3*Cf^3*zeta2*Ca + 20192/3*Cf^3*
         zeta2*Ca*lfr + 1152*Cf^3*zeta2*Ca*lfr^2 - 25088/3*Cf^3*zeta2*Ca*lqr
          - 2304*Cf^3*zeta2*Ca*lqr*lfr + 1152*Cf^3*zeta2*Ca*lqr^2 - 4768/3*
         Cf^3*zeta2*nf - 3200/3*Cf^3*zeta2*nf*lfr + 3776/3*Cf^3*zeta2*nf*lqr
          - 4512/5*Cf^3*zeta2^2*Ca - 636*Cf^4 + 24*Cf^4*lfr + 2352*Cf^4*lfr^2
          + 512*Cf^4*lfr^3 - 128*Cf^4*lfr^4 - 960*Cf^4*lqr - 4128*Cf^4*lqr*lfr
          - 384*Cf^4*lqr*lfr^2 + 512*Cf^4*lqr*lfr^3 + 1344*Cf^4*lqr^2 - 768*
         Cf^4*lqr^2*lfr - 768*Cf^4*lqr^2*lfr^2 + 640*Cf^4*lqr^3 + 512*Cf^4*
         lqr^3*lfr - 128*Cf^4*lqr^4 + 8224*Cf^4*zeta3 + 10112*Cf^4*zeta3*lfr
          - 10112*Cf^4*zeta3*lqr - 1488*Cf^4*zeta2 + 3648*Cf^4*zeta2*lfr + 
         2688*Cf^4*zeta2*lfr^2 - 4224*Cf^4*zeta2*lqr - 5376*Cf^4*zeta2*lqr*lfr
          + 2688*Cf^4*zeta2*lqr^2 + 4992/5*Cf^4*zeta2^2 )

       + Da2*Lb4 * (  - 560*Cf^4 )

       + Da2*Lb3 * ( 6160/3*Cf^3*Ca - 1120/3*Cf^3*nf + 1984*Cf^4 + 2240*Cf^4*
         lfr - 2240*Cf^4*lqr )

       + Da2*Lb2 * (  - 19360/9*Cf^2*Ca^2 + 7040/9*Cf^2*nf*Ca - 640/9*Cf^2*
         nf^2 - 10752*Cf^3*Ca - 3520*Cf^3*Ca*lfr + 6160*Cf^3*Ca*lqr + 1824*
         Cf^3*nf + 640*Cf^3*nf*lfr - 1120*Cf^3*nf*lqr + 1440*Cf^3*zeta2*Ca + 
         1440*Cf^4 - 3744*Cf^4*lfr - 2880*Cf^4*lfr^2 + 5184*Cf^4*lqr + 5760*
         Cf^4*lqr*lfr - 2880*Cf^4*lqr^2 + 2880*Cf^4*zeta2 )

       + Da2*Lb1 * ( 5324/9*Cf*Ca^3 - 968/3*Cf*nf*Ca^2 + 176/3*Cf*nf^2*Ca - 32/
         9*Cf*nf^3 + 103156/9*Cf^2*Ca^2 + 9680/9*Cf^2*Ca^2*lfr - 38720/9*Cf^2*
         Ca^2*lqr - 35864/9*Cf^2*nf*Ca - 3520/9*Cf^2*nf*Ca*lfr + 14080/9*Cf^2*
         nf*Ca*lqr + 2944/9*Cf^2*nf^2 + 320/9*Cf^2*nf^2*lfr - 1280/9*Cf^2*nf^2
         *lqr - 1760*Cf^2*zeta2*Ca^2 + 320*Cf^2*zeta2*nf*Ca + 79564/9*Cf^3*Ca
          + 44464/3*Cf^3*Ca*lfr + 880/3*Cf^3*Ca*lfr^2 - 60832/3*Cf^3*Ca*lqr - 
         17600/3*Cf^3*Ca*lqr*lfr + 16720/3*Cf^3*Ca*lqr^2 - 3360*Cf^3*Ca*zeta3
          - 13384/9*Cf^3*nf - 7168/3*Cf^3*nf*lfr - 160/3*Cf^3*nf*lfr^2 + 10144/
         3*Cf^3*nf*lqr + 3200/3*Cf^3*nf*lqr*lfr - 3040/3*Cf^3*nf*lqr^2 - 28928/
         3*Cf^3*zeta2*Ca - 2880*Cf^3*zeta2*Ca*lfr + 2880*Cf^3*zeta2*Ca*lqr + 
         4160/3*Cf^3*zeta2*nf - 1344*Cf^4 - 5136*Cf^4*lfr + 768*Cf^4*lfr^2 + 
         1280*Cf^4*lfr^3 + 3120*Cf^4*lqr - 4416*Cf^4*lqr*lfr - 3840*Cf^4*lqr*
         lfr^2 + 3648*Cf^4*lqr^2 + 3840*Cf^4*lqr^2*lfr - 1280*Cf^4*lqr^3 - 
         8960*Cf^4*zeta3 - 4992*Cf^4*zeta2 - 5760*Cf^4*zeta2*lfr + 5760*Cf^4*
         zeta2*lqr )

       + Da2*Lb0 * (  - 67606/27*Cf*Ca^3 + 5324/9*Cf*Ca^3*lqr + 11680/9*Cf*nf*
         Ca^2 - 968/3*Cf*nf*Ca^2*lqr - 1936/9*Cf*nf^2*Ca + 176/3*Cf*nf^2*Ca*
         lqr + 304/27*Cf*nf^3 - 32/9*Cf*nf^3*lqr + 968/3*Cf*zeta2*Ca^3 - 352/3
         *Cf*zeta2*nf*Ca^2 + 32/3*Cf*zeta2*nf^2*Ca - 892144/81*Cf^2*Ca^2 - 
         35560/9*Cf^2*Ca^2*lfr + 1936/9*Cf^2*Ca^2*lfr^2 + 101968/9*Cf^2*Ca^2*
         lqr + 7744/9*Cf^2*Ca^2*lqr*lfr - 18392/9*Cf^2*Ca^2*lqr^2 + 8800/3*
         Cf^2*Ca^2*zeta3 + 287900/81*Cf^2*nf*Ca + 11936/9*Cf^2*nf*Ca*lfr - 704/
         9*Cf^2*nf*Ca*lfr^2 - 34592/9*Cf^2*nf*Ca*lqr - 2816/9*Cf^2*nf*Ca*lqr*
         lfr + 6688/9*Cf^2*nf*Ca*lqr^2 - 448/3*Cf^2*nf*Ca*zeta3 - 20968/81*
         Cf^2*nf^2 - 928/9*Cf^2*nf^2*lfr + 64/9*Cf^2*nf^2*lfr^2 + 2752/9*Cf^2*
         nf^2*lqr + 256/9*Cf^2*nf^2*lqr*lfr - 608/9*Cf^2*nf^2*lqr^2 + 61360/9*
         Cf^2*zeta2*Ca^2 + 704*Cf^2*zeta2*Ca^2*lfr - 1760*Cf^2*zeta2*Ca^2*lqr
          - 16160/9*Cf^2*zeta2*nf*Ca - 128*Cf^2*zeta2*nf*Ca*lfr + 320*Cf^2*
         zeta2*nf*Ca*lqr + 1024/9*Cf^2*zeta2*nf^2 - 2592/5*Cf^2*zeta2^2*Ca^2
          + 11428/9*Cf^3*Ca - 29456/9*Cf^3*Ca*lfr - 14096/3*Cf^3*Ca*lfr^2 + 
         704*Cf^3*Ca*lfr^3 + 51776/9*Cf^3*Ca*lqr + 33472/3*Cf^3*Ca*lqr*lfr - 
         23336/3*Cf^3*Ca*lqr^2 - 2112*Cf^3*Ca*lqr^2*lfr + 1408*Cf^3*Ca*lqr^3
          + 26576/3*Cf^3*Ca*zeta3 + 2112*Cf^3*Ca*zeta3*lfr - 2112*Cf^3*Ca*
         zeta3*lqr + 2192/9*Cf^3*nf + 5024/9*Cf^3*nf*lfr + 2144/3*Cf^3*nf*
         lfr^2 - 128*Cf^3*nf*lfr^3 - 8768/9*Cf^3*nf*lqr - 5248/3*Cf^3*nf*lqr*
         lfr + 3824/3*Cf^3*nf*lqr^2 + 384*Cf^3*nf*lqr^2*lfr - 256*Cf^3*nf*
         lqr^3 - 5696/3*Cf^3*nf*zeta3 + 25312/3*Cf^3*zeta2*Ca + 20192/3*Cf^3*
         zeta2*Ca*lfr + 1152*Cf^3*zeta2*Ca*lfr^2 - 25088/3*Cf^3*zeta2*Ca*lqr
          - 2304*Cf^3*zeta2*Ca*lqr*lfr + 1152*Cf^3*zeta2*Ca*lqr^2 - 4768/3*
         Cf^3*zeta2*nf - 3200/3*Cf^3*zeta2*nf*lfr + 3776/3*Cf^3*zeta2*nf*lqr
          - 4512/5*Cf^3*zeta2^2*Ca - 636*Cf^4 + 24*Cf^4*lfr + 2352*Cf^4*lfr^2
          + 512*Cf^4*lfr^3 - 128*Cf^4*lfr^4 - 960*Cf^4*lqr - 4128*Cf^4*lqr*lfr
          - 384*Cf^4*lqr*lfr^2 + 512*Cf^4*lqr*lfr^3 + 1344*Cf^4*lqr^2 - 768*
         Cf^4*lqr^2*lfr - 768*Cf^4*lqr^2*lfr^2 + 640*Cf^4*lqr^3 + 512*Cf^4*
         lqr^3*lfr - 128*Cf^4*lqr^4 + 8224*Cf^4*zeta3 + 10112*Cf^4*zeta3*lfr
          - 10112*Cf^4*zeta3*lqr - 1488*Cf^4*zeta2 + 3648*Cf^4*zeta2*lfr + 
         2688*Cf^4*zeta2*lfr^2 - 4224*Cf^4*zeta2*lqr - 5376*Cf^4*zeta2*lqr*lfr
          + 2688*Cf^4*zeta2*lqr^2 + 4992/5*Cf^4*zeta2^2 )

       + Db1*La5 * (  - 224*Cf^4 )

       + Db1*La4 * ( 3080/3*Cf^3*Ca - 560/3*Cf^3*nf + 1104*Cf^4 + 1120*Cf^4*
         lfr - 1120*Cf^4*lqr )

       + Db1*La3 * (  - 38720/27*Cf^2*Ca^2 + 14080/27*Cf^2*nf*Ca - 1280/27*
         Cf^2*nf^2 - 201584/27*Cf^3*Ca - 7040/3*Cf^3*Ca*lfr + 12320/3*Cf^3*Ca*
         lqr + 34688/27*Cf^3*nf + 1280/3*Cf^3*nf*lfr - 2240/3*Cf^3*nf*lqr + 
         960*Cf^3*zeta2*Ca + 880*Cf^4 - 3008*Cf^4*lfr - 1920*Cf^4*lfr^2 + 3968
         *Cf^4*lqr + 3840*Cf^4*lqr*lfr - 1920*Cf^4*lqr^2 + 1920*Cf^4*zeta2 )

       + Db1*La2 * ( 5324/9*Cf*Ca^3 - 968/3*Cf*nf*Ca^2 + 176/3*Cf*nf^2*Ca - 32/
         9*Cf*nf^3 + 102664/9*Cf^2*Ca^2 + 9680/9*Cf^2*Ca^2*lfr - 38720/9*Cf^2*
         Ca^2*lqr - 36200/9*Cf^2*nf*Ca - 3520/9*Cf^2*nf*Ca*lfr + 14080/9*Cf^2*
         nf*Ca*lqr + 3040/9*Cf^2*nf^2 + 320/9*Cf^2*nf^2*lfr - 1280/9*Cf^2*nf^2
         *lqr - 5320/3*Cf^2*zeta2*Ca^2 + 320*Cf^2*zeta2*nf*Ca + 32984/3*Cf^3*
         Ca + 15168*Cf^3*Ca*lfr + 880/3*Cf^3*Ca*lfr^2 - 21504*Cf^3*Ca*lqr - 
         17600/3*Cf^3*Ca*lqr*lfr + 16720/3*Cf^3*Ca*lqr^2 - 3360*Cf^3*Ca*zeta3
          - 5488/3*Cf^3*nf - 2496*Cf^3*nf*lfr - 160/3*Cf^3*nf*lfr^2 + 3648*
         Cf^3*nf*lqr + 3200/3*Cf^3*nf*lqr*lfr - 3040/3*Cf^3*nf*lqr^2 - 30352/3
         *Cf^3*zeta2*Ca - 2880*Cf^3*zeta2*Ca*lfr + 2880*Cf^3*zeta2*Ca*lqr + 
         4160/3*Cf^3*zeta2*nf - 4928/3*Cf^4 - 5376*Cf^4*lfr + 1472*Cf^4*lfr^2
          + 1280*Cf^4*lfr^3 + 2880*Cf^4*lqr - 5824*Cf^4*lqr*lfr - 3840*Cf^4*
         lqr*lfr^2 + 4352*Cf^4*lqr^2 + 3840*Cf^4*lqr^2*lfr - 1280*Cf^4*lqr^3
          - 8960*Cf^4*zeta3 - 5248*Cf^4*zeta2 - 5760*Cf^4*zeta2*lfr + 5760*
         Cf^4*zeta2*lqr )

       + Db1*La1 * (  - 113432/27*Cf*Ca^3 + 10648/9*Cf*Ca^3*lqr + 20720/9*Cf*
         nf*Ca^2 - 1936/3*Cf*nf*Ca^2*lqr - 3632/9*Cf*nf^2*Ca + 352/3*Cf*nf^2*
         Ca*lqr + 608/27*Cf*nf^3 - 64/9*Cf*nf^3*lqr + 1936/3*Cf*zeta2*Ca^3 - 
         704/3*Cf*zeta2*nf*Ca^2 + 64/3*Cf*zeta2*nf^2*Ca - 2055764/81*Cf^2*Ca^2
          - 65840/9*Cf^2*Ca^2*lfr + 3872/9*Cf^2*Ca^2*lfr^2 + 206312/9*Cf^2*
         Ca^2*lqr + 15488/9*Cf^2*Ca^2*lqr*lfr - 36784/9*Cf^2*Ca^2*lqr^2 + 
         17888/3*Cf^2*Ca^2*zeta3 + 665656/81*Cf^2*nf*Ca + 22912/9*Cf^2*nf*Ca*
         lfr - 1408/9*Cf^2*nf*Ca*lfr^2 - 71728/9*Cf^2*nf*Ca*lqr - 5632/9*Cf^2*
         nf*Ca*lqr*lfr + 13376/9*Cf^2*nf*Ca*lqr^2 - 896/3*Cf^2*nf*Ca*zeta3 - 
         49856/81*Cf^2*nf^2 - 1856/9*Cf^2*nf^2*lfr + 128/9*Cf^2*nf^2*lfr^2 + 
         5888/9*Cf^2*nf^2*lqr + 512/9*Cf^2*nf^2*lqr*lfr - 1216/9*Cf^2*nf^2*
         lqr^2 + 14256*Cf^2*zeta2*Ca^2 + 1408*Cf^2*zeta2*Ca^2*lfr - 3520*Cf^2*
         zeta2*Ca^2*lqr - 33584/9*Cf^2*zeta2*nf*Ca - 256*Cf^2*zeta2*nf*Ca*lfr
          + 640*Cf^2*zeta2*nf*Ca*lqr + 2048/9*Cf^2*zeta2*nf^2 - 5184/5*Cf^2*
         zeta2^2*Ca^2 + 50144/81*Cf^3*Ca - 98608/9*Cf^3*Ca*lfr - 8768*Cf^3*Ca*
         lfr^2 + 1408*Cf^3*Ca*lfr^3 + 151384/9*Cf^3*Ca*lqr + 23168*Cf^3*Ca*lqr
         *lfr - 17040*Cf^3*Ca*lqr^2 - 4224*Cf^3*Ca*lqr^2*lfr + 2816*Cf^3*Ca*
         lqr^3 + 58016/3*Cf^3*Ca*zeta3 + 4224*Cf^3*Ca*zeta3*lfr - 4224*Cf^3*Ca
         *zeta3*lqr + 67888/81*Cf^3*nf + 15616/9*Cf^3*nf*lfr + 1344*Cf^3*nf*
         lfr^2 - 256*Cf^3*nf*lfr^3 - 24976/9*Cf^3*nf*lqr - 3712*Cf^3*nf*lqr*
         lfr + 2848*Cf^3*nf*lqr^2 + 768*Cf^3*nf*lqr^2*lfr - 512*Cf^3*nf*lqr^3
          - 11392/3*Cf^3*nf*zeta3 + 163168/9*Cf^3*zeta2*Ca + 43840/3*Cf^3*
         zeta2*Ca*lfr + 2304*Cf^3*zeta2*Ca*lfr^2 - 53632/3*Cf^3*zeta2*Ca*lqr
          - 4608*Cf^3*zeta2*Ca*lqr*lfr + 2304*Cf^3*zeta2*Ca*lqr^2 - 30208/9*
         Cf^3*zeta2*nf - 6400/3*Cf^3*zeta2*nf*lfr + 7552/3*Cf^3*zeta2*nf*lqr
          - 9024/5*Cf^3*zeta2^2*Ca - 3592/3*Cf^4 + 1056*Cf^4*lfr + 5696*Cf^4*
         lfr^2 + 768*Cf^4*lfr^3 - 256*Cf^4*lfr^4 - 2688*Cf^4*lqr - 9088*Cf^4*
         lqr*lfr + 1024*Cf^4*lqr*lfr^3 + 2528*Cf^4*lqr^2 - 2304*Cf^4*lqr^2*lfr
          - 1536*Cf^4*lqr^2*lfr^2 + 1536*Cf^4*lqr^3 + 1024*Cf^4*lqr^3*lfr - 
         256*Cf^4*lqr^4 + 18368*Cf^4*zeta3 + 20224*Cf^4*zeta3*lfr - 20224*Cf^4
         *zeta3*lqr - 9088/3*Cf^4*zeta2 + 7680*Cf^4*zeta2*lfr + 5376*Cf^4*
         zeta2*lfr^2 - 8832*Cf^4*zeta2*lqr - 10752*Cf^4*zeta2*lqr*lfr + 5376*
         Cf^4*zeta2*lqr^2 + 9984/5*Cf^4*zeta2^2 )

       + Db1*La0 * ( 657608/81*Cf*Ca^3 - 135212/27*Cf*Ca^3*lqr + 5324/9*Cf*
         Ca^3*lqr^2 - 1936*Cf*Ca^3*zeta3 - 37510/9*Cf*nf*Ca^2 + 23360/9*Cf*nf*
         Ca^2*lqr - 968/3*Cf*nf*Ca^2*lqr^2 + 352*Cf*nf*Ca^2*zeta3 + 17614/27*
         Cf*nf^2*Ca - 3872/9*Cf*nf^2*Ca*lqr + 176/3*Cf*nf^2*Ca*lqr^2 - 2528/81
         *Cf*nf^3 + 608/27*Cf*nf^3*lqr - 32/9*Cf*nf^3*lqr^2 - 3320*Cf*zeta2*
         Ca^3 + 1936/3*Cf*zeta2*Ca^3*lqr + 12304/9*Cf*zeta2*nf*Ca^2 - 704/3*Cf
         *zeta2*nf*Ca^2*lqr - 1568/9*Cf*zeta2*nf^2*Ca + 64/3*Cf*zeta2*nf^2*Ca*
         lqr + 64/9*Cf*zeta2*nf^3 + 1936/5*Cf*zeta2^2*Ca^3 - 352/5*Cf*zeta2^2*
         nf*Ca^2 + 3150890/243*Cf^2*Ca^2 + 110444/9*Cf^2*Ca^2*lfr - 8164/3*
         Cf^2*Ca^2*lfr^2 + 1936/9*Cf^2*Ca^2*lfr^3 - 65296/3*Cf^2*Ca^2*lqr - 
         17296/3*Cf^2*Ca^2*lqr*lfr + 968/3*Cf^2*Ca^2*lqr*lfr^2 + 30784/3*Cf^2*
         Ca^2*lqr^2 + 1936/3*Cf^2*Ca^2*lqr^2*lfr - 10648/9*Cf^2*Ca^2*lqr^3 + 
         2304*Cf^2*Ca^2*zeta5 - 155120/9*Cf^2*Ca^2*zeta3 - 1408*Cf^2*Ca^2*
         zeta3*lfr + 5104*Cf^2*Ca^2*zeta3*lqr - 961732/243*Cf^2*nf*Ca - 32560/
         9*Cf^2*nf*Ca*lfr + 2720/3*Cf^2*nf*Ca*lfr^2 - 704/9*Cf^2*nf*Ca*lfr^3
          + 7000*Cf^2*nf*Ca*lqr + 5792/3*Cf^2*nf*Ca*lqr*lfr - 352/3*Cf^2*nf*Ca
         *lqr*lfr^2 - 10448/3*Cf^2*nf*Ca*lqr^2 - 704/3*Cf^2*nf*Ca*lqr^2*lfr + 
         3872/9*Cf^2*nf*Ca*lqr^3 + 30320/9*Cf^2*nf*Ca*zeta3 - 512*Cf^2*nf*Ca*
         zeta3*lfr - 160*Cf^2*nf*Ca*zeta3*lqr + 81056/243*Cf^2*nf^2 + 2000/9*
         Cf^2*nf^2*lfr - 208/3*Cf^2*nf^2*lfr^2 + 64/9*Cf^2*nf^2*lfr^3 - 1520/3
         *Cf^2*nf^2*lqr - 448/3*Cf^2*nf^2*lqr*lfr + 32/3*Cf^2*nf^2*lqr*lfr^2
          + 832/3*Cf^2*nf^2*lqr^2 + 64/3*Cf^2*nf^2*lqr^2*lfr - 352/9*Cf^2*nf^2
         *lqr^3 - 640/3*Cf^2*nf^2*zeta3 - 56464/3*Cf^2*zeta2*Ca^2 - 23776/3*
         Cf^2*zeta2*Ca^2*lfr + 528*Cf^2*zeta2*Ca^2*lfr^2 + 39616/3*Cf^2*zeta2*
         Ca^2*lqr + 1056*Cf^2*zeta2*Ca^2*lqr*lfr - 1584*Cf^2*zeta2*Ca^2*lqr^2
          + 1376*Cf^2*zeta2*Ca^2*zeta3 + 161120/27*Cf^2*zeta2*nf*Ca + 5312/3*
         Cf^2*zeta2*nf*Ca*lfr - 96*Cf^2*zeta2*nf*Ca*lfr^2 - 10304/3*Cf^2*zeta2
         *nf*Ca*lqr - 192*Cf^2*zeta2*nf*Ca*lqr*lfr + 288*Cf^2*zeta2*nf*Ca*
         lqr^2 - 12416/27*Cf^2*zeta2*nf^2 - 256/3*Cf^2*zeta2*nf^2*lfr + 640/3*
         Cf^2*zeta2*nf^2*lqr + 38384/15*Cf^2*zeta2^2*Ca^2 + 5184/5*Cf^2*
         zeta2^2*Ca^2*lfr - 5184/5*Cf^2*zeta2^2*Ca^2*lqr - 1376/3*Cf^2*zeta2^2
         *nf*Ca - 84514/27*Cf^3*Ca - 53692/9*Cf^3*Ca*lfr + 512*Cf^3*Ca*lfr^2
          + 2016*Cf^3*Ca*lfr^3 - 352*Cf^3*Ca*lfr^4 + 26728/9*Cf^3*Ca*lqr - 
         2816*Cf^3*Ca*lqr*lfr - 4464*Cf^3*Ca*lqr*lfr^2 + 704*Cf^3*Ca*lqr*lfr^3
          + 3888*Cf^3*Ca*lqr^2 + 5520*Cf^3*Ca*lqr^2*lfr - 3072*Cf^3*Ca*lqr^3
          - 704*Cf^3*Ca*lqr^3*lfr + 352*Cf^3*Ca*lqr^4 - 234368/9*Cf^3*Ca*zeta3
          - 24352/3*Cf^3*Ca*zeta3*lfr - 192*Cf^3*Ca*zeta3*lfr^2 + 51520/3*Cf^3
         *Ca*zeta3*lqr + 384*Cf^3*Ca*zeta3*lqr*lfr - 192*Cf^3*Ca*zeta3*lqr^2
          - 21668/27*Cf^3*nf + 1768/9*Cf^3*nf*lfr - 80*Cf^3*nf*lfr^2 - 320*
         Cf^3*nf*lfr^3 + 64*Cf^3*nf*lfr^4 + 3488/9*Cf^3*nf*lqr + 416*Cf^3*nf*
         lqr*lfr + 672*Cf^3*nf*lqr*lfr^2 - 128*Cf^3*nf*lqr*lfr^3 - 624*Cf^3*nf
         *lqr^2 - 864*Cf^3*nf*lqr^2*lfr + 512*Cf^3*nf*lqr^3 + 128*Cf^3*nf*
         lqr^3*lfr - 64*Cf^3*nf*lqr^4 + 53024/9*Cf^3*nf*zeta3 + 7936/3*Cf^3*nf
         *zeta3*lfr - 11776/3*Cf^3*nf*zeta3*lqr - 150136/27*Cf^3*zeta2*Ca - 
         29888/3*Cf^3*zeta2*Ca*lfr - 10208/3*Cf^3*zeta2*Ca*lfr^2 - 384*Cf^3*
         zeta2*Ca*lfr^3 + 47456/3*Cf^3*zeta2*Ca*lqr + 30208/3*Cf^3*zeta2*Ca*
         lqr*lfr + 1152*Cf^3*zeta2*Ca*lqr*lfr^2 - 20000/3*Cf^3*zeta2*Ca*lqr^2
          - 1152*Cf^3*zeta2*Ca*lqr^2*lfr + 384*Cf^3*zeta2*Ca*lqr^3 + 5184*Cf^3
         *zeta2*Ca*zeta3 + 25456/27*Cf^3*zeta2*nf + 6080/3*Cf^3*zeta2*nf*lfr
          + 1856/3*Cf^3*zeta2*nf*lfr^2 - 8960/3*Cf^3*zeta2*nf*lqr - 4864/3*
         Cf^3*zeta2*nf*lqr*lfr + 3008/3*Cf^3*zeta2*nf*lqr^2 + 8864/5*Cf^3*
         zeta2^2*Ca + 9024/5*Cf^3*zeta2^2*Ca*lfr - 9024/5*Cf^3*zeta2^2*Ca*lqr
          + 2176/15*Cf^3*zeta2^2*nf + 476*Cf^4 + 1776*Cf^4*lfr + 1536*Cf^4*
         lfr^2 - 736*Cf^4*lfr^3 - 256*Cf^4*lfr^4 - 1272*Cf^4*lqr - 336*Cf^4*
         lqr*lfr + 2784*Cf^4*lqr*lfr^2 + 640*Cf^4*lqr*lfr^3 - 768*Cf^4*lqr^2
          - 2496*Cf^4*lqr^2*lfr - 384*Cf^4*lqr^2*lfr^2 + 448*Cf^4*lqr^3 - 128*
         Cf^4*lqr^3*lfr + 128*Cf^4*lqr^4 - 10752*Cf^4*zeta5 + 2752*Cf^4*zeta3
          - 13760*Cf^4*zeta3*lfr - 9984*Cf^4*zeta3*lfr^2 + 17600*Cf^4*zeta3*
         lqr + 19968*Cf^4*zeta3*lqr*lfr - 9984*Cf^4*zeta3*lqr^2 + 5632/3*Cf^4*
         zeta2 + 5280*Cf^4*zeta2*lfr - 1920*Cf^4*zeta2*lfr^2 - 1536*Cf^4*zeta2
         *lfr^3 - 3552*Cf^4*zeta2*lqr + 4992*Cf^4*zeta2*lqr*lfr + 4608*Cf^4*
         zeta2*lqr*lfr^2 - 3072*Cf^4*zeta2*lqr^2 - 4608*Cf^4*zeta2*lqr^2*lfr
          + 1536*Cf^4*zeta2*lqr^3 + 7680*Cf^4*zeta2*zeta3 - 27712/15*Cf^4*
         zeta2^2 - 9984/5*Cf^4*zeta2^2*lfr + 9984/5*Cf^4*zeta2^2*lqr )

       + delta1*Lb7 * (  - 16/3*Cf^4 )

       + delta1*Lb6 * ( 308/9*Cf^3*Ca - 56/9*Cf^3*nf + 128/3*Cf^4 + 112/3*Cf^4
         *lfr - 112/3*Cf^4*lqr )

       + delta1*Lb5 * (  - 1936/27*Cf^2*Ca^2 + 704/27*Cf^2*nf*Ca - 64/27*Cf^2*
         nf^2 - 10576/27*Cf^3*Ca - 352/3*Cf^3*Ca*lfr + 616/3*Cf^3*Ca*lqr + 
         1864/27*Cf^3*nf + 64/3*Cf^3*nf*lfr - 112/3*Cf^3*nf*lqr + 48*Cf^3*
         zeta2*Ca + 36*Cf^4 - 192*Cf^4*lfr - 96*Cf^4*lfr^2 + 240*Cf^4*lqr + 
         192*Cf^4*lqr*lfr - 96*Cf^4*lqr^2 + 96*Cf^4*zeta2 )

       + delta1*Lb4 * ( Phib44 + 1331/27*Cf*Ca^3 - 242/9*Cf*nf*Ca^2 + 44/9*Cf*
         nf^2*Ca - 8/27*Cf*nf^3 + 26096/27*Cf^2*Ca^2 + 2420/27*Cf^2*Ca^2*lfr
          - 9680/27*Cf^2*Ca^2*lqr - 9220/27*Cf^2*nf*Ca - 880/27*Cf^2*nf*Ca*lfr
          + 3520/27*Cf^2*nf*Ca*lqr + 800/27*Cf^2*nf^2 + 80/27*Cf^2*nf^2*lfr - 
         320/27*Cf^2*nf^2*lqr - 460/3*Cf^2*zeta2*Ca^2 + 80/3*Cf^2*zeta2*nf*Ca
          + 31036/27*Cf^3*Ca + 34808/27*Cf^3*Ca*lfr + 220/9*Cf^3*Ca*lfr^2 - 
         51836/27*Cf^3*Ca*lqr - 4400/9*Cf^3*Ca*lqr*lfr + 4180/9*Cf^3*Ca*lqr^2
          - 280*Cf^3*Ca*zeta3 - 5176/27*Cf^3*nf - 5936/27*Cf^3*nf*lfr - 40/9*
         Cf^3*nf*lfr^2 + 9032/27*Cf^3*nf*lqr + 800/9*Cf^3*nf*lqr*lfr - 760/9*
         Cf^3*nf*lqr^2 - 8072/9*Cf^3*zeta2*Ca - 240*Cf^3*zeta2*Ca*lfr + 240*
         Cf^3*zeta2*Ca*lqr + 1040/9*Cf^3*zeta2*nf - 496/3*Cf^4 - 464*Cf^4*lfr
          + 224*Cf^4*lfr^2 + 320/3*Cf^4*lfr^3 + 200*Cf^4*lqr - 688*Cf^4*lqr*
         lfr - 320*Cf^4*lqr*lfr^2 + 464*Cf^4*lqr^2 + 320*Cf^4*lqr^2*lfr - 320/
         3*Cf^4*lqr^3 - 2240/3*Cf^4*zeta3 - 496*Cf^4*zeta2 - 480*Cf^4*zeta2*
         lfr + 480*Cf^4*zeta2*lqr )

       + delta1*Lb3 * ( Phib43 - 65230/81*Cf*Ca^3 + 5324/27*Cf*Ca^3*lqr + 
         10546/27*Cf*nf*Ca^2 - 968/9*Cf*nf*Ca^2*lqr - 1756/27*Cf*nf^2*Ca + 176/
         9*Cf*nf^2*Ca*lqr + 304/81*Cf*nf^3 - 32/27*Cf*nf^3*lqr + 1298/9*Cf*
         zeta2*Ca^3 - 412/9*Cf*zeta2*nf*Ca^2 + 32/9*Cf*zeta2*nf^2*Ca - 1020718/
         243*Cf^2*Ca^2 - 31312/27*Cf^2*Ca^2*lfr + 1936/27*Cf^2*Ca^2*lfr^2 + 
         102428/27*Cf^2*Ca^2*lqr + 7744/27*Cf^2*Ca^2*lqr*lfr - 18392/27*Cf^2*
         Ca^2*lqr^2 + 9232/9*Cf^2*Ca^2*zeta3 + 333908/243*Cf^2*nf*Ca + 10856/
         27*Cf^2*nf*Ca*lfr - 704/27*Cf^2*nf*Ca*lfr^2 - 36304/27*Cf^2*nf*Ca*lqr
          - 2816/27*Cf^2*nf*Ca*lqr*lfr + 6688/27*Cf^2*nf*Ca*lqr^2 - 448/9*Cf^2
         *nf*Ca*zeta3 - 26368/243*Cf^2*nf^2 - 928/27*Cf^2*nf^2*lfr + 64/27*
         Cf^2*nf^2*lfr^2 + 3104/27*Cf^2*nf^2*lqr + 256/27*Cf^2*nf^2*lqr*lfr - 
         608/27*Cf^2*nf^2*lqr^2 + 64588/27*Cf^2*zeta2*Ca^2 + 248*Cf^2*zeta2*
         Ca^2*lfr - 600*Cf^2*zeta2*Ca^2*lqr - 17120/27*Cf^2*zeta2*nf*Ca - 128/
         3*Cf^2*zeta2*nf*Ca*lfr + 320/3*Cf^2*zeta2*nf*Ca*lqr + 1024/27*Cf^2*
         zeta2*nf^2 - 864/5*Cf^2*zeta2^2*Ca^2 - 45944/81*Cf^3*Ca - 79112/27*
         Cf^3*Ca*lfr - 11528/9*Cf^3*Ca*lfr^2 + 704/3*Cf^3*Ca*lfr^3 + 109940/27
         *Cf^3*Ca*lqr + 36256/9*Cf^3*Ca*lqr*lfr - 28688/9*Cf^3*Ca*lqr^2 - 704*
         Cf^3*Ca*lqr^2*lfr + 1408/3*Cf^3*Ca*lqr^3 + 32864/9*Cf^3*Ca*zeta3 + 
         704*Cf^3*Ca*zeta3*lfr - 704*Cf^3*Ca*zeta3*lqr + 20360/81*Cf^3*nf + 
         12128/27*Cf^3*nf*lfr + 1808/9*Cf^3*nf*lfr^2 - 128/3*Cf^3*nf*lfr^3 - 
         18008/27*Cf^3*nf*lqr - 6016/9*Cf^3*nf*lqr*lfr + 4928/9*Cf^3*nf*lqr^2
          + 128*Cf^3*nf*lqr^2*lfr - 256/3*Cf^3*nf*lqr^3 - 5696/9*Cf^3*nf*zeta3
          + 10496/3*Cf^3*zeta2*Ca + 24464/9*Cf^3*zeta2*Ca*lfr + 384*Cf^3*zeta2
         *Ca*lfr^2 - 29360/9*Cf^3*zeta2*Ca*lqr - 768*Cf^3*zeta2*Ca*lqr*lfr + 
         384*Cf^3*zeta2*Ca*lqr^2 - 1888/3*Cf^3*zeta2*nf - 3200/9*Cf^3*zeta2*nf
         *lfr + 3776/9*Cf^3*zeta2*nf*lqr - 1504/5*Cf^3*zeta2^2*Ca - 524/3*Cf^4
          + 1280/3*Cf^4*lfr + 1184*Cf^4*lfr^2 + 128/3*Cf^4*lfr^3 - 128/3*Cf^4*
         lfr^4 - 1856/3*Cf^4*lqr - 1696*Cf^4*lqr*lfr + 256*Cf^4*lqr*lfr^2 + 
         512/3*Cf^4*lqr*lfr^3 + 368*Cf^4*lqr^2 - 640*Cf^4*lqr^2*lfr - 256*Cf^4
         *lqr^2*lfr^2 + 1024/3*Cf^4*lqr^3 + 512/3*Cf^4*lqr^3*lfr - 128/3*Cf^4*
         lqr^4 + 10720/3*Cf^4*zeta3 + 10112/3*Cf^4*zeta3*lfr - 10112/3*Cf^4*
         zeta3*lqr - 1568/3*Cf^4*zeta2 + 1472*Cf^4*zeta2*lfr + 896*Cf^4*zeta2*
         lfr^2 - 1664*Cf^4*zeta2*lqr - 1792*Cf^4*zeta2*lqr*lfr + 896*Cf^4*
         zeta2*lqr^2 + 1664/5*Cf^4*zeta2^2 )

       + delta1*Lb2 * ( C4 + Phib42 + 279160/81*Cf*Ca^3 - 55924/27*Cf*Ca^3*lqr
          + 2662/9*Cf*Ca^3*lqr^2 - 1232*Cf*Ca^3*zeta3 - 14707/9*Cf*nf*Ca^2 + 
         9982/9*Cf*nf*Ca^2*lqr - 484/3*Cf*nf*Ca^2*lqr^2 + 224*Cf*nf*Ca^2*zeta3
          + 7271/27*Cf*nf^2*Ca - 1756/9*Cf*nf^2*Ca*lqr + 88/3*Cf*nf^2*Ca*lqr^2
          - 1264/81*Cf*nf^3 + 304/27*Cf*nf^3*lqr - 16/9*Cf*nf^3*lqr^2 - 14852/
         9*Cf*zeta2*Ca^3 + 1078/3*Cf*zeta2*Ca^3*lqr + 716*Cf*zeta2*nf*Ca^2 - 
         124*Cf*zeta2*nf*Ca^2*lqr - 280/3*Cf*zeta2*nf^2*Ca + 32/3*Cf*zeta2*
         nf^2*Ca*lqr + 32/9*Cf*zeta2*nf^3 + 968/5*Cf*zeta2^2*Ca^3 - 176/5*Cf*
         zeta2^2*nf*Ca^2 + 2247193/243*Cf^2*Ca^2 + 53402/9*Cf^2*Ca^2*lfr - 
         3862/3*Cf^2*Ca^2*lfr^2 + 968/9*Cf^2*Ca^2*lfr^3 - 117788/9*Cf^2*Ca^2*
         lqr - 7768/3*Cf^2*Ca^2*lqr*lfr + 484/3*Cf^2*Ca^2*lqr*lfr^2 + 5248*
         Cf^2*Ca^2*lqr^2 + 968/3*Cf^2*Ca^2*lqr^2*lfr - 5324/9*Cf^2*Ca^2*lqr^3
          + 1152*Cf^2*Ca^2*zeta5 - 92992/9*Cf^2*Ca^2*zeta3 - 800*Cf^2*Ca^2*
         zeta3*lfr + 2648*Cf^2*Ca^2*zeta3*lqr - 735794/243*Cf^2*nf*Ca - 5132/3
         *Cf^2*nf*Ca*lfr + 440*Cf^2*nf*Ca*lfr^2 - 352/9*Cf^2*nf*Ca*lfr^3 + 
         4244*Cf^2*nf*Ca*lqr + 912*Cf^2*nf*Ca*lqr*lfr - 176/3*Cf^2*nf*Ca*lqr*
         lfr^2 - 5552/3*Cf^2*nf*Ca*lqr^2 - 352/3*Cf^2*nf*Ca*lqr^2*lfr + 1936/9
         *Cf^2*nf*Ca*lqr^3 + 18424/9*Cf^2*nf*Ca*zeta3 - 256*Cf^2*nf*Ca*zeta3*
         lfr - 80*Cf^2*nf*Ca*zeta3*lqr + 64240/243*Cf^2*nf^2 + 1000/9*Cf^2*
         nf^2*lfr - 104/3*Cf^2*nf^2*lfr^2 + 32/9*Cf^2*nf^2*lfr^3 - 2920/9*Cf^2
         *nf^2*lqr - 224/3*Cf^2*nf^2*lqr*lfr + 16/3*Cf^2*nf^2*lqr*lfr^2 + 464/
         3*Cf^2*nf^2*lqr^2 + 32/3*Cf^2*nf^2*lqr^2*lfr - 176/9*Cf^2*nf^2*lqr^3
          - 320/3*Cf^2*nf^2*zeta3 - 90436/9*Cf^2*zeta2*Ca^2 - 34732/9*Cf^2*
         zeta2*Ca^2*lfr + 264*Cf^2*zeta2*Ca^2*lfr^2 + 63292/9*Cf^2*zeta2*Ca^2*
         lqr + 528*Cf^2*zeta2*Ca^2*lqr*lfr - 792*Cf^2*zeta2*Ca^2*lqr^2 + 688*
         Cf^2*zeta2*Ca^2*zeta3 + 86704/27*Cf^2*zeta2*nf*Ca + 8080/9*Cf^2*zeta2
         *nf*Ca*lfr - 48*Cf^2*zeta2*nf*Ca*lfr^2 - 16408/9*Cf^2*zeta2*nf*Ca*lqr
          - 96*Cf^2*zeta2*nf*Ca*lqr*lfr + 144*Cf^2*zeta2*nf*Ca*lqr^2 - 6688/27
         *Cf^2*zeta2*nf^2 - 128/3*Cf^2*zeta2*nf^2*lfr + 320/3*Cf^2*zeta2*nf^2*
         lqr + 18992/15*Cf^2*zeta2^2*Ca^2 + 2592/5*Cf^2*zeta2^2*Ca^2*lfr - 
         2592/5*Cf^2*zeta2^2*Ca^2*lqr - 688/3*Cf^2*zeta2^2*nf*Ca - 45145/27*
         Cf^3*Ca - 197090/81*Cf^3*Ca*lfr + 1984*Cf^3*Ca*lfr^2 + 656*Cf^3*Ca*
         lfr^3 - 176*Cf^3*Ca*lfr^4 - 22420/81*Cf^3*Ca*lqr - 4272*Cf^3*Ca*lqr*
         lfr - 1880*Cf^3*Ca*lqr*lfr^2 + 352*Cf^3*Ca*lqr*lfr^3 + 3740*Cf^3*Ca*
         lqr^2 + 3112*Cf^3*Ca*lqr^2*lfr - 1888*Cf^3*Ca*lqr^3 - 352*Cf^3*Ca*
         lqr^3*lfr + 176*Cf^3*Ca*lqr^4 - 121912/9*Cf^3*Ca*zeta3 - 4944*Cf^3*Ca
         *zeta3*lfr - 96*Cf^3*Ca*zeta3*lfr^2 + 9472*Cf^3*Ca*zeta3*lqr + 192*
         Cf^3*Ca*zeta3*lqr*lfr - 96*Cf^3*Ca*zeta3*lqr^2 - 10058/27*Cf^3*nf + 
         1100/81*Cf^3*nf*lfr - 264*Cf^3*nf*lfr^2 - 96*Cf^3*nf*lfr^3 + 32*Cf^3*
         nf*lfr^4 + 40048/81*Cf^3*nf*lqr + 592*Cf^3*nf*lqr*lfr + 272*Cf^3*nf*
         lqr*lfr^2 - 64*Cf^3*nf*lqr*lfr^3 - 592*Cf^3*nf*lqr^2 - 496*Cf^3*nf*
         lqr^2*lfr + 320*Cf^3*nf*lqr^3 + 64*Cf^3*nf*lqr^3*lfr - 32*Cf^3*nf*
         lqr^4 + 28144/9*Cf^3*nf*zeta3 + 3968/3*Cf^3*nf*zeta3*lfr - 5888/3*
         Cf^3*nf*zeta3*lqr - 59924/27*Cf^3*zeta2*Ca - 18808/3*Cf^3*zeta2*Ca*
         lfr - 6256/3*Cf^3*zeta2*Ca*lfr^2 - 192*Cf^3*zeta2*Ca*lfr^3 + 26848/3*
         Cf^3*zeta2*Ca*lqr + 17408/3*Cf^3*zeta2*Ca*lqr*lfr + 576*Cf^3*zeta2*Ca
         *lqr*lfr^2 - 11152/3*Cf^3*zeta2*Ca*lqr^2 - 576*Cf^3*zeta2*Ca*lqr^2*
         lfr + 192*Cf^3*zeta2*Ca*lqr^3 + 2592*Cf^3*zeta2*Ca*zeta3 + 11048/27*
         Cf^3*zeta2*nf + 1248*Cf^3*zeta2*nf*lfr + 928/3*Cf^3*zeta2*nf*lfr^2 - 
         1632*Cf^3*zeta2*nf*lqr - 2432/3*Cf^3*zeta2*nf*lqr*lfr + 1504/3*Cf^3*
         zeta2*nf*lqr^2 + 11504/15*Cf^3*zeta2^2*Ca + 4512/5*Cf^3*zeta2^2*Ca*
         lfr - 4512/5*Cf^3*zeta2^2*Ca*lqr + 1088/15*Cf^3*zeta2^2*nf + 1226/3*
         Cf^4 + 3100/3*Cf^4*lfr + 488*Cf^4*lfr^2 - 752*Cf^4*lfr^3 - 128*Cf^4*
         lfr^4 - 1684/3*Cf^4*lqr + 584*Cf^4*lqr*lfr + 2160*Cf^4*lqr*lfr^2 + 
         320*Cf^4*lqr*lfr^3 - 640*Cf^4*lqr^2 - 1632*Cf^4*lqr^2*lfr - 192*Cf^4*
         lqr^2*lfr^2 + 224*Cf^4*lqr^3 - 64*Cf^4*lqr^3*lfr + 64*Cf^4*lqr^4 - 
         5376*Cf^4*zeta5 + 336*Cf^4*zeta3 - 9248*Cf^4*zeta3*lfr - 4992*Cf^4*
         zeta3*lfr^2 + 11168*Cf^4*zeta3*lqr + 9984*Cf^4*zeta3*lqr*lfr - 4992*
         Cf^4*zeta3*lqr^2 + 1152*Cf^4*zeta2 + 8080/3*Cf^4*zeta2*lfr - 1280*
         Cf^4*zeta2*lfr^2 - 768*Cf^4*zeta2*lfr^3 - 6352/3*Cf^4*zeta2*lqr + 
         3136*Cf^4*zeta2*lqr*lfr + 2304*Cf^4*zeta2*lqr*lfr^2 - 1856*Cf^4*zeta2
         *lqr^2 - 2304*Cf^4*zeta2*lqr^2*lfr + 768*Cf^4*zeta2*lqr^3 + 3840*Cf^4
         *zeta2*zeta3 - 15584/15*Cf^4*zeta2^2 - 4992/5*Cf^4*zeta2^2*lfr + 4992/
         5*Cf^4*zeta2^2*lqr )

       + delta1*Lb1 * (  - C4*lfr + C4*lqr + F4 + Phib41 - 7025359/729*Cf*Ca^3
          + 607964/81*Cf*Ca^3*lqr - 56716/27*Cf*Ca^3*lqr^2 + 5324/27*Cf*Ca^3*
         lqr^3 - 2112*Cf*Ca^3*zeta5 + 255748/27*Cf*Ca^3*zeta3 - 2200*Cf*Ca^3*
         zeta3*lqr + 947695/243*Cf*nf*Ca^2 - 3718*Cf*nf*Ca^2*lqr + 10360/9*Cf*
         nf*Ca^2*lqr^2 - 968/9*Cf*nf*Ca^2*lqr^3 + 384*Cf*nf*Ca^2*zeta5 - 67828/
         27*Cf*nf*Ca^2*zeta3 + 400*Cf*nf*Ca^2*zeta3*lqr - 135919/243*Cf*nf^2*
         Ca + 16078/27*Cf*nf^2*Ca*lqr - 1816/9*Cf*nf^2*Ca*lqr^2 + 176/9*Cf*
         nf^2*Ca*lqr^3 + 3176/27*Cf*nf^2*Ca*zeta3 + 21712/729*Cf*nf^3 - 2528/
         81*Cf*nf^3*lqr + 304/27*Cf*nf^3*lqr^2 - 32/27*Cf*nf^3*lqr^3 + 64/27*
         Cf*nf^3*zeta3 + 488308/81*Cf*zeta2*Ca^3 - 29792/9*Cf*zeta2*Ca^3*lqr
          + 968/3*Cf*zeta2*Ca^3*lqr^2 - 1936/3*Cf*zeta2*Ca^3*zeta3 - 233444/81
         *Cf*zeta2*nf*Ca^2 + 12596/9*Cf*zeta2*nf*Ca^2*lqr - 352/3*Cf*zeta2*nf*
         Ca^2*lqr^2 + 352/3*Cf*zeta2*nf*Ca^2*zeta3 + 36184/81*Cf*zeta2*nf^2*Ca
          - 1624/9*Cf*zeta2*nf^2*Ca*lqr + 32/3*Cf*zeta2*nf^2*Ca*lqr^2 - 608/27
         *Cf*zeta2*nf^3 + 64/9*Cf*zeta2*nf^3*lqr - 6116/15*Cf*zeta2^2*Ca^3 + 
         1936/5*Cf*zeta2^2*Ca^3*lqr + 680/3*Cf*zeta2^2*nf*Ca^2 - 352/5*Cf*
         zeta2^2*nf*Ca^2*lqr - 416/15*Cf*zeta2^2*nf^2*Ca - 3331759/729*Cf^2*
         Ca^2 - 5314846/729*Cf^2*Ca^2*lfr - 75716/81*Cf^2*Ca^2*lfr^2 + 14392/9
         *Cf^2*Ca^2*lfr^3 - 5324/27*Cf^2*Ca^2*lfr^4 + 10979950/729*Cf^2*Ca^2*
         lqr + 653500/81*Cf^2*Ca^2*lqr*lfr - 16328/9*Cf^2*Ca^2*lqr*lfr^2 + 
         3872/27*Cf^2*Ca^2*lqr*lfr^3 - 814970/81*Cf^2*Ca^2*lqr^2 - 16328/9*
         Cf^2*Ca^2*lqr^2*lfr + 968/9*Cf^2*Ca^2*lqr^2*lfr^2 + 23588/9*Cf^2*Ca^2
         *lqr^3 + 3872/27*Cf^2*Ca^2*lqr^3*lfr - 5324/27*Cf^2*Ca^2*lqr^4 - 816*
         Cf^2*Ca^2*zeta5 - 1216*Cf^2*Ca^2*zeta5*lfr + 1216*Cf^2*Ca^2*zeta5*lqr
          + 1096660/81*Cf^2*Ca^2*zeta3 + 140704/27*Cf^2*Ca^2*zeta3*lfr - 880/3
         *Cf^2*Ca^2*zeta3*lfr^2 - 341800/27*Cf^2*Ca^2*zeta3*lqr - 2464/3*Cf^2*
         Ca^2*zeta3*lqr*lfr + 3344/3*Cf^2*Ca^2*zeta3*lqr^2 - 752/3*Cf^2*Ca^2*
         zeta3^2 + 1778735/729*Cf^2*nf*Ca + 1245644/729*Cf^2*nf*Ca*lfr + 7084/
         81*Cf^2*nf*Ca*lfr^2 - 4736/9*Cf^2*nf*Ca*lfr^3 + 1936/27*Cf^2*nf*Ca*
         lfr^4 - 3363020/729*Cf^2*nf*Ca*lqr - 182672/81*Cf^2*nf*Ca*lqr*lfr + 
         5440/9*Cf^2*nf*Ca*lqr*lfr^2 - 1408/27*Cf^2*nf*Ca*lqr*lfr^3 + 263212/
         81*Cf^2*nf*Ca*lqr^2 + 5440/9*Cf^2*nf*Ca*lqr^2*lfr - 352/9*Cf^2*nf*Ca*
         lqr^2*lfr^2 - 8080/9*Cf^2*nf*Ca*lqr^3 - 1408/27*Cf^2*nf*Ca*lqr^3*lfr
          + 1936/27*Cf^2*nf*Ca*lqr^4 + 32*Cf^2*nf*Ca*zeta5 - 425096/81*Cf^2*nf
         *Ca*zeta3 - 4784/9*Cf^2*nf*Ca*zeta3*lfr + 928/3*Cf^2*nf*Ca*zeta3*
         lfr^2 + 23840/9*Cf^2*nf*Ca*zeta3*lqr - 1088/3*Cf^2*nf*Ca*zeta3*lqr*
         lfr + 160/3*Cf^2*nf*Ca*zeta3*lqr^2 - 221398/729*Cf^2*nf^2 - 69376/729
         *Cf^2*nf^2*lfr + 1672/81*Cf^2*nf^2*lfr^2 + 352/9*Cf^2*nf^2*lfr^3 - 
         176/27*Cf^2*nf^2*lfr^4 + 281344/729*Cf^2*nf^2*lqr + 10096/81*Cf^2*
         nf^2*lqr*lfr - 416/9*Cf^2*nf^2*lqr*lfr^2 + 128/27*Cf^2*nf^2*lqr*lfr^3
          - 19184/81*Cf^2*nf^2*lqr^2 - 416/9*Cf^2*nf^2*lqr^2*lfr + 32/9*Cf^2*
         nf^2*lqr^2*lfr^2 + 656/9*Cf^2*nf^2*lqr^3 + 128/27*Cf^2*nf^2*lqr^3*lfr
          - 176/27*Cf^2*nf^2*lqr^4 + 43936/81*Cf^2*nf^2*zeta3 + 128/27*Cf^2*
         nf^2*zeta3*lfr - 5888/27*Cf^2*nf^2*zeta3*lqr + 708536/81*Cf^2*zeta2*
         Ca^2 + 947704/81*Cf^2*zeta2*Ca^2*lfr + 2480/9*Cf^2*zeta2*Ca^2*lfr^2
          - 352*Cf^2*zeta2*Ca^2*lfr^3 - 1311556/81*Cf^2*zeta2*Ca^2*lqr - 50896/
         9*Cf^2*zeta2*Ca^2*lqr*lfr + 352*Cf^2*zeta2*Ca^2*lqr*lfr^2 + 46568/9*
         Cf^2*zeta2*Ca^2*lqr^2 + 352*Cf^2*zeta2*Ca^2*lqr^2*lfr - 352*Cf^2*
         zeta2*Ca^2*lqr^3 - 6736/3*Cf^2*zeta2*Ca^2*zeta3 - 2176/3*Cf^2*zeta2*
         Ca^2*zeta3*lfr + 2176/3*Cf^2*zeta2*Ca^2*zeta3*lqr - 75568/27*Cf^2*
         zeta2*nf*Ca - 292984/81*Cf^2*zeta2*nf*Ca*lfr + 1376/9*Cf^2*zeta2*nf*
         Ca*lfr^2 + 64*Cf^2*zeta2*nf*Ca*lfr^3 + 404008/81*Cf^2*zeta2*nf*Ca*lqr
          + 11936/9*Cf^2*zeta2*nf*Ca*lqr*lfr - 64*Cf^2*zeta2*nf*Ca*lqr*lfr^2
          - 11920/9*Cf^2*zeta2*nf*Ca*lqr^2 - 64*Cf^2*zeta2*nf*Ca*lqr^2*lfr + 
         64*Cf^2*zeta2*nf*Ca*lqr^3 + 1024/3*Cf^2*zeta2*nf*Ca*zeta3 + 15808/81*
         Cf^2*zeta2*nf^2 + 7424/27*Cf^2*zeta2*nf^2*lfr - 256/9*Cf^2*zeta2*nf^2
         *lfr^2 - 10304/27*Cf^2*zeta2*nf^2*lqr - 640/9*Cf^2*zeta2*nf^2*lqr*lfr
          + 704/9*Cf^2*zeta2*nf^2*lqr^2 - 378856/135*Cf^2*zeta2^2*Ca^2 - 1792*
         Cf^2*zeta2^2*Ca^2*lfr - 1728/5*Cf^2*zeta2^2*Ca^2*lfr^2 + 9488/5*Cf^2*
         zeta2^2*Ca^2*lqr + 3456/5*Cf^2*zeta2^2*Ca^2*lqr*lfr - 1728/5*Cf^2*
         zeta2^2*Ca^2*lqr^2 + 96992/135*Cf^2*zeta2^2*nf*Ca + 992/3*Cf^2*
         zeta2^2*nf*Ca*lfr - 4672/15*Cf^2*zeta2^2*nf*Ca*lqr - 3904/135*Cf^2*
         zeta2^2*nf^2 - 38944/315*Cf^2*zeta2^3*Ca^2 + 138895/81*Cf^3*Ca + 
         139616/27*Cf^3*Ca*lfr + 14518/3*Cf^3*Ca*lfr^2 - 400/3*Cf^3*Ca*lfr^3
          - 352*Cf^3*Ca*lfr^4 - 3550*Cf^3*Ca*lqr - 60140/9*Cf^3*Ca*lqr*lfr - 
         2200/3*Cf^3*Ca*lqr*lfr^2 + 352*Cf^3*Ca*lqr*lfr^3 + 10952/9*Cf^3*Ca*
         lqr^2 + 2960/3*Cf^3*Ca*lqr^2*lfr + 176*Cf^3*Ca*lqr^2*lfr^2 + 408*Cf^3
         *Ca*lqr^3 - 176*Cf^3*Ca*lqr^4 + 102112/9*Cf^3*Ca*zeta5 + 960*Cf^3*Ca*
         zeta5*lfr - 960*Cf^3*Ca*zeta5*lqr + 474728/27*Cf^3*Ca*zeta3 + 62560/3
         *Cf^3*Ca*zeta3*lfr - 6176/3*Cf^3*Ca*zeta3*lfr^2 - 384*Cf^3*Ca*zeta3*
         lfr^3 - 100768/3*Cf^3*Ca*zeta3*lqr - 17408/3*Cf^3*Ca*zeta3*lqr*lfr + 
         1152*Cf^3*Ca*zeta3*lqr*lfr^2 + 23584/3*Cf^3*Ca*zeta3*lqr^2 - 1152*
         Cf^3*Ca*zeta3*lqr^2*lfr + 384*Cf^3*Ca*zeta3*lqr^3 - 15808/3*Cf^3*Ca*
         zeta3^2 + 13082/81*Cf^3*nf - 364/3*Cf^3*nf*lfr - 548*Cf^3*nf*lfr^2 + 
         64/3*Cf^3*nf*lfr^3 + 64*Cf^3*nf*lfr^4 - 14816/27*Cf^3*nf*lqr + 5480/9
         *Cf^3*nf*lqr*lfr + 496/3*Cf^3*nf*lqr*lfr^2 - 64*Cf^3*nf*lqr*lfr^3 + 
         712/9*Cf^3*nf*lqr^2 - 704/3*Cf^3*nf*lqr^2*lfr - 32*Cf^3*nf*lqr^2*
         lfr^2 - 48*Cf^3*nf*lqr^3 + 32*Cf^3*nf*lqr^4 - 13696/9*Cf^3*nf*zeta5
          - 116720/27*Cf^3*nf*zeta3 - 42560/9*Cf^3*nf*zeta3*lfr - 640/3*Cf^3*
         nf*zeta3*lfr^2 + 65312/9*Cf^3*nf*zeta3*lqr + 6272/3*Cf^3*nf*zeta3*lqr
         *lfr - 5632/3*Cf^3*nf*zeta3*lqr^2 - 424256/81*Cf^3*zeta2*Ca + 41696/
         27*Cf^3*zeta2*Ca*lfr + 25312/9*Cf^3*zeta2*Ca*lfr^2 - 192*Cf^3*zeta2*
         Ca*lfr^3 - 36080/27*Cf^3*zeta2*Ca*lqr - 94688/9*Cf^3*zeta2*Ca*lqr*lfr
          - 1216*Cf^3*zeta2*Ca*lqr*lfr^2 + 62752/9*Cf^3*zeta2*Ca*lqr^2 + 3008*
         Cf^3*zeta2*Ca*lqr^2*lfr - 1600*Cf^3*zeta2*Ca*lqr^3 - 152480/9*Cf^3*
         zeta2*Ca*zeta3 - 6272*Cf^3*zeta2*Ca*zeta3*lfr + 6272*Cf^3*zeta2*Ca*
         zeta3*lqr + 69632/81*Cf^3*zeta2*nf - 10496/27*Cf^3*zeta2*nf*lfr - 
         6112/9*Cf^3*zeta2*nf*lfr^2 + 7904/27*Cf^3*zeta2*nf*lqr + 19136/9*Cf^3
         *zeta2*nf*lqr*lfr + 256*Cf^3*zeta2*nf*lqr*lfr^2 - 11584/9*Cf^3*zeta2*
         nf*lqr^2 - 512*Cf^3*zeta2*nf*lqr^2*lfr + 256*Cf^3*zeta2*nf*lqr^3 + 
         22400/9*Cf^3*zeta2*nf*zeta3 + 473336/135*Cf^3*zeta2^2*Ca - 32576/15*
         Cf^3*zeta2^2*Ca*lfr - 4928/5*Cf^3*zeta2^2*Ca*lfr^2 + 25376/15*Cf^3*
         zeta2^2*Ca*lqr + 9856/5*Cf^3*zeta2^2*Ca*lqr*lfr - 4928/5*Cf^3*zeta2^2
         *Ca*lqr^2 - 79616/135*Cf^3*zeta2^2*nf + 1088/15*Cf^3*zeta2^2*nf*lfr
          + 64/15*Cf^3*zeta2^2*nf*lqr + 71168/315*Cf^3*zeta2^3*Ca - 1344*Cf^4
          - 146*Cf^4*lfr - 1012*Cf^4*lfr^2 - 1072*Cf^4*lfr^3 - 96*Cf^4*lfr^4
          + 1132*Cf^4*lqr + 1688*Cf^4*lqr*lfr + 1584*Cf^4*lqr*lfr^2 - 424*Cf^4
         *lqr^2 - 240*Cf^4*lqr^2*lfr + 288*Cf^4*lqr^2*lfr^2 - 128*Cf^4*lqr^3
          - 192*Cf^4*lqr^3*lfr + 6208*Cf^4*zeta5 + 8832*Cf^4*zeta5*lfr - 8832*
         Cf^4*zeta5*lqr + 6856/3*Cf^4*zeta3 - 6880*Cf^4*zeta3*lfr + 4416*Cf^4*
         zeta3*lfr^2 + 7424/3*Cf^4*zeta3*lfr^3 + 1792*Cf^4*zeta3*lqr - 13824*
         Cf^4*zeta3*lqr*lfr - 7424*Cf^4*zeta3*lqr*lfr^2 + 9408*Cf^4*zeta3*
         lqr^2 + 7424*Cf^4*zeta3*lqr^2*lfr - 7424/3*Cf^4*zeta3*lqr^3 - 18304/3
         *Cf^4*zeta3^2 + 1120*Cf^4*zeta2 - 1904/3*Cf^4*zeta2*lfr - 3104*Cf^4*
         zeta2*lfr^2 + 128*Cf^4*zeta2*lfr^3 + 256*Cf^4*zeta2*lfr^4 + 4160/3*
         Cf^4*zeta2*lqr + 5056*Cf^4*zeta2*lqr*lfr - 1152*Cf^4*zeta2*lqr*lfr^2
          - 1024*Cf^4*zeta2*lqr*lfr^3 - 2240*Cf^4*zeta2*lqr^2 + 1920*Cf^4*
         zeta2*lqr^2*lfr + 1536*Cf^4*zeta2*lqr^2*lfr^2 - 896*Cf^4*zeta2*lqr^3
          - 1024*Cf^4*zeta2*lqr^3*lfr + 256*Cf^4*zeta2*lqr^4 - 8128*Cf^4*zeta2
         *zeta3 - 7168*Cf^4*zeta2*zeta3*lfr + 7168*Cf^4*zeta2*zeta3*lqr - 416/
         3*Cf^4*zeta2^2 + 23488/15*Cf^4*zeta2^2*lfr + 4608/5*Cf^4*zeta2^2*
         lfr^2 - 26944/15*Cf^4*zeta2^2*lqr - 9216/5*Cf^4*zeta2^2*lqr*lfr + 
         4608/5*Cf^4*zeta2^2*lqr^2 - 97408/315*Cf^4*zeta2^3 )

       + delta1*Lb0 * (  - F4*lfr + F4*lqr + Phib40 + 640/3*zeta5*nfdFF - 1760/
         3*zeta5*dFA + 128/3*zeta3*nfdFF - 64/3*zeta3*dFA + 192*zeta3^2*dFA - 
         128*zeta2*nfdFF + 64*zeta2*dFA + zeta2*C4 + 3968/35*zeta2^3*dFA - 
         4520317/1458*Cf*Ca^3 - 63658/27*Cf*Ca^3*lfr^2 + 59620/81*Cf*Ca^3*
         lfr^3 - 1331/27*Cf*Ca^3*lfr^4 - 7025359/729*Cf*Ca^3*lqr + 328804/81*
         Cf*Ca^3*lqr^2 - 67606/81*Cf*Ca^3*lqr^3 + 1331/27*Cf*Ca^3*lqr^4 - 7700/
         9*Cf*Ca^3*zeta5 - 2112*Cf*Ca^3*zeta5*lqr + 333772/27*Cf*Ca^3*zeta3 - 
         484/3*Cf*Ca^3*zeta3*lfr^2 + 255748/27*Cf*Ca^3*zeta3*lqr - 968*Cf*Ca^3
         *zeta3*lqr^2 + 8*Cf*Ca^3*zeta3^2 + 571387/486*Cf*nf*Ca^2 + 9373/9*Cf*
         nf*Ca^2*lfr^2 - 10228/27*Cf*nf*Ca^2*lfr^3 + 242/9*Cf*nf*Ca^2*lfr^4 + 
         947695/243*Cf*nf*Ca^2*lqr - 18755/9*Cf*nf*Ca^2*lqr^2 + 11680/27*Cf*nf
         *Ca^2*lqr^3 - 242/9*Cf*nf*Ca^2*lqr^4 + 680/9*Cf*nf*Ca^2*zeta5 + 384*
         Cf*nf*Ca^2*zeta5*lqr - 51184/9*Cf*nf*Ca^2*zeta3 + 704/3*Cf*nf*Ca^2*
         zeta3*lfr^2 - 67828/27*Cf*nf*Ca^2*zeta3*lqr + 176*Cf*nf*Ca^2*zeta3*
         lqr^2 - 58045/486*Cf*nf^2*Ca - 1081/9*Cf*nf^2*Ca*lfr^2 + 1672/27*Cf*
         nf^2*Ca*lfr^3 - 44/9*Cf*nf^2*Ca*lfr^4 - 135919/243*Cf*nf^2*Ca*lqr + 
         8807/27*Cf*nf^2*Ca*lqr^2 - 1936/27*Cf*nf^2*Ca*lqr^3 + 44/9*Cf*nf^2*Ca
         *lqr^4 + 2768/3*Cf*nf^2*Ca*zeta3 - 112/3*Cf*nf^2*Ca*zeta3*lfr^2 + 
         3176/27*Cf*nf^2*Ca*zeta3*lqr + 2000/729*Cf*nf^3 + 64/27*Cf*nf^3*lfr^2
          - 256/81*Cf*nf^3*lfr^3 + 8/27*Cf*nf^3*lfr^4 + 21712/729*Cf*nf^3*lqr
          - 1264/81*Cf*nf^3*lqr^2 + 304/81*Cf*nf^3*lqr^3 - 8/27*Cf*nf^3*lqr^4
          - 1408/27*Cf*nf^3*zeta3 + 64/27*Cf*nf^3*zeta3*lqr + 949208/81*Cf*
         zeta2*Ca^3 + 8164/9*Cf*zeta2*Ca^3*lfr^2 - 968/9*Cf*zeta2*Ca^3*lfr^3
          + 483556/81*Cf*zeta2*Ca^3*lqr - 1660*Cf*zeta2*Ca^3*lqr^2 + 968/9*Cf*
         zeta2*Ca^3*lqr^3 - 3828*Cf*zeta2*Ca^3*zeta3 - 1936/3*Cf*zeta2*Ca^3*
         zeta3*lqr - 151358/27*Cf*zeta2*nf*Ca^2 - 2720/9*Cf*zeta2*nf*Ca^2*
         lfr^2 + 352/9*Cf*zeta2*nf*Ca^2*lfr^3 - 226640/81*Cf*zeta2*nf*Ca^2*lqr
          + 6152/9*Cf*zeta2*nf*Ca^2*lqr^2 - 352/9*Cf*zeta2*nf*Ca^2*lqr^3 + 
         2600/3*Cf*zeta2*nf*Ca^2*zeta3 + 352/3*Cf*zeta2*nf*Ca^2*zeta3*lqr + 
         23318/27*Cf*zeta2*nf^2*Ca + 208/9*Cf*zeta2*nf^2*Ca*lfr^2 - 32/9*Cf*
         zeta2*nf^2*Ca*lfr^3 + 35104/81*Cf*zeta2*nf^2*Ca*lqr - 784/9*Cf*zeta2*
         nf^2*Ca*lqr^2 + 32/9*Cf*zeta2*nf^2*Ca*lqr^3 - 128/3*Cf*zeta2*nf^2*Ca*
         zeta3 - 3488/81*Cf*zeta2*nf^3 - 608/27*Cf*zeta2*nf^3*lqr + 32/9*Cf*
         zeta2*nf^3*lqr^2 - 141964/45*Cf*zeta2^2*Ca^3 - 968/5*Cf*zeta2^2*Ca^3*
         lfr^2 - 7216/15*Cf*zeta2^2*Ca^3*lqr + 968/5*Cf*zeta2^2*Ca^3*lqr^2 + 
         47932/45*Cf*zeta2^2*nf*Ca^2 + 176/5*Cf*zeta2^2*nf*Ca^2*lfr^2 + 240*Cf
         *zeta2^2*nf*Ca^2*lqr - 176/5*Cf*zeta2^2*nf*Ca^2*lqr^2 - 4136/45*Cf*
         zeta2^2*nf^2*Ca - 416/15*Cf*zeta2^2*nf^2*Ca*lqr + 32/45*Cf*zeta2^2*
         nf^3 + 50672/105*Cf*zeta2^3*Ca^3 - 352/5*Cf*zeta2^3*nf*Ca^2 - 79276/
         243*Cf^2*Ca^2 + 517229/729*Cf^2*Ca^2*lfr + 72931/81*Cf^2*Ca^2*lfr^2
          + 22430/27*Cf^2*Ca^2*lfr^3 - 5324/27*Cf^2*Ca^2*lfr^4 - 2859257/729*
         Cf^2*Ca^2*lqr - 127976/81*Cf^2*Ca^2*lqr*lfr + 406/9*Cf^2*Ca^2*lqr*
         lfr^2 + 968/27*Cf^2*Ca^2*lqr*lfr^3 + 248845/81*Cf^2*Ca^2*lqr^2 - 3554/
         9*Cf^2*Ca^2*lqr^2*lfr + 242/9*Cf^2*Ca^2*lqr^2*lfr^2 - 20972/27*Cf^2*
         Ca^2*lqr^3 + 968/27*Cf^2*Ca^2*lqr^3*lfr + 2662/27*Cf^2*Ca^2*lqr^4 - 
         39400/9*Cf^2*Ca^2*zeta5 - 880*Cf^2*Ca^2*zeta5*lfr - 320*Cf^2*Ca^2*
         zeta5*lfr^2 - 272*Cf^2*Ca^2*zeta5*lqr + 640*Cf^2*Ca^2*zeta5*lqr*lfr
          - 320*Cf^2*Ca^2*zeta5*lqr^2 - 321764/81*Cf^2*Ca^2*zeta3 + 153116/81*
         Cf^2*Ca^2*zeta3*lfr + 17132/9*Cf^2*Ca^2*zeta3*lfr^2 - 528*Cf^2*Ca^2*
         zeta3*lfr^3 + 836308/81*Cf^2*Ca^2*zeta3*lqr - 47728/9*Cf^2*Ca^2*zeta3
         *lqr*lfr + 528*Cf^2*Ca^2*zeta3*lqr*lfr^2 + 5120/9*Cf^2*Ca^2*zeta3*
         lqr^2 + 528*Cf^2*Ca^2*zeta3*lqr^2*lfr - 528*Cf^2*Ca^2*zeta3*lqr^3 + 
         9784/3*Cf^2*Ca^2*zeta3^2 - 3616/3*Cf^2*Ca^2*zeta3^2*lfr + 3616/3*Cf^2
         *Ca^2*zeta3^2*lqr + 115393/162*Cf^2*nf*Ca + 29396/729*Cf^2*nf*Ca*lfr
          - 8456/81*Cf^2*nf*Ca*lfr^2 - 7972/27*Cf^2*nf*Ca*lfr^3 + 1936/27*Cf^2
         *nf*Ca*lfr^4 + 1417603/729*Cf^2*nf*Ca*lqr - 3056/81*Cf^2*nf*Ca*lqr*
         lfr + 16/9*Cf^2*nf*Ca*lqr*lfr^2 - 352/27*Cf^2*nf*Ca*lqr*lfr^3 - 71978/
         81*Cf^2*nf*Ca*lqr^2 + 1528/9*Cf^2*nf*Ca*lqr^2*lfr - 88/9*Cf^2*nf*Ca*
         lqr^2*lfr^2 + 6244/27*Cf^2*nf*Ca*lqr^3 - 352/27*Cf^2*nf*Ca*lqr^3*lfr
          - 968/27*Cf^2*nf*Ca*lqr^4 + 10400/9*Cf^2*nf*Ca*zeta5 - 32*Cf^2*nf*Ca
         *zeta5*lfr + 32*Cf^2*nf*Ca*zeta5*lqr + 70720/81*Cf^2*nf*Ca*zeta3 + 
         44192/81*Cf^2*nf*Ca*zeta3*lfr - 3784/9*Cf^2*nf*Ca*zeta3*lfr^2 + 96*
         Cf^2*nf*Ca*zeta3*lfr^3 - 388136/81*Cf^2*nf*Ca*zeta3*lqr + 7136/9*Cf^2
         *nf*Ca*zeta3*lqr*lfr - 96*Cf^2*nf*Ca*zeta3*lqr*lfr^2 + 3392/9*Cf^2*nf
         *Ca*zeta3*lqr^2 - 96*Cf^2*nf*Ca*zeta3*lqr^2*lfr + 96*Cf^2*nf*Ca*zeta3
         *lqr^3 - 224*Cf^2*nf*Ca*zeta3^2 - 35243/243*Cf^2*nf^2 - 53380/729*
         Cf^2*nf^2*lfr - 620/81*Cf^2*nf^2*lfr^2 + 608/27*Cf^2*nf^2*lfr^3 - 176/
         27*Cf^2*nf^2*lfr^4 - 187670/729*Cf^2*nf^2*lqr + 3808/81*Cf^2*nf^2*lqr
         *lfr - 8/9*Cf^2*nf^2*lqr*lfr^2 + 32/27*Cf^2*nf^2*lqr*lfr^3 + 5248/81*
         Cf^2*nf^2*lqr^2 - 152/9*Cf^2*nf^2*lqr^2*lfr + 8/9*Cf^2*nf^2*lqr^2*
         lfr^2 - 392/27*Cf^2*nf^2*lqr^3 + 32/27*Cf^2*nf^2*lqr^3*lfr + 88/27*
         Cf^2*nf^2*lqr^4 - 1024/9*Cf^2*nf^2*zeta5 - 5600/81*Cf^2*nf^2*zeta3 - 
         11008/81*Cf^2*nf^2*zeta3*lfr + 512/9*Cf^2*nf^2*zeta3*lfr^2 + 47008/81
         *Cf^2*nf^2*zeta3*lqr + 128/9*Cf^2*nf^2*zeta3*lqr*lfr - 1024/9*Cf^2*
         nf^2*zeta3*lqr^2 + 3290282/729*Cf^2*zeta2*Ca^2 - 189880/81*Cf^2*zeta2
         *Ca^2*lfr - 84184/27*Cf^2*zeta2*Ca^2*lfr^2 + 16984/27*Cf^2*zeta2*Ca^2
         *lfr^3 + 545644/81*Cf^2*zeta2*Ca^2*lqr + 149480/27*Cf^2*zeta2*Ca^2*
         lqr*lfr - 5632/9*Cf^2*zeta2*Ca^2*lqr*lfr^2 - 101728/27*Cf^2*zeta2*
         Ca^2*lqr^2 - 3872/9*Cf^2*zeta2*Ca^2*lqr^2*lfr + 11528/27*Cf^2*zeta2*
         Ca^2*lqr^3 + 768*Cf^2*zeta2*Ca^2*zeta5 + 37120/27*Cf^2*zeta2*Ca^2*
         zeta3 + 208/3*Cf^2*zeta2*Ca^2*zeta3*lfr - 192*Cf^2*zeta2*Ca^2*zeta3*
         lfr^2 - 1792/3*Cf^2*zeta2*Ca^2*zeta3*lqr + 384*Cf^2*zeta2*Ca^2*zeta3*
         lqr*lfr - 192*Cf^2*zeta2*Ca^2*zeta3*lqr^2 - 1697920/729*Cf^2*zeta2*nf
         *Ca + 79208/81*Cf^2*zeta2*nf*Ca*lfr + 25976/27*Cf^2*zeta2*nf*Ca*lfr^2
          - 6608/27*Cf^2*zeta2*nf*Ca*lfr^3 - 158096/81*Cf^2*zeta2*nf*Ca*lqr - 
         46576/27*Cf^2*zeta2*nf*Ca*lqr*lfr + 1904/9*Cf^2*zeta2*nf*Ca*lqr*lfr^2
          + 32768/27*Cf^2*zeta2*nf*Ca*lqr^2 + 1408/9*Cf^2*zeta2*nf*Ca*lqr^2*
         lfr - 3328/27*Cf^2*zeta2*nf*Ca*lqr^3 - 3728/3*Cf^2*zeta2*nf*Ca*zeta3
          - 64/3*Cf^2*zeta2*nf*Ca*zeta3*lfr + 160/3*Cf^2*zeta2*nf*Ca*zeta3*lqr
          + 286928/729*Cf^2*zeta2*nf^2 - 9424/81*Cf^2*zeta2*nf^2*lfr - 1840/27
         *Cf^2*zeta2*nf^2*lfr^2 + 640/27*Cf^2*zeta2*nf^2*lfr^3 + 12304/81*Cf^2
         *zeta2*nf^2*lqr + 3584/27*Cf^2*zeta2*nf^2*lqr*lfr - 160/9*Cf^2*zeta2*
         nf^2*lqr*lfr^2 - 2752/27*Cf^2*zeta2*nf^2*lqr^2 - 128/9*Cf^2*zeta2*
         nf^2*lqr^2*lfr + 224/27*Cf^2*zeta2*nf^2*lqr^3 + 2816/27*Cf^2*zeta2*
         nf^2*zeta3 - 600652/405*Cf^2*zeta2^2*Ca^2 + 231352/135*Cf^2*zeta2^2*
         Ca^2*lfr + 4328/15*Cf^2*zeta2^2*Ca^2*lfr^2 - 302416/135*Cf^2*zeta2^2*
         Ca^2*lqr - 2048/3*Cf^2*zeta2^2*Ca^2*lqr*lfr + 5912/15*Cf^2*zeta2^2*
         Ca^2*lqr^2 - 1840/3*Cf^2*zeta2^2*Ca^2*zeta3 + 229696/405*Cf^2*zeta2^2
         *nf*Ca - 86528/135*Cf^2*zeta2^2*nf*Ca*lfr - 944/15*Cf^2*zeta2^2*nf*Ca
         *lfr^2 + 78896/135*Cf^2*zeta2^2*nf*Ca*lqr + 320/3*Cf^2*zeta2^2*nf*Ca*
         lqr*lfr - 656/15*Cf^2*zeta2^2*nf*Ca*lqr^2 - 736/15*Cf^2*zeta2^2*nf^2
          + 6592/135*Cf^2*zeta2^2*nf^2*lfr - 1984/135*Cf^2*zeta2^2*nf^2*lqr - 
         10264/315*Cf^2*zeta2^3*Ca^2 + 38944/315*Cf^2*zeta2^3*Ca^2*lfr - 38944/
         315*Cf^2*zeta2^3*Ca^2*lqr - 608/15*Cf^2*zeta2^3*nf*Ca + 15440/27*Cf^3
         *Ca + 13661/27*Cf^3*Ca*lfr + 2813/9*Cf^3*Ca*lfr^2 - 1562/3*Cf^3*Ca*
         lfr^3 - 132*Cf^3*Ca*lfr^4 + 21169/27*Cf^3*Ca*lqr + 1076*Cf^3*Ca*lqr*
         lfr + 2372/3*Cf^3*Ca*lqr*lfr^2 - 88*Cf^3*Ca*lqr*lfr^3 - 6569/9*Cf^3*
         Ca*lqr^2 - 1666/3*Cf^3*Ca*lqr^2*lfr + 44*Cf^3*Ca*lqr^2*lfr^2 + 64/3*
         Cf^3*Ca*lqr^3 + 176*Cf^3*Ca*lqr^3*lfr - 158416/9*Cf^3*Ca*zeta5 - 
         68416/9*Cf^3*Ca*zeta5*lfr - 960*Cf^3*Ca*zeta5*lfr^2 + 106432/9*Cf^3*
         Ca*zeta5*lqr + 1920*Cf^3*Ca*zeta5*lqr*lfr - 960*Cf^3*Ca*zeta5*lqr^2
          - 327520/81*Cf^3*Ca*zeta3 - 155492/9*Cf^3*Ca*zeta3*lfr - 10336*Cf^3*
         Ca*zeta3*lfr^2 + 4832/3*Cf^3*Ca*zeta3*lfr^3 + 182768/9*Cf^3*Ca*zeta3*
         lqr + 27872*Cf^3*Ca*zeta3*lqr*lfr - 480*Cf^3*Ca*zeta3*lqr*lfr^2 - 
         19800*Cf^3*Ca*zeta3*lqr^2 - 3872*Cf^3*Ca*zeta3*lqr^2*lfr + 8224/3*
         Cf^3*Ca*zeta3*lqr^3 + 9808*Cf^3*Ca*zeta3^2 + 14848/3*Cf^3*Ca*zeta3^2*
         lfr - 14848/3*Cf^3*Ca*zeta3^2*lqr + 8162/27*Cf^3*nf + 3668/9*Cf^3*nf*
         lfr + 220/9*Cf^3*nf*lfr^2 + 188/3*Cf^3*nf*lfr^3 + 24*Cf^3*nf*lfr^4 + 
         832/3*Cf^3*nf*lqr - 368/3*Cf^3*nf*lqr*lfr - 224/3*Cf^3*nf*lqr*lfr^2
          + 16*Cf^3*nf*lqr*lfr^3 - 760/9*Cf^3*nf*lqr^2 + 196/3*Cf^3*nf*lqr^2*
         lfr - 8*Cf^3*nf*lqr^2*lfr^2 - 16/3*Cf^3*nf*lqr^3 - 32*Cf^3*nf*lqr^3*
         lfr + 26080/9*Cf^3*nf*zeta5 + 6784/9*Cf^3*nf*zeta5*lfr - 13696/9*Cf^3
         *nf*zeta5*lqr + 101464/81*Cf^3*nf*zeta3 + 9472/3*Cf^3*nf*zeta3*lfr + 
         1264*Cf^3*nf*zeta3*lfr^2 - 1088/3*Cf^3*nf*zeta3*lfr^3 - 13856/3*Cf^3*
         nf*zeta3*lqr - 4544*Cf^3*nf*zeta3*lqr*lfr + 192*Cf^3*nf*zeta3*lqr*
         lfr^2 + 3600*Cf^3*nf*zeta3*lqr^2 + 704*Cf^3*nf*zeta3*lqr^2*lfr - 1600/
         3*Cf^3*nf*zeta3*lqr^3 - 1536*Cf^3*nf*zeta3^2 + 40058/27*Cf^3*zeta2*Ca
          + 284552/81*Cf^3*zeta2*Ca*lfr - 18836/9*Cf^3*zeta2*Ca*lfr^2 - 736*
         Cf^3*zeta2*Ca*lfr^3 + 352*Cf^3*zeta2*Ca*lfr^4 - 309392/81*Cf^3*zeta2*
         Ca*lqr + 14056/9*Cf^3*zeta2*Ca*lqr*lfr + 4400*Cf^3*zeta2*Ca*lqr*lfr^2
          - 704*Cf^3*zeta2*Ca*lqr*lfr^3 - 2204/9*Cf^3*zeta2*Ca*lqr^2 - 5856*
         Cf^3*zeta2*Ca*lqr^2*lfr + 2192*Cf^3*zeta2*Ca*lqr^3 + 704*Cf^3*zeta2*
         Ca*lqr^3*lfr - 352*Cf^3*zeta2*Ca*lqr^4 + 2304*Cf^3*zeta2*Ca*zeta5 + 
         130184/9*Cf^3*zeta2*Ca*zeta3 + 136640/9*Cf^3*zeta2*Ca*zeta3*lfr + 
         3520*Cf^3*zeta2*Ca*zeta3*lfr^2 - 150176/9*Cf^3*zeta2*Ca*zeta3*lqr - 
         7040*Cf^3*zeta2*Ca*zeta3*lqr*lfr + 3520*Cf^3*zeta2*Ca*zeta3*lqr^2 - 
         12052/9*Cf^3*zeta2*nf - 28280/81*Cf^3*zeta2*nf*lfr + 3368/9*Cf^3*
         zeta2*nf*lfr^2 + 96*Cf^3*zeta2*nf*lfr^3 - 64*Cf^3*zeta2*nf*lfr^4 + 
         49232/81*Cf^3*zeta2*nf*lqr - 3424/9*Cf^3*zeta2*nf*lqr*lfr - 704*Cf^3*
         zeta2*nf*lqr*lfr^2 + 128*Cf^3*zeta2*nf*lqr*lfr^3 + 1208/9*Cf^3*zeta2*
         nf*lqr^2 + 960*Cf^3*zeta2*nf*lqr^2*lfr - 352*Cf^3*zeta2*nf*lqr^3 - 
         128*Cf^3*zeta2*nf*lqr^3*lfr + 64*Cf^3*zeta2*nf*lqr^4 - 19936/9*Cf^3*
         zeta2*nf*zeta3 - 19712/9*Cf^3*zeta2*nf*zeta3*lfr + 22016/9*Cf^3*zeta2
         *nf*zeta3*lqr - 627808/135*Cf^3*zeta2^2*Ca - 36832/27*Cf^3*zeta2^2*Ca
         *lfr + 7872/5*Cf^3*zeta2^2*Ca*lfr^2 + 384*Cf^3*zeta2^2*Ca*lfr^3 + 
         88384/27*Cf^3*zeta2^2*Ca*lqr - 13344/5*Cf^3*zeta2^2*Ca*lqr*lfr - 1152
         *Cf^3*zeta2^2*Ca*lqr*lfr^2 + 5472/5*Cf^3*zeta2^2*Ca*lqr^2 + 1152*Cf^3
         *zeta2^2*Ca*lqr^2*lfr - 384*Cf^3*zeta2^2*Ca*lqr^3 - 4672/5*Cf^3*
         zeta2^2*Ca*zeta3 + 77536/135*Cf^3*zeta2^2*nf + 23936/135*Cf^3*zeta2^2
         *nf*lfr - 896/5*Cf^3*zeta2^2*nf*lfr^2 - 17632/27*Cf^3*zeta2^2*nf*lqr
          + 1408/5*Cf^3*zeta2^2*nf*lqr*lfr - 512/5*Cf^3*zeta2^2*nf*lqr^2 + 
         288656/315*Cf^3*zeta2^3*Ca - 71168/315*Cf^3*zeta2^3*Ca*lfr + 71168/
         315*Cf^3*zeta2^3*Ca*lqr + 1880/3*Cf^4 + 2716/3*Cf^4*lfr - 648*Cf^4*
         lfr^2 - 336*Cf^4*lfr^3 - 4408/3*Cf^4*lqr + 12*Cf^4*lqr*lfr + 96*Cf^4*
         lqr*lfr^2 - 144*Cf^4*lqr*lfr^3 + 528*Cf^4*lqr^2 + 168*Cf^4*lqr^2*lfr
          + 144*Cf^4*lqr^2*lfr^2 - 7680*Cf^4*zeta7 + 3904*Cf^4*zeta5 - 1792*
         Cf^4*zeta5*lfr - 2688*Cf^4*zeta5*lfr^2 + 4096*Cf^4*zeta5*lqr + 5376*
         Cf^4*zeta5*lqr*lfr - 2688*Cf^4*zeta5*lqr^2 - 10024/3*Cf^4*zeta3 - 
         6704/3*Cf^4*zeta3*lfr + 6848*Cf^4*zeta3*lfr^2 + 3584/3*Cf^4*zeta3*
         lfr^3 - 512/3*Cf^4*zeta3*lfr^4 + 4976/3*Cf^4*zeta3*lqr - 9376*Cf^4*
         zeta3*lqr*lfr - 896*Cf^4*zeta3*lqr*lfr^2 + 2048/3*Cf^4*zeta3*lqr*
         lfr^3 + 1952*Cf^4*zeta3*lqr^2 - 1792*Cf^4*zeta3*lqr^2*lfr - 1024*Cf^4
         *zeta3*lqr^2*lfr^2 + 4480/3*Cf^4*zeta3*lqr^3 + 2048/3*Cf^4*zeta3*
         lqr^3*lfr - 512/3*Cf^4*zeta3*lqr^4 + 22784/3*Cf^4*zeta3^2 + 22912/3*
         Cf^4*zeta3^2*lfr - 22912/3*Cf^4*zeta3^2*lqr - 432*Cf^4*zeta2 - 6224/3
         *Cf^4*zeta2*lfr - 672*Cf^4*zeta2*lfr^2 + 1120*Cf^4*zeta2*lfr^3 + 256*
         Cf^4*zeta2*lfr^4 + 4760/3*Cf^4*zeta2*lqr + 576*Cf^4*zeta2*lqr*lfr - 
         2592*Cf^4*zeta2*lqr*lfr^2 - 640*Cf^4*zeta2*lqr*lfr^3 - 48*Cf^4*zeta2*
         lqr^2 + 2112*Cf^4*zeta2*lqr^2*lfr + 384*Cf^4*zeta2*lqr^2*lfr^2 - 640*
         Cf^4*zeta2*lqr^3 + 128*Cf^4*zeta2*lqr^3*lfr - 128*Cf^4*zeta2*lqr^4 + 
         4608*Cf^4*zeta2*zeta5 - 448/3*Cf^4*zeta2*zeta3 + 5952*Cf^4*zeta2*
         zeta3*lfr + 3072*Cf^4*zeta2*zeta3*lfr^2 - 6720*Cf^4*zeta2*zeta3*lqr
          - 6144*Cf^4*zeta2*zeta3*lqr*lfr + 3072*Cf^4*zeta2*zeta3*lqr^2 - 80*
         Cf^4*zeta2^2 + 8224/15*Cf^4*zeta2^2*lfr - 1984/5*Cf^4*zeta2^2*lfr^2
          - 256*Cf^4*zeta2^2*lfr^3 + 8576/15*Cf^4*zeta2^2*lqr + 1024*Cf^4*
         zeta2^2*lqr*lfr + 768*Cf^4*zeta2^2*lqr*lfr^2 - 3136/5*Cf^4*zeta2^2*
         lqr^2 - 768*Cf^4*zeta2^2*lqr^2*lfr + 256*Cf^4*zeta2^2*lqr^3 + 6656/5*
         Cf^4*zeta2^2*zeta3 - 170752/315*Cf^4*zeta2^3 + 97408/315*Cf^4*zeta2^3
         *lfr - 97408/315*Cf^4*zeta2^3*lqr )

       + Da1*Lb5 * (  - 224*Cf^4 )

       + Da1*Lb4 * ( 3080/3*Cf^3*Ca - 560/3*Cf^3*nf + 1104*Cf^4 + 1120*Cf^4*
         lfr - 1120*Cf^4*lqr )

       + Da1*Lb3 * (  - 38720/27*Cf^2*Ca^2 + 14080/27*Cf^2*nf*Ca - 1280/27*
         Cf^2*nf^2 - 201584/27*Cf^3*Ca - 7040/3*Cf^3*Ca*lfr + 12320/3*Cf^3*Ca*
         lqr + 34688/27*Cf^3*nf + 1280/3*Cf^3*nf*lfr - 2240/3*Cf^3*nf*lqr + 
         960*Cf^3*zeta2*Ca + 880*Cf^4 - 3008*Cf^4*lfr - 1920*Cf^4*lfr^2 + 3968
         *Cf^4*lqr + 3840*Cf^4*lqr*lfr - 1920*Cf^4*lqr^2 + 1920*Cf^4*zeta2 )

       + Da1*Lb2 * ( 5324/9*Cf*Ca^3 - 968/3*Cf*nf*Ca^2 + 176/3*Cf*nf^2*Ca - 32/
         9*Cf*nf^3 + 102664/9*Cf^2*Ca^2 + 9680/9*Cf^2*Ca^2*lfr - 38720/9*Cf^2*
         Ca^2*lqr - 36200/9*Cf^2*nf*Ca - 3520/9*Cf^2*nf*Ca*lfr + 14080/9*Cf^2*
         nf*Ca*lqr + 3040/9*Cf^2*nf^2 + 320/9*Cf^2*nf^2*lfr - 1280/9*Cf^2*nf^2
         *lqr - 5320/3*Cf^2*zeta2*Ca^2 + 320*Cf^2*zeta2*nf*Ca + 32984/3*Cf^3*
         Ca + 15168*Cf^3*Ca*lfr + 880/3*Cf^3*Ca*lfr^2 - 21504*Cf^3*Ca*lqr - 
         17600/3*Cf^3*Ca*lqr*lfr + 16720/3*Cf^3*Ca*lqr^2 - 3360*Cf^3*Ca*zeta3
          - 5488/3*Cf^3*nf - 2496*Cf^3*nf*lfr - 160/3*Cf^3*nf*lfr^2 + 3648*
         Cf^3*nf*lqr + 3200/3*Cf^3*nf*lqr*lfr - 3040/3*Cf^3*nf*lqr^2 - 30352/3
         *Cf^3*zeta2*Ca - 2880*Cf^3*zeta2*Ca*lfr + 2880*Cf^3*zeta2*Ca*lqr + 
         4160/3*Cf^3*zeta2*nf - 4928/3*Cf^4 - 5376*Cf^4*lfr + 1472*Cf^4*lfr^2
          + 1280*Cf^4*lfr^3 + 2880*Cf^4*lqr - 5824*Cf^4*lqr*lfr - 3840*Cf^4*
         lqr*lfr^2 + 4352*Cf^4*lqr^2 + 3840*Cf^4*lqr^2*lfr - 1280*Cf^4*lqr^3
          - 8960*Cf^4*zeta3 - 5248*Cf^4*zeta2 - 5760*Cf^4*zeta2*lfr + 5760*
         Cf^4*zeta2*lqr )

       + Da1*Lb1 * (  - 113432/27*Cf*Ca^3 + 10648/9*Cf*Ca^3*lqr + 20720/9*Cf*
         nf*Ca^2 - 1936/3*Cf*nf*Ca^2*lqr - 3632/9*Cf*nf^2*Ca + 352/3*Cf*nf^2*
         Ca*lqr + 608/27*Cf*nf^3 - 64/9*Cf*nf^3*lqr + 1936/3*Cf*zeta2*Ca^3 - 
         704/3*Cf*zeta2*nf*Ca^2 + 64/3*Cf*zeta2*nf^2*Ca - 2055764/81*Cf^2*Ca^2
          - 65840/9*Cf^2*Ca^2*lfr + 3872/9*Cf^2*Ca^2*lfr^2 + 206312/9*Cf^2*
         Ca^2*lqr + 15488/9*Cf^2*Ca^2*lqr*lfr - 36784/9*Cf^2*Ca^2*lqr^2 + 
         17888/3*Cf^2*Ca^2*zeta3 + 665656/81*Cf^2*nf*Ca + 22912/9*Cf^2*nf*Ca*
         lfr - 1408/9*Cf^2*nf*Ca*lfr^2 - 71728/9*Cf^2*nf*Ca*lqr - 5632/9*Cf^2*
         nf*Ca*lqr*lfr + 13376/9*Cf^2*nf*Ca*lqr^2 - 896/3*Cf^2*nf*Ca*zeta3 - 
         49856/81*Cf^2*nf^2 - 1856/9*Cf^2*nf^2*lfr + 128/9*Cf^2*nf^2*lfr^2 + 
         5888/9*Cf^2*nf^2*lqr + 512/9*Cf^2*nf^2*lqr*lfr - 1216/9*Cf^2*nf^2*
         lqr^2 + 14256*Cf^2*zeta2*Ca^2 + 1408*Cf^2*zeta2*Ca^2*lfr - 3520*Cf^2*
         zeta2*Ca^2*lqr - 33584/9*Cf^2*zeta2*nf*Ca - 256*Cf^2*zeta2*nf*Ca*lfr
          + 640*Cf^2*zeta2*nf*Ca*lqr + 2048/9*Cf^2*zeta2*nf^2 - 5184/5*Cf^2*
         zeta2^2*Ca^2 + 50144/81*Cf^3*Ca - 98608/9*Cf^3*Ca*lfr - 8768*Cf^3*Ca*
         lfr^2 + 1408*Cf^3*Ca*lfr^3 + 151384/9*Cf^3*Ca*lqr + 23168*Cf^3*Ca*lqr
         *lfr - 17040*Cf^3*Ca*lqr^2 - 4224*Cf^3*Ca*lqr^2*lfr + 2816*Cf^3*Ca*
         lqr^3 + 58016/3*Cf^3*Ca*zeta3 + 4224*Cf^3*Ca*zeta3*lfr - 4224*Cf^3*Ca
         *zeta3*lqr + 67888/81*Cf^3*nf + 15616/9*Cf^3*nf*lfr + 1344*Cf^3*nf*
         lfr^2 - 256*Cf^3*nf*lfr^3 - 24976/9*Cf^3*nf*lqr - 3712*Cf^3*nf*lqr*
         lfr + 2848*Cf^3*nf*lqr^2 + 768*Cf^3*nf*lqr^2*lfr - 512*Cf^3*nf*lqr^3
          - 11392/3*Cf^3*nf*zeta3 + 163168/9*Cf^3*zeta2*Ca + 43840/3*Cf^3*
         zeta2*Ca*lfr + 2304*Cf^3*zeta2*Ca*lfr^2 - 53632/3*Cf^3*zeta2*Ca*lqr
          - 4608*Cf^3*zeta2*Ca*lqr*lfr + 2304*Cf^3*zeta2*Ca*lqr^2 - 30208/9*
         Cf^3*zeta2*nf - 6400/3*Cf^3*zeta2*nf*lfr + 7552/3*Cf^3*zeta2*nf*lqr
          - 9024/5*Cf^3*zeta2^2*Ca - 3592/3*Cf^4 + 1056*Cf^4*lfr + 5696*Cf^4*
         lfr^2 + 768*Cf^4*lfr^3 - 256*Cf^4*lfr^4 - 2688*Cf^4*lqr - 9088*Cf^4*
         lqr*lfr + 1024*Cf^4*lqr*lfr^3 + 2528*Cf^4*lqr^2 - 2304*Cf^4*lqr^2*lfr
          - 1536*Cf^4*lqr^2*lfr^2 + 1536*Cf^4*lqr^3 + 1024*Cf^4*lqr^3*lfr - 
         256*Cf^4*lqr^4 + 18368*Cf^4*zeta3 + 20224*Cf^4*zeta3*lfr - 20224*Cf^4
         *zeta3*lqr - 9088/3*Cf^4*zeta2 + 7680*Cf^4*zeta2*lfr + 5376*Cf^4*
         zeta2*lfr^2 - 8832*Cf^4*zeta2*lqr - 10752*Cf^4*zeta2*lqr*lfr + 5376*
         Cf^4*zeta2*lqr^2 + 9984/5*Cf^4*zeta2^2 )

       + Da1*Lb0 * ( 657608/81*Cf*Ca^3 - 135212/27*Cf*Ca^3*lqr + 5324/9*Cf*
         Ca^3*lqr^2 - 1936*Cf*Ca^3*zeta3 - 37510/9*Cf*nf*Ca^2 + 23360/9*Cf*nf*
         Ca^2*lqr - 968/3*Cf*nf*Ca^2*lqr^2 + 352*Cf*nf*Ca^2*zeta3 + 17614/27*
         Cf*nf^2*Ca - 3872/9*Cf*nf^2*Ca*lqr + 176/3*Cf*nf^2*Ca*lqr^2 - 2528/81
         *Cf*nf^3 + 608/27*Cf*nf^3*lqr - 32/9*Cf*nf^3*lqr^2 - 3320*Cf*zeta2*
         Ca^3 + 1936/3*Cf*zeta2*Ca^3*lqr + 12304/9*Cf*zeta2*nf*Ca^2 - 704/3*Cf
         *zeta2*nf*Ca^2*lqr - 1568/9*Cf*zeta2*nf^2*Ca + 64/3*Cf*zeta2*nf^2*Ca*
         lqr + 64/9*Cf*zeta2*nf^3 + 1936/5*Cf*zeta2^2*Ca^3 - 352/5*Cf*zeta2^2*
         nf*Ca^2 + 3150890/243*Cf^2*Ca^2 + 110444/9*Cf^2*Ca^2*lfr - 8164/3*
         Cf^2*Ca^2*lfr^2 + 1936/9*Cf^2*Ca^2*lfr^3 - 65296/3*Cf^2*Ca^2*lqr - 
         17296/3*Cf^2*Ca^2*lqr*lfr + 968/3*Cf^2*Ca^2*lqr*lfr^2 + 30784/3*Cf^2*
         Ca^2*lqr^2 + 1936/3*Cf^2*Ca^2*lqr^2*lfr - 10648/9*Cf^2*Ca^2*lqr^3 + 
         2304*Cf^2*Ca^2*zeta5 - 155120/9*Cf^2*Ca^2*zeta3 - 1408*Cf^2*Ca^2*
         zeta3*lfr + 5104*Cf^2*Ca^2*zeta3*lqr - 961732/243*Cf^2*nf*Ca - 32560/
         9*Cf^2*nf*Ca*lfr + 2720/3*Cf^2*nf*Ca*lfr^2 - 704/9*Cf^2*nf*Ca*lfr^3
          + 7000*Cf^2*nf*Ca*lqr + 5792/3*Cf^2*nf*Ca*lqr*lfr - 352/3*Cf^2*nf*Ca
         *lqr*lfr^2 - 10448/3*Cf^2*nf*Ca*lqr^2 - 704/3*Cf^2*nf*Ca*lqr^2*lfr + 
         3872/9*Cf^2*nf*Ca*lqr^3 + 30320/9*Cf^2*nf*Ca*zeta3 - 512*Cf^2*nf*Ca*
         zeta3*lfr - 160*Cf^2*nf*Ca*zeta3*lqr + 81056/243*Cf^2*nf^2 + 2000/9*
         Cf^2*nf^2*lfr - 208/3*Cf^2*nf^2*lfr^2 + 64/9*Cf^2*nf^2*lfr^3 - 1520/3
         *Cf^2*nf^2*lqr - 448/3*Cf^2*nf^2*lqr*lfr + 32/3*Cf^2*nf^2*lqr*lfr^2
          + 832/3*Cf^2*nf^2*lqr^2 + 64/3*Cf^2*nf^2*lqr^2*lfr - 352/9*Cf^2*nf^2
         *lqr^3 - 640/3*Cf^2*nf^2*zeta3 - 56464/3*Cf^2*zeta2*Ca^2 - 23776/3*
         Cf^2*zeta2*Ca^2*lfr + 528*Cf^2*zeta2*Ca^2*lfr^2 + 39616/3*Cf^2*zeta2*
         Ca^2*lqr + 1056*Cf^2*zeta2*Ca^2*lqr*lfr - 1584*Cf^2*zeta2*Ca^2*lqr^2
          + 1376*Cf^2*zeta2*Ca^2*zeta3 + 161120/27*Cf^2*zeta2*nf*Ca + 5312/3*
         Cf^2*zeta2*nf*Ca*lfr - 96*Cf^2*zeta2*nf*Ca*lfr^2 - 10304/3*Cf^2*zeta2
         *nf*Ca*lqr - 192*Cf^2*zeta2*nf*Ca*lqr*lfr + 288*Cf^2*zeta2*nf*Ca*
         lqr^2 - 12416/27*Cf^2*zeta2*nf^2 - 256/3*Cf^2*zeta2*nf^2*lfr + 640/3*
         Cf^2*zeta2*nf^2*lqr + 38384/15*Cf^2*zeta2^2*Ca^2 + 5184/5*Cf^2*
         zeta2^2*Ca^2*lfr - 5184/5*Cf^2*zeta2^2*Ca^2*lqr - 1376/3*Cf^2*zeta2^2
         *nf*Ca - 84514/27*Cf^3*Ca - 53692/9*Cf^3*Ca*lfr + 512*Cf^3*Ca*lfr^2
          + 2016*Cf^3*Ca*lfr^3 - 352*Cf^3*Ca*lfr^4 + 26728/9*Cf^3*Ca*lqr - 
         2816*Cf^3*Ca*lqr*lfr - 4464*Cf^3*Ca*lqr*lfr^2 + 704*Cf^3*Ca*lqr*lfr^3
          + 3888*Cf^3*Ca*lqr^2 + 5520*Cf^3*Ca*lqr^2*lfr - 3072*Cf^3*Ca*lqr^3
          - 704*Cf^3*Ca*lqr^3*lfr + 352*Cf^3*Ca*lqr^4 - 234368/9*Cf^3*Ca*zeta3
          - 24352/3*Cf^3*Ca*zeta3*lfr - 192*Cf^3*Ca*zeta3*lfr^2 + 51520/3*Cf^3
         *Ca*zeta3*lqr + 384*Cf^3*Ca*zeta3*lqr*lfr - 192*Cf^3*Ca*zeta3*lqr^2
          - 21668/27*Cf^3*nf + 1768/9*Cf^3*nf*lfr - 80*Cf^3*nf*lfr^2 - 320*
         Cf^3*nf*lfr^3 + 64*Cf^3*nf*lfr^4 + 3488/9*Cf^3*nf*lqr + 416*Cf^3*nf*
         lqr*lfr + 672*Cf^3*nf*lqr*lfr^2 - 128*Cf^3*nf*lqr*lfr^3 - 624*Cf^3*nf
         *lqr^2 - 864*Cf^3*nf*lqr^2*lfr + 512*Cf^3*nf*lqr^3 + 128*Cf^3*nf*
         lqr^3*lfr - 64*Cf^3*nf*lqr^4 + 53024/9*Cf^3*nf*zeta3 + 7936/3*Cf^3*nf
         *zeta3*lfr - 11776/3*Cf^3*nf*zeta3*lqr - 150136/27*Cf^3*zeta2*Ca - 
         29888/3*Cf^3*zeta2*Ca*lfr - 10208/3*Cf^3*zeta2*Ca*lfr^2 - 384*Cf^3*
         zeta2*Ca*lfr^3 + 47456/3*Cf^3*zeta2*Ca*lqr + 30208/3*Cf^3*zeta2*Ca*
         lqr*lfr + 1152*Cf^3*zeta2*Ca*lqr*lfr^2 - 20000/3*Cf^3*zeta2*Ca*lqr^2
          - 1152*Cf^3*zeta2*Ca*lqr^2*lfr + 384*Cf^3*zeta2*Ca*lqr^3 + 5184*Cf^3
         *zeta2*Ca*zeta3 + 25456/27*Cf^3*zeta2*nf + 6080/3*Cf^3*zeta2*nf*lfr
          + 1856/3*Cf^3*zeta2*nf*lfr^2 - 8960/3*Cf^3*zeta2*nf*lqr - 4864/3*
         Cf^3*zeta2*nf*lqr*lfr + 3008/3*Cf^3*zeta2*nf*lqr^2 + 8864/5*Cf^3*
         zeta2^2*Ca + 9024/5*Cf^3*zeta2^2*Ca*lfr - 9024/5*Cf^3*zeta2^2*Ca*lqr
          + 2176/15*Cf^3*zeta2^2*nf + 476*Cf^4 + 1776*Cf^4*lfr + 1536*Cf^4*
         lfr^2 - 736*Cf^4*lfr^3 - 256*Cf^4*lfr^4 - 1272*Cf^4*lqr - 336*Cf^4*
         lqr*lfr + 2784*Cf^4*lqr*lfr^2 + 640*Cf^4*lqr*lfr^3 - 768*Cf^4*lqr^2
          - 2496*Cf^4*lqr^2*lfr - 384*Cf^4*lqr^2*lfr^2 + 448*Cf^4*lqr^3 - 128*
         Cf^4*lqr^3*lfr + 128*Cf^4*lqr^4 - 10752*Cf^4*zeta5 + 2752*Cf^4*zeta3
          - 13760*Cf^4*zeta3*lfr - 9984*Cf^4*zeta3*lfr^2 + 17600*Cf^4*zeta3*
         lqr + 19968*Cf^4*zeta3*lqr*lfr - 9984*Cf^4*zeta3*lqr^2 + 5632/3*Cf^4*
         zeta2 + 5280*Cf^4*zeta2*lfr - 1920*Cf^4*zeta2*lfr^2 - 1536*Cf^4*zeta2
         *lfr^3 - 3552*Cf^4*zeta2*lqr + 4992*Cf^4*zeta2*lqr*lfr + 4608*Cf^4*
         zeta2*lqr*lfr^2 - 3072*Cf^4*zeta2*lqr^2 - 4608*Cf^4*zeta2*lqr^2*lfr
          + 1536*Cf^4*zeta2*lqr^3 + 7680*Cf^4*zeta2*zeta3 - 27712/15*Cf^4*
         zeta2^2 - 9984/5*Cf^4*zeta2^2*lfr + 9984/5*Cf^4*zeta2^2*lqr )

       + delta2*La7 * (  - 16/3*Cf^4 )

       + delta2*La6 * ( 308/9*Cf^3*Ca - 56/9*Cf^3*nf + 128/3*Cf^4 + 112/3*Cf^4
         *lfr - 112/3*Cf^4*lqr )

       + delta2*La5 * (  - 1936/27*Cf^2*Ca^2 + 704/27*Cf^2*nf*Ca - 64/27*Cf^2*
         nf^2 - 10576/27*Cf^3*Ca - 352/3*Cf^3*Ca*lfr + 616/3*Cf^3*Ca*lqr + 
         1864/27*Cf^3*nf + 64/3*Cf^3*nf*lfr - 112/3*Cf^3*nf*lqr + 48*Cf^3*
         zeta2*Ca + 36*Cf^4 - 192*Cf^4*lfr - 96*Cf^4*lfr^2 + 240*Cf^4*lqr + 
         192*Cf^4*lqr*lfr - 96*Cf^4*lqr^2 + 96*Cf^4*zeta2 )

       + delta2*La4 * ( Phib44 + 1331/27*Cf*Ca^3 - 242/9*Cf*nf*Ca^2 + 44/9*Cf*
         nf^2*Ca - 8/27*Cf*nf^3 + 26096/27*Cf^2*Ca^2 + 2420/27*Cf^2*Ca^2*lfr
          - 9680/27*Cf^2*Ca^2*lqr - 9220/27*Cf^2*nf*Ca - 880/27*Cf^2*nf*Ca*lfr
          + 3520/27*Cf^2*nf*Ca*lqr + 800/27*Cf^2*nf^2 + 80/27*Cf^2*nf^2*lfr - 
         320/27*Cf^2*nf^2*lqr - 460/3*Cf^2*zeta2*Ca^2 + 80/3*Cf^2*zeta2*nf*Ca
          + 31036/27*Cf^3*Ca + 34808/27*Cf^3*Ca*lfr + 220/9*Cf^3*Ca*lfr^2 - 
         51836/27*Cf^3*Ca*lqr - 4400/9*Cf^3*Ca*lqr*lfr + 4180/9*Cf^3*Ca*lqr^2
          - 280*Cf^3*Ca*zeta3 - 5176/27*Cf^3*nf - 5936/27*Cf^3*nf*lfr - 40/9*
         Cf^3*nf*lfr^2 + 9032/27*Cf^3*nf*lqr + 800/9*Cf^3*nf*lqr*lfr - 760/9*
         Cf^3*nf*lqr^2 - 8072/9*Cf^3*zeta2*Ca - 240*Cf^3*zeta2*Ca*lfr + 240*
         Cf^3*zeta2*Ca*lqr + 1040/9*Cf^3*zeta2*nf - 496/3*Cf^4 - 464*Cf^4*lfr
          + 224*Cf^4*lfr^2 + 320/3*Cf^4*lfr^3 + 200*Cf^4*lqr - 688*Cf^4*lqr*
         lfr - 320*Cf^4*lqr*lfr^2 + 464*Cf^4*lqr^2 + 320*Cf^4*lqr^2*lfr - 320/
         3*Cf^4*lqr^3 - 2240/3*Cf^4*zeta3 - 496*Cf^4*zeta2 - 480*Cf^4*zeta2*
         lfr + 480*Cf^4*zeta2*lqr )

       + delta2*La3 * ( Phib43 - 65230/81*Cf*Ca^3 + 5324/27*Cf*Ca^3*lqr + 
         10546/27*Cf*nf*Ca^2 - 968/9*Cf*nf*Ca^2*lqr - 1756/27*Cf*nf^2*Ca + 176/
         9*Cf*nf^2*Ca*lqr + 304/81*Cf*nf^3 - 32/27*Cf*nf^3*lqr + 1298/9*Cf*
         zeta2*Ca^3 - 412/9*Cf*zeta2*nf*Ca^2 + 32/9*Cf*zeta2*nf^2*Ca - 1020718/
         243*Cf^2*Ca^2 - 31312/27*Cf^2*Ca^2*lfr + 1936/27*Cf^2*Ca^2*lfr^2 + 
         102428/27*Cf^2*Ca^2*lqr + 7744/27*Cf^2*Ca^2*lqr*lfr - 18392/27*Cf^2*
         Ca^2*lqr^2 + 9232/9*Cf^2*Ca^2*zeta3 + 333908/243*Cf^2*nf*Ca + 10856/
         27*Cf^2*nf*Ca*lfr - 704/27*Cf^2*nf*Ca*lfr^2 - 36304/27*Cf^2*nf*Ca*lqr
          - 2816/27*Cf^2*nf*Ca*lqr*lfr + 6688/27*Cf^2*nf*Ca*lqr^2 - 448/9*Cf^2
         *nf*Ca*zeta3 - 26368/243*Cf^2*nf^2 - 928/27*Cf^2*nf^2*lfr + 64/27*
         Cf^2*nf^2*lfr^2 + 3104/27*Cf^2*nf^2*lqr + 256/27*Cf^2*nf^2*lqr*lfr - 
         608/27*Cf^2*nf^2*lqr^2 + 64588/27*Cf^2*zeta2*Ca^2 + 248*Cf^2*zeta2*
         Ca^2*lfr - 600*Cf^2*zeta2*Ca^2*lqr - 17120/27*Cf^2*zeta2*nf*Ca - 128/
         3*Cf^2*zeta2*nf*Ca*lfr + 320/3*Cf^2*zeta2*nf*Ca*lqr + 1024/27*Cf^2*
         zeta2*nf^2 - 864/5*Cf^2*zeta2^2*Ca^2 - 45944/81*Cf^3*Ca - 79112/27*
         Cf^3*Ca*lfr - 11528/9*Cf^3*Ca*lfr^2 + 704/3*Cf^3*Ca*lfr^3 + 109940/27
         *Cf^3*Ca*lqr + 36256/9*Cf^3*Ca*lqr*lfr - 28688/9*Cf^3*Ca*lqr^2 - 704*
         Cf^3*Ca*lqr^2*lfr + 1408/3*Cf^3*Ca*lqr^3 + 32864/9*Cf^3*Ca*zeta3 + 
         704*Cf^3*Ca*zeta3*lfr - 704*Cf^3*Ca*zeta3*lqr + 20360/81*Cf^3*nf + 
         12128/27*Cf^3*nf*lfr + 1808/9*Cf^3*nf*lfr^2 - 128/3*Cf^3*nf*lfr^3 - 
         18008/27*Cf^3*nf*lqr - 6016/9*Cf^3*nf*lqr*lfr + 4928/9*Cf^3*nf*lqr^2
          + 128*Cf^3*nf*lqr^2*lfr - 256/3*Cf^3*nf*lqr^3 - 5696/9*Cf^3*nf*zeta3
          + 10496/3*Cf^3*zeta2*Ca + 24464/9*Cf^3*zeta2*Ca*lfr + 384*Cf^3*zeta2
         *Ca*lfr^2 - 29360/9*Cf^3*zeta2*Ca*lqr - 768*Cf^3*zeta2*Ca*lqr*lfr + 
         384*Cf^3*zeta2*Ca*lqr^2 - 1888/3*Cf^3*zeta2*nf - 3200/9*Cf^3*zeta2*nf
         *lfr + 3776/9*Cf^3*zeta2*nf*lqr - 1504/5*Cf^3*zeta2^2*Ca - 524/3*Cf^4
          + 1280/3*Cf^4*lfr + 1184*Cf^4*lfr^2 + 128/3*Cf^4*lfr^3 - 128/3*Cf^4*
         lfr^4 - 1856/3*Cf^4*lqr - 1696*Cf^4*lqr*lfr + 256*Cf^4*lqr*lfr^2 + 
         512/3*Cf^4*lqr*lfr^3 + 368*Cf^4*lqr^2 - 640*Cf^4*lqr^2*lfr - 256*Cf^4
         *lqr^2*lfr^2 + 1024/3*Cf^4*lqr^3 + 512/3*Cf^4*lqr^3*lfr - 128/3*Cf^4*
         lqr^4 + 10720/3*Cf^4*zeta3 + 10112/3*Cf^4*zeta3*lfr - 10112/3*Cf^4*
         zeta3*lqr - 1568/3*Cf^4*zeta2 + 1472*Cf^4*zeta2*lfr + 896*Cf^4*zeta2*
         lfr^2 - 1664*Cf^4*zeta2*lqr - 1792*Cf^4*zeta2*lqr*lfr + 896*Cf^4*
         zeta2*lqr^2 + 1664/5*Cf^4*zeta2^2 )

       + delta2*La2 * ( C4 + Phib42 + 279160/81*Cf*Ca^3 - 55924/27*Cf*Ca^3*lqr
          + 2662/9*Cf*Ca^3*lqr^2 - 1232*Cf*Ca^3*zeta3 - 14707/9*Cf*nf*Ca^2 + 
         9982/9*Cf*nf*Ca^2*lqr - 484/3*Cf*nf*Ca^2*lqr^2 + 224*Cf*nf*Ca^2*zeta3
          + 7271/27*Cf*nf^2*Ca - 1756/9*Cf*nf^2*Ca*lqr + 88/3*Cf*nf^2*Ca*lqr^2
          - 1264/81*Cf*nf^3 + 304/27*Cf*nf^3*lqr - 16/9*Cf*nf^3*lqr^2 - 14852/
         9*Cf*zeta2*Ca^3 + 1078/3*Cf*zeta2*Ca^3*lqr + 716*Cf*zeta2*nf*Ca^2 - 
         124*Cf*zeta2*nf*Ca^2*lqr - 280/3*Cf*zeta2*nf^2*Ca + 32/3*Cf*zeta2*
         nf^2*Ca*lqr + 32/9*Cf*zeta2*nf^3 + 968/5*Cf*zeta2^2*Ca^3 - 176/5*Cf*
         zeta2^2*nf*Ca^2 + 2247193/243*Cf^2*Ca^2 + 53402/9*Cf^2*Ca^2*lfr - 
         3862/3*Cf^2*Ca^2*lfr^2 + 968/9*Cf^2*Ca^2*lfr^3 - 117788/9*Cf^2*Ca^2*
         lqr - 7768/3*Cf^2*Ca^2*lqr*lfr + 484/3*Cf^2*Ca^2*lqr*lfr^2 + 5248*
         Cf^2*Ca^2*lqr^2 + 968/3*Cf^2*Ca^2*lqr^2*lfr - 5324/9*Cf^2*Ca^2*lqr^3
          + 1152*Cf^2*Ca^2*zeta5 - 92992/9*Cf^2*Ca^2*zeta3 - 800*Cf^2*Ca^2*
         zeta3*lfr + 2648*Cf^2*Ca^2*zeta3*lqr - 735794/243*Cf^2*nf*Ca - 5132/3
         *Cf^2*nf*Ca*lfr + 440*Cf^2*nf*Ca*lfr^2 - 352/9*Cf^2*nf*Ca*lfr^3 + 
         4244*Cf^2*nf*Ca*lqr + 912*Cf^2*nf*Ca*lqr*lfr - 176/3*Cf^2*nf*Ca*lqr*
         lfr^2 - 5552/3*Cf^2*nf*Ca*lqr^2 - 352/3*Cf^2*nf*Ca*lqr^2*lfr + 1936/9
         *Cf^2*nf*Ca*lqr^3 + 18424/9*Cf^2*nf*Ca*zeta3 - 256*Cf^2*nf*Ca*zeta3*
         lfr - 80*Cf^2*nf*Ca*zeta3*lqr + 64240/243*Cf^2*nf^2 + 1000/9*Cf^2*
         nf^2*lfr - 104/3*Cf^2*nf^2*lfr^2 + 32/9*Cf^2*nf^2*lfr^3 - 2920/9*Cf^2
         *nf^2*lqr - 224/3*Cf^2*nf^2*lqr*lfr + 16/3*Cf^2*nf^2*lqr*lfr^2 + 464/
         3*Cf^2*nf^2*lqr^2 + 32/3*Cf^2*nf^2*lqr^2*lfr - 176/9*Cf^2*nf^2*lqr^3
          - 320/3*Cf^2*nf^2*zeta3 - 90436/9*Cf^2*zeta2*Ca^2 - 34732/9*Cf^2*
         zeta2*Ca^2*lfr + 264*Cf^2*zeta2*Ca^2*lfr^2 + 63292/9*Cf^2*zeta2*Ca^2*
         lqr + 528*Cf^2*zeta2*Ca^2*lqr*lfr - 792*Cf^2*zeta2*Ca^2*lqr^2 + 688*
         Cf^2*zeta2*Ca^2*zeta3 + 86704/27*Cf^2*zeta2*nf*Ca + 8080/9*Cf^2*zeta2
         *nf*Ca*lfr - 48*Cf^2*zeta2*nf*Ca*lfr^2 - 16408/9*Cf^2*zeta2*nf*Ca*lqr
          - 96*Cf^2*zeta2*nf*Ca*lqr*lfr + 144*Cf^2*zeta2*nf*Ca*lqr^2 - 6688/27
         *Cf^2*zeta2*nf^2 - 128/3*Cf^2*zeta2*nf^2*lfr + 320/3*Cf^2*zeta2*nf^2*
         lqr + 18992/15*Cf^2*zeta2^2*Ca^2 + 2592/5*Cf^2*zeta2^2*Ca^2*lfr - 
         2592/5*Cf^2*zeta2^2*Ca^2*lqr - 688/3*Cf^2*zeta2^2*nf*Ca - 45145/27*
         Cf^3*Ca - 197090/81*Cf^3*Ca*lfr + 1984*Cf^3*Ca*lfr^2 + 656*Cf^3*Ca*
         lfr^3 - 176*Cf^3*Ca*lfr^4 - 22420/81*Cf^3*Ca*lqr - 4272*Cf^3*Ca*lqr*
         lfr - 1880*Cf^3*Ca*lqr*lfr^2 + 352*Cf^3*Ca*lqr*lfr^3 + 3740*Cf^3*Ca*
         lqr^2 + 3112*Cf^3*Ca*lqr^2*lfr - 1888*Cf^3*Ca*lqr^3 - 352*Cf^3*Ca*
         lqr^3*lfr + 176*Cf^3*Ca*lqr^4 - 121912/9*Cf^3*Ca*zeta3 - 4944*Cf^3*Ca
         *zeta3*lfr - 96*Cf^3*Ca*zeta3*lfr^2 + 9472*Cf^3*Ca*zeta3*lqr + 192*
         Cf^3*Ca*zeta3*lqr*lfr - 96*Cf^3*Ca*zeta3*lqr^2 - 10058/27*Cf^3*nf + 
         1100/81*Cf^3*nf*lfr - 264*Cf^3*nf*lfr^2 - 96*Cf^3*nf*lfr^3 + 32*Cf^3*
         nf*lfr^4 + 40048/81*Cf^3*nf*lqr + 592*Cf^3*nf*lqr*lfr + 272*Cf^3*nf*
         lqr*lfr^2 - 64*Cf^3*nf*lqr*lfr^3 - 592*Cf^3*nf*lqr^2 - 496*Cf^3*nf*
         lqr^2*lfr + 320*Cf^3*nf*lqr^3 + 64*Cf^3*nf*lqr^3*lfr - 32*Cf^3*nf*
         lqr^4 + 28144/9*Cf^3*nf*zeta3 + 3968/3*Cf^3*nf*zeta3*lfr - 5888/3*
         Cf^3*nf*zeta3*lqr - 59924/27*Cf^3*zeta2*Ca - 18808/3*Cf^3*zeta2*Ca*
         lfr - 6256/3*Cf^3*zeta2*Ca*lfr^2 - 192*Cf^3*zeta2*Ca*lfr^3 + 26848/3*
         Cf^3*zeta2*Ca*lqr + 17408/3*Cf^3*zeta2*Ca*lqr*lfr + 576*Cf^3*zeta2*Ca
         *lqr*lfr^2 - 11152/3*Cf^3*zeta2*Ca*lqr^2 - 576*Cf^3*zeta2*Ca*lqr^2*
         lfr + 192*Cf^3*zeta2*Ca*lqr^3 + 2592*Cf^3*zeta2*Ca*zeta3 + 11048/27*
         Cf^3*zeta2*nf + 1248*Cf^3*zeta2*nf*lfr + 928/3*Cf^3*zeta2*nf*lfr^2 - 
         1632*Cf^3*zeta2*nf*lqr - 2432/3*Cf^3*zeta2*nf*lqr*lfr + 1504/3*Cf^3*
         zeta2*nf*lqr^2 + 11504/15*Cf^3*zeta2^2*Ca + 4512/5*Cf^3*zeta2^2*Ca*
         lfr - 4512/5*Cf^3*zeta2^2*Ca*lqr + 1088/15*Cf^3*zeta2^2*nf + 1226/3*
         Cf^4 + 3100/3*Cf^4*lfr + 488*Cf^4*lfr^2 - 752*Cf^4*lfr^3 - 128*Cf^4*
         lfr^4 - 1684/3*Cf^4*lqr + 584*Cf^4*lqr*lfr + 2160*Cf^4*lqr*lfr^2 + 
         320*Cf^4*lqr*lfr^3 - 640*Cf^4*lqr^2 - 1632*Cf^4*lqr^2*lfr - 192*Cf^4*
         lqr^2*lfr^2 + 224*Cf^4*lqr^3 - 64*Cf^4*lqr^3*lfr + 64*Cf^4*lqr^4 - 
         5376*Cf^4*zeta5 + 336*Cf^4*zeta3 - 9248*Cf^4*zeta3*lfr - 4992*Cf^4*
         zeta3*lfr^2 + 11168*Cf^4*zeta3*lqr + 9984*Cf^4*zeta3*lqr*lfr - 4992*
         Cf^4*zeta3*lqr^2 + 1152*Cf^4*zeta2 + 8080/3*Cf^4*zeta2*lfr - 1280*
         Cf^4*zeta2*lfr^2 - 768*Cf^4*zeta2*lfr^3 - 6352/3*Cf^4*zeta2*lqr + 
         3136*Cf^4*zeta2*lqr*lfr + 2304*Cf^4*zeta2*lqr*lfr^2 - 1856*Cf^4*zeta2
         *lqr^2 - 2304*Cf^4*zeta2*lqr^2*lfr + 768*Cf^4*zeta2*lqr^3 + 3840*Cf^4
         *zeta2*zeta3 - 15584/15*Cf^4*zeta2^2 - 4992/5*Cf^4*zeta2^2*lfr + 4992/
         5*Cf^4*zeta2^2*lqr )

       + delta2*La1 * (  - C4*lfr + C4*lqr + F4 + Phib41 - 7025359/729*Cf*Ca^3
          + 607964/81*Cf*Ca^3*lqr - 56716/27*Cf*Ca^3*lqr^2 + 5324/27*Cf*Ca^3*
         lqr^3 - 2112*Cf*Ca^3*zeta5 + 255748/27*Cf*Ca^3*zeta3 - 2200*Cf*Ca^3*
         zeta3*lqr + 947695/243*Cf*nf*Ca^2 - 3718*Cf*nf*Ca^2*lqr + 10360/9*Cf*
         nf*Ca^2*lqr^2 - 968/9*Cf*nf*Ca^2*lqr^3 + 384*Cf*nf*Ca^2*zeta5 - 67828/
         27*Cf*nf*Ca^2*zeta3 + 400*Cf*nf*Ca^2*zeta3*lqr - 135919/243*Cf*nf^2*
         Ca + 16078/27*Cf*nf^2*Ca*lqr - 1816/9*Cf*nf^2*Ca*lqr^2 + 176/9*Cf*
         nf^2*Ca*lqr^3 + 3176/27*Cf*nf^2*Ca*zeta3 + 21712/729*Cf*nf^3 - 2528/
         81*Cf*nf^3*lqr + 304/27*Cf*nf^3*lqr^2 - 32/27*Cf*nf^3*lqr^3 + 64/27*
         Cf*nf^3*zeta3 + 488308/81*Cf*zeta2*Ca^3 - 29792/9*Cf*zeta2*Ca^3*lqr
          + 968/3*Cf*zeta2*Ca^3*lqr^2 - 1936/3*Cf*zeta2*Ca^3*zeta3 - 233444/81
         *Cf*zeta2*nf*Ca^2 + 12596/9*Cf*zeta2*nf*Ca^2*lqr - 352/3*Cf*zeta2*nf*
         Ca^2*lqr^2 + 352/3*Cf*zeta2*nf*Ca^2*zeta3 + 36184/81*Cf*zeta2*nf^2*Ca
          - 1624/9*Cf*zeta2*nf^2*Ca*lqr + 32/3*Cf*zeta2*nf^2*Ca*lqr^2 - 608/27
         *Cf*zeta2*nf^3 + 64/9*Cf*zeta2*nf^3*lqr - 6116/15*Cf*zeta2^2*Ca^3 + 
         1936/5*Cf*zeta2^2*Ca^3*lqr + 680/3*Cf*zeta2^2*nf*Ca^2 - 352/5*Cf*
         zeta2^2*nf*Ca^2*lqr - 416/15*Cf*zeta2^2*nf^2*Ca - 3331759/729*Cf^2*
         Ca^2 - 5314846/729*Cf^2*Ca^2*lfr - 75716/81*Cf^2*Ca^2*lfr^2 + 14392/9
         *Cf^2*Ca^2*lfr^3 - 5324/27*Cf^2*Ca^2*lfr^4 + 10979950/729*Cf^2*Ca^2*
         lqr + 653500/81*Cf^2*Ca^2*lqr*lfr - 16328/9*Cf^2*Ca^2*lqr*lfr^2 + 
         3872/27*Cf^2*Ca^2*lqr*lfr^3 - 814970/81*Cf^2*Ca^2*lqr^2 - 16328/9*
         Cf^2*Ca^2*lqr^2*lfr + 968/9*Cf^2*Ca^2*lqr^2*lfr^2 + 23588/9*Cf^2*Ca^2
         *lqr^3 + 3872/27*Cf^2*Ca^2*lqr^3*lfr - 5324/27*Cf^2*Ca^2*lqr^4 - 816*
         Cf^2*Ca^2*zeta5 - 1216*Cf^2*Ca^2*zeta5*lfr + 1216*Cf^2*Ca^2*zeta5*lqr
          + 1096660/81*Cf^2*Ca^2*zeta3 + 140704/27*Cf^2*Ca^2*zeta3*lfr - 880/3
         *Cf^2*Ca^2*zeta3*lfr^2 - 341800/27*Cf^2*Ca^2*zeta3*lqr - 2464/3*Cf^2*
         Ca^2*zeta3*lqr*lfr + 3344/3*Cf^2*Ca^2*zeta3*lqr^2 - 752/3*Cf^2*Ca^2*
         zeta3^2 + 1778735/729*Cf^2*nf*Ca + 1245644/729*Cf^2*nf*Ca*lfr + 7084/
         81*Cf^2*nf*Ca*lfr^2 - 4736/9*Cf^2*nf*Ca*lfr^3 + 1936/27*Cf^2*nf*Ca*
         lfr^4 - 3363020/729*Cf^2*nf*Ca*lqr - 182672/81*Cf^2*nf*Ca*lqr*lfr + 
         5440/9*Cf^2*nf*Ca*lqr*lfr^2 - 1408/27*Cf^2*nf*Ca*lqr*lfr^3 + 263212/
         81*Cf^2*nf*Ca*lqr^2 + 5440/9*Cf^2*nf*Ca*lqr^2*lfr - 352/9*Cf^2*nf*Ca*
         lqr^2*lfr^2 - 8080/9*Cf^2*nf*Ca*lqr^3 - 1408/27*Cf^2*nf*Ca*lqr^3*lfr
          + 1936/27*Cf^2*nf*Ca*lqr^4 + 32*Cf^2*nf*Ca*zeta5 - 425096/81*Cf^2*nf
         *Ca*zeta3 - 4784/9*Cf^2*nf*Ca*zeta3*lfr + 928/3*Cf^2*nf*Ca*zeta3*
         lfr^2 + 23840/9*Cf^2*nf*Ca*zeta3*lqr - 1088/3*Cf^2*nf*Ca*zeta3*lqr*
         lfr + 160/3*Cf^2*nf*Ca*zeta3*lqr^2 - 221398/729*Cf^2*nf^2 - 69376/729
         *Cf^2*nf^2*lfr + 1672/81*Cf^2*nf^2*lfr^2 + 352/9*Cf^2*nf^2*lfr^3 - 
         176/27*Cf^2*nf^2*lfr^4 + 281344/729*Cf^2*nf^2*lqr + 10096/81*Cf^2*
         nf^2*lqr*lfr - 416/9*Cf^2*nf^2*lqr*lfr^2 + 128/27*Cf^2*nf^2*lqr*lfr^3
          - 19184/81*Cf^2*nf^2*lqr^2 - 416/9*Cf^2*nf^2*lqr^2*lfr + 32/9*Cf^2*
         nf^2*lqr^2*lfr^2 + 656/9*Cf^2*nf^2*lqr^3 + 128/27*Cf^2*nf^2*lqr^3*lfr
          - 176/27*Cf^2*nf^2*lqr^4 + 43936/81*Cf^2*nf^2*zeta3 + 128/27*Cf^2*
         nf^2*zeta3*lfr - 5888/27*Cf^2*nf^2*zeta3*lqr + 708536/81*Cf^2*zeta2*
         Ca^2 + 947704/81*Cf^2*zeta2*Ca^2*lfr + 2480/9*Cf^2*zeta2*Ca^2*lfr^2
          - 352*Cf^2*zeta2*Ca^2*lfr^3 - 1311556/81*Cf^2*zeta2*Ca^2*lqr - 50896/
         9*Cf^2*zeta2*Ca^2*lqr*lfr + 352*Cf^2*zeta2*Ca^2*lqr*lfr^2 + 46568/9*
         Cf^2*zeta2*Ca^2*lqr^2 + 352*Cf^2*zeta2*Ca^2*lqr^2*lfr - 352*Cf^2*
         zeta2*Ca^2*lqr^3 - 6736/3*Cf^2*zeta2*Ca^2*zeta3 - 2176/3*Cf^2*zeta2*
         Ca^2*zeta3*lfr + 2176/3*Cf^2*zeta2*Ca^2*zeta3*lqr - 75568/27*Cf^2*
         zeta2*nf*Ca - 292984/81*Cf^2*zeta2*nf*Ca*lfr + 1376/9*Cf^2*zeta2*nf*
         Ca*lfr^2 + 64*Cf^2*zeta2*nf*Ca*lfr^3 + 404008/81*Cf^2*zeta2*nf*Ca*lqr
          + 11936/9*Cf^2*zeta2*nf*Ca*lqr*lfr - 64*Cf^2*zeta2*nf*Ca*lqr*lfr^2
          - 11920/9*Cf^2*zeta2*nf*Ca*lqr^2 - 64*Cf^2*zeta2*nf*Ca*lqr^2*lfr + 
         64*Cf^2*zeta2*nf*Ca*lqr^3 + 1024/3*Cf^2*zeta2*nf*Ca*zeta3 + 15808/81*
         Cf^2*zeta2*nf^2 + 7424/27*Cf^2*zeta2*nf^2*lfr - 256/9*Cf^2*zeta2*nf^2
         *lfr^2 - 10304/27*Cf^2*zeta2*nf^2*lqr - 640/9*Cf^2*zeta2*nf^2*lqr*lfr
          + 704/9*Cf^2*zeta2*nf^2*lqr^2 - 378856/135*Cf^2*zeta2^2*Ca^2 - 1792*
         Cf^2*zeta2^2*Ca^2*lfr - 1728/5*Cf^2*zeta2^2*Ca^2*lfr^2 + 9488/5*Cf^2*
         zeta2^2*Ca^2*lqr + 3456/5*Cf^2*zeta2^2*Ca^2*lqr*lfr - 1728/5*Cf^2*
         zeta2^2*Ca^2*lqr^2 + 96992/135*Cf^2*zeta2^2*nf*Ca + 992/3*Cf^2*
         zeta2^2*nf*Ca*lfr - 4672/15*Cf^2*zeta2^2*nf*Ca*lqr - 3904/135*Cf^2*
         zeta2^2*nf^2 - 38944/315*Cf^2*zeta2^3*Ca^2 + 138895/81*Cf^3*Ca + 
         139616/27*Cf^3*Ca*lfr + 14518/3*Cf^3*Ca*lfr^2 - 400/3*Cf^3*Ca*lfr^3
          - 352*Cf^3*Ca*lfr^4 - 3550*Cf^3*Ca*lqr - 60140/9*Cf^3*Ca*lqr*lfr - 
         2200/3*Cf^3*Ca*lqr*lfr^2 + 352*Cf^3*Ca*lqr*lfr^3 + 10952/9*Cf^3*Ca*
         lqr^2 + 2960/3*Cf^3*Ca*lqr^2*lfr + 176*Cf^3*Ca*lqr^2*lfr^2 + 408*Cf^3
         *Ca*lqr^3 - 176*Cf^3*Ca*lqr^4 + 102112/9*Cf^3*Ca*zeta5 + 960*Cf^3*Ca*
         zeta5*lfr - 960*Cf^3*Ca*zeta5*lqr + 474728/27*Cf^3*Ca*zeta3 + 62560/3
         *Cf^3*Ca*zeta3*lfr - 6176/3*Cf^3*Ca*zeta3*lfr^2 - 384*Cf^3*Ca*zeta3*
         lfr^3 - 100768/3*Cf^3*Ca*zeta3*lqr - 17408/3*Cf^3*Ca*zeta3*lqr*lfr + 
         1152*Cf^3*Ca*zeta3*lqr*lfr^2 + 23584/3*Cf^3*Ca*zeta3*lqr^2 - 1152*
         Cf^3*Ca*zeta3*lqr^2*lfr + 384*Cf^3*Ca*zeta3*lqr^3 - 15808/3*Cf^3*Ca*
         zeta3^2 + 13082/81*Cf^3*nf - 364/3*Cf^3*nf*lfr - 548*Cf^3*nf*lfr^2 + 
         64/3*Cf^3*nf*lfr^3 + 64*Cf^3*nf*lfr^4 - 14816/27*Cf^3*nf*lqr + 5480/9
         *Cf^3*nf*lqr*lfr + 496/3*Cf^3*nf*lqr*lfr^2 - 64*Cf^3*nf*lqr*lfr^3 + 
         712/9*Cf^3*nf*lqr^2 - 704/3*Cf^3*nf*lqr^2*lfr - 32*Cf^3*nf*lqr^2*
         lfr^2 - 48*Cf^3*nf*lqr^3 + 32*Cf^3*nf*lqr^4 - 13696/9*Cf^3*nf*zeta5
          - 116720/27*Cf^3*nf*zeta3 - 42560/9*Cf^3*nf*zeta3*lfr - 640/3*Cf^3*
         nf*zeta3*lfr^2 + 65312/9*Cf^3*nf*zeta3*lqr + 6272/3*Cf^3*nf*zeta3*lqr
         *lfr - 5632/3*Cf^3*nf*zeta3*lqr^2 - 424256/81*Cf^3*zeta2*Ca + 41696/
         27*Cf^3*zeta2*Ca*lfr + 25312/9*Cf^3*zeta2*Ca*lfr^2 - 192*Cf^3*zeta2*
         Ca*lfr^3 - 36080/27*Cf^3*zeta2*Ca*lqr - 94688/9*Cf^3*zeta2*Ca*lqr*lfr
          - 1216*Cf^3*zeta2*Ca*lqr*lfr^2 + 62752/9*Cf^3*zeta2*Ca*lqr^2 + 3008*
         Cf^3*zeta2*Ca*lqr^2*lfr - 1600*Cf^3*zeta2*Ca*lqr^3 - 152480/9*Cf^3*
         zeta2*Ca*zeta3 - 6272*Cf^3*zeta2*Ca*zeta3*lfr + 6272*Cf^3*zeta2*Ca*
         zeta3*lqr + 69632/81*Cf^3*zeta2*nf - 10496/27*Cf^3*zeta2*nf*lfr - 
         6112/9*Cf^3*zeta2*nf*lfr^2 + 7904/27*Cf^3*zeta2*nf*lqr + 19136/9*Cf^3
         *zeta2*nf*lqr*lfr + 256*Cf^3*zeta2*nf*lqr*lfr^2 - 11584/9*Cf^3*zeta2*
         nf*lqr^2 - 512*Cf^3*zeta2*nf*lqr^2*lfr + 256*Cf^3*zeta2*nf*lqr^3 + 
         22400/9*Cf^3*zeta2*nf*zeta3 + 473336/135*Cf^3*zeta2^2*Ca - 32576/15*
         Cf^3*zeta2^2*Ca*lfr - 4928/5*Cf^3*zeta2^2*Ca*lfr^2 + 25376/15*Cf^3*
         zeta2^2*Ca*lqr + 9856/5*Cf^3*zeta2^2*Ca*lqr*lfr - 4928/5*Cf^3*zeta2^2
         *Ca*lqr^2 - 79616/135*Cf^3*zeta2^2*nf + 1088/15*Cf^3*zeta2^2*nf*lfr
          + 64/15*Cf^3*zeta2^2*nf*lqr + 71168/315*Cf^3*zeta2^3*Ca - 1344*Cf^4
          - 146*Cf^4*lfr - 1012*Cf^4*lfr^2 - 1072*Cf^4*lfr^3 - 96*Cf^4*lfr^4
          + 1132*Cf^4*lqr + 1688*Cf^4*lqr*lfr + 1584*Cf^4*lqr*lfr^2 - 424*Cf^4
         *lqr^2 - 240*Cf^4*lqr^2*lfr + 288*Cf^4*lqr^2*lfr^2 - 128*Cf^4*lqr^3
          - 192*Cf^4*lqr^3*lfr + 6208*Cf^4*zeta5 + 8832*Cf^4*zeta5*lfr - 8832*
         Cf^4*zeta5*lqr + 6856/3*Cf^4*zeta3 - 6880*Cf^4*zeta3*lfr + 4416*Cf^4*
         zeta3*lfr^2 + 7424/3*Cf^4*zeta3*lfr^3 + 1792*Cf^4*zeta3*lqr - 13824*
         Cf^4*zeta3*lqr*lfr - 7424*Cf^4*zeta3*lqr*lfr^2 + 9408*Cf^4*zeta3*
         lqr^2 + 7424*Cf^4*zeta3*lqr^2*lfr - 7424/3*Cf^4*zeta3*lqr^3 - 18304/3
         *Cf^4*zeta3^2 + 1120*Cf^4*zeta2 - 1904/3*Cf^4*zeta2*lfr - 3104*Cf^4*
         zeta2*lfr^2 + 128*Cf^4*zeta2*lfr^3 + 256*Cf^4*zeta2*lfr^4 + 4160/3*
         Cf^4*zeta2*lqr + 5056*Cf^4*zeta2*lqr*lfr - 1152*Cf^4*zeta2*lqr*lfr^2
          - 1024*Cf^4*zeta2*lqr*lfr^3 - 2240*Cf^4*zeta2*lqr^2 + 1920*Cf^4*
         zeta2*lqr^2*lfr + 1536*Cf^4*zeta2*lqr^2*lfr^2 - 896*Cf^4*zeta2*lqr^3
          - 1024*Cf^4*zeta2*lqr^3*lfr + 256*Cf^4*zeta2*lqr^4 - 8128*Cf^4*zeta2
         *zeta3 - 7168*Cf^4*zeta2*zeta3*lfr + 7168*Cf^4*zeta2*zeta3*lqr - 416/
         3*Cf^4*zeta2^2 + 23488/15*Cf^4*zeta2^2*lfr + 4608/5*Cf^4*zeta2^2*
         lfr^2 - 26944/15*Cf^4*zeta2^2*lqr - 9216/5*Cf^4*zeta2^2*lqr*lfr + 
         4608/5*Cf^4*zeta2^2*lqr^2 - 97408/315*Cf^4*zeta2^3 )

       + delta2*La0 * (  - F4*lfr + F4*lqr + Phib40 + 640/3*zeta5*nfdFF - 1760/
         3*zeta5*dFA + 128/3*zeta3*nfdFF - 64/3*zeta3*dFA + 192*zeta3^2*dFA - 
         128*zeta2*nfdFF + 64*zeta2*dFA + zeta2*C4 + 3968/35*zeta2^3*dFA - 
         4520317/1458*Cf*Ca^3 - 63658/27*Cf*Ca^3*lfr^2 + 59620/81*Cf*Ca^3*
         lfr^3 - 1331/27*Cf*Ca^3*lfr^4 - 7025359/729*Cf*Ca^3*lqr + 328804/81*
         Cf*Ca^3*lqr^2 - 67606/81*Cf*Ca^3*lqr^3 + 1331/27*Cf*Ca^3*lqr^4 - 7700/
         9*Cf*Ca^3*zeta5 - 2112*Cf*Ca^3*zeta5*lqr + 333772/27*Cf*Ca^3*zeta3 - 
         484/3*Cf*Ca^3*zeta3*lfr^2 + 255748/27*Cf*Ca^3*zeta3*lqr - 968*Cf*Ca^3
         *zeta3*lqr^2 + 8*Cf*Ca^3*zeta3^2 + 571387/486*Cf*nf*Ca^2 + 9373/9*Cf*
         nf*Ca^2*lfr^2 - 10228/27*Cf*nf*Ca^2*lfr^3 + 242/9*Cf*nf*Ca^2*lfr^4 + 
         947695/243*Cf*nf*Ca^2*lqr - 18755/9*Cf*nf*Ca^2*lqr^2 + 11680/27*Cf*nf
         *Ca^2*lqr^3 - 242/9*Cf*nf*Ca^2*lqr^4 + 680/9*Cf*nf*Ca^2*zeta5 + 384*
         Cf*nf*Ca^2*zeta5*lqr - 51184/9*Cf*nf*Ca^2*zeta3 + 704/3*Cf*nf*Ca^2*
         zeta3*lfr^2 - 67828/27*Cf*nf*Ca^2*zeta3*lqr + 176*Cf*nf*Ca^2*zeta3*
         lqr^2 - 58045/486*Cf*nf^2*Ca - 1081/9*Cf*nf^2*Ca*lfr^2 + 1672/27*Cf*
         nf^2*Ca*lfr^3 - 44/9*Cf*nf^2*Ca*lfr^4 - 135919/243*Cf*nf^2*Ca*lqr + 
         8807/27*Cf*nf^2*Ca*lqr^2 - 1936/27*Cf*nf^2*Ca*lqr^3 + 44/9*Cf*nf^2*Ca
         *lqr^4 + 2768/3*Cf*nf^2*Ca*zeta3 - 112/3*Cf*nf^2*Ca*zeta3*lfr^2 + 
         3176/27*Cf*nf^2*Ca*zeta3*lqr + 2000/729*Cf*nf^3 + 64/27*Cf*nf^3*lfr^2
          - 256/81*Cf*nf^3*lfr^3 + 8/27*Cf*nf^3*lfr^4 + 21712/729*Cf*nf^3*lqr
          - 1264/81*Cf*nf^3*lqr^2 + 304/81*Cf*nf^3*lqr^3 - 8/27*Cf*nf^3*lqr^4
          - 1408/27*Cf*nf^3*zeta3 + 64/27*Cf*nf^3*zeta3*lqr + 949208/81*Cf*
         zeta2*Ca^3 + 8164/9*Cf*zeta2*Ca^3*lfr^2 - 968/9*Cf*zeta2*Ca^3*lfr^3
          + 483556/81*Cf*zeta2*Ca^3*lqr - 1660*Cf*zeta2*Ca^3*lqr^2 + 968/9*Cf*
         zeta2*Ca^3*lqr^3 - 3828*Cf*zeta2*Ca^3*zeta3 - 1936/3*Cf*zeta2*Ca^3*
         zeta3*lqr - 151358/27*Cf*zeta2*nf*Ca^2 - 2720/9*Cf*zeta2*nf*Ca^2*
         lfr^2 + 352/9*Cf*zeta2*nf*Ca^2*lfr^3 - 226640/81*Cf*zeta2*nf*Ca^2*lqr
          + 6152/9*Cf*zeta2*nf*Ca^2*lqr^2 - 352/9*Cf*zeta2*nf*Ca^2*lqr^3 + 
         2600/3*Cf*zeta2*nf*Ca^2*zeta3 + 352/3*Cf*zeta2*nf*Ca^2*zeta3*lqr + 
         23318/27*Cf*zeta2*nf^2*Ca + 208/9*Cf*zeta2*nf^2*Ca*lfr^2 - 32/9*Cf*
         zeta2*nf^2*Ca*lfr^3 + 35104/81*Cf*zeta2*nf^2*Ca*lqr - 784/9*Cf*zeta2*
         nf^2*Ca*lqr^2 + 32/9*Cf*zeta2*nf^2*Ca*lqr^3 - 128/3*Cf*zeta2*nf^2*Ca*
         zeta3 - 3488/81*Cf*zeta2*nf^3 - 608/27*Cf*zeta2*nf^3*lqr + 32/9*Cf*
         zeta2*nf^3*lqr^2 - 141964/45*Cf*zeta2^2*Ca^3 - 968/5*Cf*zeta2^2*Ca^3*
         lfr^2 - 7216/15*Cf*zeta2^2*Ca^3*lqr + 968/5*Cf*zeta2^2*Ca^3*lqr^2 + 
         47932/45*Cf*zeta2^2*nf*Ca^2 + 176/5*Cf*zeta2^2*nf*Ca^2*lfr^2 + 240*Cf
         *zeta2^2*nf*Ca^2*lqr - 176/5*Cf*zeta2^2*nf*Ca^2*lqr^2 - 4136/45*Cf*
         zeta2^2*nf^2*Ca - 416/15*Cf*zeta2^2*nf^2*Ca*lqr + 32/45*Cf*zeta2^2*
         nf^3 + 50672/105*Cf*zeta2^3*Ca^3 - 352/5*Cf*zeta2^3*nf*Ca^2 - 79276/
         243*Cf^2*Ca^2 + 517229/729*Cf^2*Ca^2*lfr + 72931/81*Cf^2*Ca^2*lfr^2
          + 22430/27*Cf^2*Ca^2*lfr^3 - 5324/27*Cf^2*Ca^2*lfr^4 - 2859257/729*
         Cf^2*Ca^2*lqr - 127976/81*Cf^2*Ca^2*lqr*lfr + 406/9*Cf^2*Ca^2*lqr*
         lfr^2 + 968/27*Cf^2*Ca^2*lqr*lfr^3 + 248845/81*Cf^2*Ca^2*lqr^2 - 3554/
         9*Cf^2*Ca^2*lqr^2*lfr + 242/9*Cf^2*Ca^2*lqr^2*lfr^2 - 20972/27*Cf^2*
         Ca^2*lqr^3 + 968/27*Cf^2*Ca^2*lqr^3*lfr + 2662/27*Cf^2*Ca^2*lqr^4 - 
         39400/9*Cf^2*Ca^2*zeta5 - 880*Cf^2*Ca^2*zeta5*lfr - 320*Cf^2*Ca^2*
         zeta5*lfr^2 - 272*Cf^2*Ca^2*zeta5*lqr + 640*Cf^2*Ca^2*zeta5*lqr*lfr
          - 320*Cf^2*Ca^2*zeta5*lqr^2 - 321764/81*Cf^2*Ca^2*zeta3 + 153116/81*
         Cf^2*Ca^2*zeta3*lfr + 17132/9*Cf^2*Ca^2*zeta3*lfr^2 - 528*Cf^2*Ca^2*
         zeta3*lfr^3 + 836308/81*Cf^2*Ca^2*zeta3*lqr - 47728/9*Cf^2*Ca^2*zeta3
         *lqr*lfr + 528*Cf^2*Ca^2*zeta3*lqr*lfr^2 + 5120/9*Cf^2*Ca^2*zeta3*
         lqr^2 + 528*Cf^2*Ca^2*zeta3*lqr^2*lfr - 528*Cf^2*Ca^2*zeta3*lqr^3 + 
         9784/3*Cf^2*Ca^2*zeta3^2 - 3616/3*Cf^2*Ca^2*zeta3^2*lfr + 3616/3*Cf^2
         *Ca^2*zeta3^2*lqr + 115393/162*Cf^2*nf*Ca + 29396/729*Cf^2*nf*Ca*lfr
          - 8456/81*Cf^2*nf*Ca*lfr^2 - 7972/27*Cf^2*nf*Ca*lfr^3 + 1936/27*Cf^2
         *nf*Ca*lfr^4 + 1417603/729*Cf^2*nf*Ca*lqr - 3056/81*Cf^2*nf*Ca*lqr*
         lfr + 16/9*Cf^2*nf*Ca*lqr*lfr^2 - 352/27*Cf^2*nf*Ca*lqr*lfr^3 - 71978/
         81*Cf^2*nf*Ca*lqr^2 + 1528/9*Cf^2*nf*Ca*lqr^2*lfr - 88/9*Cf^2*nf*Ca*
         lqr^2*lfr^2 + 6244/27*Cf^2*nf*Ca*lqr^3 - 352/27*Cf^2*nf*Ca*lqr^3*lfr
          - 968/27*Cf^2*nf*Ca*lqr^4 + 10400/9*Cf^2*nf*Ca*zeta5 - 32*Cf^2*nf*Ca
         *zeta5*lfr + 32*Cf^2*nf*Ca*zeta5*lqr + 70720/81*Cf^2*nf*Ca*zeta3 + 
         44192/81*Cf^2*nf*Ca*zeta3*lfr - 3784/9*Cf^2*nf*Ca*zeta3*lfr^2 + 96*
         Cf^2*nf*Ca*zeta3*lfr^3 - 388136/81*Cf^2*nf*Ca*zeta3*lqr + 7136/9*Cf^2
         *nf*Ca*zeta3*lqr*lfr - 96*Cf^2*nf*Ca*zeta3*lqr*lfr^2 + 3392/9*Cf^2*nf
         *Ca*zeta3*lqr^2 - 96*Cf^2*nf*Ca*zeta3*lqr^2*lfr + 96*Cf^2*nf*Ca*zeta3
         *lqr^3 - 224*Cf^2*nf*Ca*zeta3^2 - 35243/243*Cf^2*nf^2 - 53380/729*
         Cf^2*nf^2*lfr - 620/81*Cf^2*nf^2*lfr^2 + 608/27*Cf^2*nf^2*lfr^3 - 176/
         27*Cf^2*nf^2*lfr^4 - 187670/729*Cf^2*nf^2*lqr + 3808/81*Cf^2*nf^2*lqr
         *lfr - 8/9*Cf^2*nf^2*lqr*lfr^2 + 32/27*Cf^2*nf^2*lqr*lfr^3 + 5248/81*
         Cf^2*nf^2*lqr^2 - 152/9*Cf^2*nf^2*lqr^2*lfr + 8/9*Cf^2*nf^2*lqr^2*
         lfr^2 - 392/27*Cf^2*nf^2*lqr^3 + 32/27*Cf^2*nf^2*lqr^3*lfr + 88/27*
         Cf^2*nf^2*lqr^4 - 1024/9*Cf^2*nf^2*zeta5 - 5600/81*Cf^2*nf^2*zeta3 - 
         11008/81*Cf^2*nf^2*zeta3*lfr + 512/9*Cf^2*nf^2*zeta3*lfr^2 + 47008/81
         *Cf^2*nf^2*zeta3*lqr + 128/9*Cf^2*nf^2*zeta3*lqr*lfr - 1024/9*Cf^2*
         nf^2*zeta3*lqr^2 + 3290282/729*Cf^2*zeta2*Ca^2 - 189880/81*Cf^2*zeta2
         *Ca^2*lfr - 84184/27*Cf^2*zeta2*Ca^2*lfr^2 + 16984/27*Cf^2*zeta2*Ca^2
         *lfr^3 + 545644/81*Cf^2*zeta2*Ca^2*lqr + 149480/27*Cf^2*zeta2*Ca^2*
         lqr*lfr - 5632/9*Cf^2*zeta2*Ca^2*lqr*lfr^2 - 101728/27*Cf^2*zeta2*
         Ca^2*lqr^2 - 3872/9*Cf^2*zeta2*Ca^2*lqr^2*lfr + 11528/27*Cf^2*zeta2*
         Ca^2*lqr^3 + 768*Cf^2*zeta2*Ca^2*zeta5 + 37120/27*Cf^2*zeta2*Ca^2*
         zeta3 + 208/3*Cf^2*zeta2*Ca^2*zeta3*lfr - 192*Cf^2*zeta2*Ca^2*zeta3*
         lfr^2 - 1792/3*Cf^2*zeta2*Ca^2*zeta3*lqr + 384*Cf^2*zeta2*Ca^2*zeta3*
         lqr*lfr - 192*Cf^2*zeta2*Ca^2*zeta3*lqr^2 - 1697920/729*Cf^2*zeta2*nf
         *Ca + 79208/81*Cf^2*zeta2*nf*Ca*lfr + 25976/27*Cf^2*zeta2*nf*Ca*lfr^2
          - 6608/27*Cf^2*zeta2*nf*Ca*lfr^3 - 158096/81*Cf^2*zeta2*nf*Ca*lqr - 
         46576/27*Cf^2*zeta2*nf*Ca*lqr*lfr + 1904/9*Cf^2*zeta2*nf*Ca*lqr*lfr^2
          + 32768/27*Cf^2*zeta2*nf*Ca*lqr^2 + 1408/9*Cf^2*zeta2*nf*Ca*lqr^2*
         lfr - 3328/27*Cf^2*zeta2*nf*Ca*lqr^3 - 3728/3*Cf^2*zeta2*nf*Ca*zeta3
          - 64/3*Cf^2*zeta2*nf*Ca*zeta3*lfr + 160/3*Cf^2*zeta2*nf*Ca*zeta3*lqr
          + 286928/729*Cf^2*zeta2*nf^2 - 9424/81*Cf^2*zeta2*nf^2*lfr - 1840/27
         *Cf^2*zeta2*nf^2*lfr^2 + 640/27*Cf^2*zeta2*nf^2*lfr^3 + 12304/81*Cf^2
         *zeta2*nf^2*lqr + 3584/27*Cf^2*zeta2*nf^2*lqr*lfr - 160/9*Cf^2*zeta2*
         nf^2*lqr*lfr^2 - 2752/27*Cf^2*zeta2*nf^2*lqr^2 - 128/9*Cf^2*zeta2*
         nf^2*lqr^2*lfr + 224/27*Cf^2*zeta2*nf^2*lqr^3 + 2816/27*Cf^2*zeta2*
         nf^2*zeta3 - 600652/405*Cf^2*zeta2^2*Ca^2 + 231352/135*Cf^2*zeta2^2*
         Ca^2*lfr + 4328/15*Cf^2*zeta2^2*Ca^2*lfr^2 - 302416/135*Cf^2*zeta2^2*
         Ca^2*lqr - 2048/3*Cf^2*zeta2^2*Ca^2*lqr*lfr + 5912/15*Cf^2*zeta2^2*
         Ca^2*lqr^2 - 1840/3*Cf^2*zeta2^2*Ca^2*zeta3 + 229696/405*Cf^2*zeta2^2
         *nf*Ca - 86528/135*Cf^2*zeta2^2*nf*Ca*lfr - 944/15*Cf^2*zeta2^2*nf*Ca
         *lfr^2 + 78896/135*Cf^2*zeta2^2*nf*Ca*lqr + 320/3*Cf^2*zeta2^2*nf*Ca*
         lqr*lfr - 656/15*Cf^2*zeta2^2*nf*Ca*lqr^2 - 736/15*Cf^2*zeta2^2*nf^2
          + 6592/135*Cf^2*zeta2^2*nf^2*lfr - 1984/135*Cf^2*zeta2^2*nf^2*lqr - 
         10264/315*Cf^2*zeta2^3*Ca^2 + 38944/315*Cf^2*zeta2^3*Ca^2*lfr - 38944/
         315*Cf^2*zeta2^3*Ca^2*lqr - 608/15*Cf^2*zeta2^3*nf*Ca + 15440/27*Cf^3
         *Ca + 13661/27*Cf^3*Ca*lfr + 2813/9*Cf^3*Ca*lfr^2 - 1562/3*Cf^3*Ca*
         lfr^3 - 132*Cf^3*Ca*lfr^4 + 21169/27*Cf^3*Ca*lqr + 1076*Cf^3*Ca*lqr*
         lfr + 2372/3*Cf^3*Ca*lqr*lfr^2 - 88*Cf^3*Ca*lqr*lfr^3 - 6569/9*Cf^3*
         Ca*lqr^2 - 1666/3*Cf^3*Ca*lqr^2*lfr + 44*Cf^3*Ca*lqr^2*lfr^2 + 64/3*
         Cf^3*Ca*lqr^3 + 176*Cf^3*Ca*lqr^3*lfr - 158416/9*Cf^3*Ca*zeta5 - 
         68416/9*Cf^3*Ca*zeta5*lfr - 960*Cf^3*Ca*zeta5*lfr^2 + 106432/9*Cf^3*
         Ca*zeta5*lqr + 1920*Cf^3*Ca*zeta5*lqr*lfr - 960*Cf^3*Ca*zeta5*lqr^2
          - 327520/81*Cf^3*Ca*zeta3 - 155492/9*Cf^3*Ca*zeta3*lfr - 10336*Cf^3*
         Ca*zeta3*lfr^2 + 4832/3*Cf^3*Ca*zeta3*lfr^3 + 182768/9*Cf^3*Ca*zeta3*
         lqr + 27872*Cf^3*Ca*zeta3*lqr*lfr - 480*Cf^3*Ca*zeta3*lqr*lfr^2 - 
         19800*Cf^3*Ca*zeta3*lqr^2 - 3872*Cf^3*Ca*zeta3*lqr^2*lfr + 8224/3*
         Cf^3*Ca*zeta3*lqr^3 + 9808*Cf^3*Ca*zeta3^2 + 14848/3*Cf^3*Ca*zeta3^2*
         lfr - 14848/3*Cf^3*Ca*zeta3^2*lqr + 8162/27*Cf^3*nf + 3668/9*Cf^3*nf*
         lfr + 220/9*Cf^3*nf*lfr^2 + 188/3*Cf^3*nf*lfr^3 + 24*Cf^3*nf*lfr^4 + 
         832/3*Cf^3*nf*lqr - 368/3*Cf^3*nf*lqr*lfr - 224/3*Cf^3*nf*lqr*lfr^2
          + 16*Cf^3*nf*lqr*lfr^3 - 760/9*Cf^3*nf*lqr^2 + 196/3*Cf^3*nf*lqr^2*
         lfr - 8*Cf^3*nf*lqr^2*lfr^2 - 16/3*Cf^3*nf*lqr^3 - 32*Cf^3*nf*lqr^3*
         lfr + 26080/9*Cf^3*nf*zeta5 + 6784/9*Cf^3*nf*zeta5*lfr - 13696/9*Cf^3
         *nf*zeta5*lqr + 101464/81*Cf^3*nf*zeta3 + 9472/3*Cf^3*nf*zeta3*lfr + 
         1264*Cf^3*nf*zeta3*lfr^2 - 1088/3*Cf^3*nf*zeta3*lfr^3 - 13856/3*Cf^3*
         nf*zeta3*lqr - 4544*Cf^3*nf*zeta3*lqr*lfr + 192*Cf^3*nf*zeta3*lqr*
         lfr^2 + 3600*Cf^3*nf*zeta3*lqr^2 + 704*Cf^3*nf*zeta3*lqr^2*lfr - 1600/
         3*Cf^3*nf*zeta3*lqr^3 - 1536*Cf^3*nf*zeta3^2 + 40058/27*Cf^3*zeta2*Ca
          + 284552/81*Cf^3*zeta2*Ca*lfr - 18836/9*Cf^3*zeta2*Ca*lfr^2 - 736*
         Cf^3*zeta2*Ca*lfr^3 + 352*Cf^3*zeta2*Ca*lfr^4 - 309392/81*Cf^3*zeta2*
         Ca*lqr + 14056/9*Cf^3*zeta2*Ca*lqr*lfr + 4400*Cf^3*zeta2*Ca*lqr*lfr^2
          - 704*Cf^3*zeta2*Ca*lqr*lfr^3 - 2204/9*Cf^3*zeta2*Ca*lqr^2 - 5856*
         Cf^3*zeta2*Ca*lqr^2*lfr + 2192*Cf^3*zeta2*Ca*lqr^3 + 704*Cf^3*zeta2*
         Ca*lqr^3*lfr - 352*Cf^3*zeta2*Ca*lqr^4 + 2304*Cf^3*zeta2*Ca*zeta5 + 
         130184/9*Cf^3*zeta2*Ca*zeta3 + 136640/9*Cf^3*zeta2*Ca*zeta3*lfr + 
         3520*Cf^3*zeta2*Ca*zeta3*lfr^2 - 150176/9*Cf^3*zeta2*Ca*zeta3*lqr - 
         7040*Cf^3*zeta2*Ca*zeta3*lqr*lfr + 3520*Cf^3*zeta2*Ca*zeta3*lqr^2 - 
         12052/9*Cf^3*zeta2*nf - 28280/81*Cf^3*zeta2*nf*lfr + 3368/9*Cf^3*
         zeta2*nf*lfr^2 + 96*Cf^3*zeta2*nf*lfr^3 - 64*Cf^3*zeta2*nf*lfr^4 + 
         49232/81*Cf^3*zeta2*nf*lqr - 3424/9*Cf^3*zeta2*nf*lqr*lfr - 704*Cf^3*
         zeta2*nf*lqr*lfr^2 + 128*Cf^3*zeta2*nf*lqr*lfr^3 + 1208/9*Cf^3*zeta2*
         nf*lqr^2 + 960*Cf^3*zeta2*nf*lqr^2*lfr - 352*Cf^3*zeta2*nf*lqr^3 - 
         128*Cf^3*zeta2*nf*lqr^3*lfr + 64*Cf^3*zeta2*nf*lqr^4 - 19936/9*Cf^3*
         zeta2*nf*zeta3 - 19712/9*Cf^3*zeta2*nf*zeta3*lfr + 22016/9*Cf^3*zeta2
         *nf*zeta3*lqr - 627808/135*Cf^3*zeta2^2*Ca - 36832/27*Cf^3*zeta2^2*Ca
         *lfr + 7872/5*Cf^3*zeta2^2*Ca*lfr^2 + 384*Cf^3*zeta2^2*Ca*lfr^3 + 
         88384/27*Cf^3*zeta2^2*Ca*lqr - 13344/5*Cf^3*zeta2^2*Ca*lqr*lfr - 1152
         *Cf^3*zeta2^2*Ca*lqr*lfr^2 + 5472/5*Cf^3*zeta2^2*Ca*lqr^2 + 1152*Cf^3
         *zeta2^2*Ca*lqr^2*lfr - 384*Cf^3*zeta2^2*Ca*lqr^3 - 4672/5*Cf^3*
         zeta2^2*Ca*zeta3 + 77536/135*Cf^3*zeta2^2*nf + 23936/135*Cf^3*zeta2^2
         *nf*lfr - 896/5*Cf^3*zeta2^2*nf*lfr^2 - 17632/27*Cf^3*zeta2^2*nf*lqr
          + 1408/5*Cf^3*zeta2^2*nf*lqr*lfr - 512/5*Cf^3*zeta2^2*nf*lqr^2 + 
         288656/315*Cf^3*zeta2^3*Ca - 71168/315*Cf^3*zeta2^3*Ca*lfr + 71168/
         315*Cf^3*zeta2^3*Ca*lqr + 1880/3*Cf^4 + 2716/3*Cf^4*lfr - 648*Cf^4*
         lfr^2 - 336*Cf^4*lfr^3 - 4408/3*Cf^4*lqr + 12*Cf^4*lqr*lfr + 96*Cf^4*
         lqr*lfr^2 - 144*Cf^4*lqr*lfr^3 + 528*Cf^4*lqr^2 + 168*Cf^4*lqr^2*lfr
          + 144*Cf^4*lqr^2*lfr^2 - 7680*Cf^4*zeta7 + 3904*Cf^4*zeta5 - 1792*
         Cf^4*zeta5*lfr - 2688*Cf^4*zeta5*lfr^2 + 4096*Cf^4*zeta5*lqr + 5376*
         Cf^4*zeta5*lqr*lfr - 2688*Cf^4*zeta5*lqr^2 - 10024/3*Cf^4*zeta3 - 
         6704/3*Cf^4*zeta3*lfr + 6848*Cf^4*zeta3*lfr^2 + 3584/3*Cf^4*zeta3*
         lfr^3 - 512/3*Cf^4*zeta3*lfr^4 + 4976/3*Cf^4*zeta3*lqr - 9376*Cf^4*
         zeta3*lqr*lfr - 896*Cf^4*zeta3*lqr*lfr^2 + 2048/3*Cf^4*zeta3*lqr*
         lfr^3 + 1952*Cf^4*zeta3*lqr^2 - 1792*Cf^4*zeta3*lqr^2*lfr - 1024*Cf^4
         *zeta3*lqr^2*lfr^2 + 4480/3*Cf^4*zeta3*lqr^3 + 2048/3*Cf^4*zeta3*
         lqr^3*lfr - 512/3*Cf^4*zeta3*lqr^4 + 22784/3*Cf^4*zeta3^2 + 22912/3*
         Cf^4*zeta3^2*lfr - 22912/3*Cf^4*zeta3^2*lqr - 432*Cf^4*zeta2 - 6224/3
         *Cf^4*zeta2*lfr - 672*Cf^4*zeta2*lfr^2 + 1120*Cf^4*zeta2*lfr^3 + 256*
         Cf^4*zeta2*lfr^4 + 4760/3*Cf^4*zeta2*lqr + 576*Cf^4*zeta2*lqr*lfr - 
         2592*Cf^4*zeta2*lqr*lfr^2 - 640*Cf^4*zeta2*lqr*lfr^3 - 48*Cf^4*zeta2*
         lqr^2 + 2112*Cf^4*zeta2*lqr^2*lfr + 384*Cf^4*zeta2*lqr^2*lfr^2 - 640*
         Cf^4*zeta2*lqr^3 + 128*Cf^4*zeta2*lqr^3*lfr - 128*Cf^4*zeta2*lqr^4 + 
         4608*Cf^4*zeta2*zeta5 - 448/3*Cf^4*zeta2*zeta3 + 5952*Cf^4*zeta2*
         zeta3*lfr + 3072*Cf^4*zeta2*zeta3*lfr^2 - 6720*Cf^4*zeta2*zeta3*lqr
          - 6144*Cf^4*zeta2*zeta3*lqr*lfr + 3072*Cf^4*zeta2*zeta3*lqr^2 - 80*
         Cf^4*zeta2^2 + 8224/15*Cf^4*zeta2^2*lfr - 1984/5*Cf^4*zeta2^2*lfr^2
          - 256*Cf^4*zeta2^2*lfr^3 + 8576/15*Cf^4*zeta2^2*lqr + 1024*Cf^4*
         zeta2^2*lqr*lfr + 768*Cf^4*zeta2^2*lqr*lfr^2 - 3136/5*Cf^4*zeta2^2*
         lqr^2 - 768*Cf^4*zeta2^2*lqr^2*lfr + 256*Cf^4*zeta2^2*lqr^3 + 6656/5*
         Cf^4*zeta2^2*zeta3 - 170752/315*Cf^4*zeta2^3 + 97408/315*Cf^4*zeta2^3
         *lfr - 97408/315*Cf^4*zeta2^3*lqr )

       + Db0*La6 * (  - 112/3*Cf^4 )

       + Db0*La5 * ( 616/3*Cf^3*Ca - 112/3*Cf^3*nf + 240*Cf^4 + 224*Cf^4*lfr
          - 224*Cf^4*lqr )

       + Db0*La4 * (  - 9680/27*Cf^2*Ca^2 + 3520/27*Cf^2*nf*Ca - 320/27*Cf^2*
         nf^2 - 51836/27*Cf^3*Ca - 1760/3*Cf^3*Ca*lfr + 3080/3*Cf^3*Ca*lqr + 
         9032/27*Cf^3*nf + 320/3*Cf^3*nf*lfr - 560/3*Cf^3*nf*lqr + 240*Cf^3*
         zeta2*Ca + 200*Cf^4 - 864*Cf^4*lfr - 480*Cf^4*lfr^2 + 1104*Cf^4*lqr
          + 960*Cf^4*lqr*lfr - 480*Cf^4*lqr^2 + 480*Cf^4*zeta2 )

       + Db0*La3 * ( 5324/27*Cf*Ca^3 - 968/9*Cf*nf*Ca^2 + 176/9*Cf*nf^2*Ca - 
         32/27*Cf*nf^3 + 102428/27*Cf^2*Ca^2 + 9680/27*Cf^2*Ca^2*lfr - 38720/
         27*Cf^2*Ca^2*lqr - 36304/27*Cf^2*nf*Ca - 3520/27*Cf^2*nf*Ca*lfr + 
         14080/27*Cf^2*nf*Ca*lqr + 3104/27*Cf^2*nf^2 + 320/27*Cf^2*nf^2*lfr - 
         1280/27*Cf^2*nf^2*lqr - 600*Cf^2*zeta2*Ca^2 + 320/3*Cf^2*zeta2*nf*Ca
          + 113812/27*Cf^3*Ca + 138224/27*Cf^3*Ca*lfr + 880/9*Cf^3*Ca*lfr^2 - 
         201584/27*Cf^3*Ca*lqr - 17600/9*Cf^3*Ca*lqr*lfr + 16720/9*Cf^3*Ca*
         lqr^2 - 1120*Cf^3*Ca*zeta3 - 18904/27*Cf^3*nf - 23168/27*Cf^3*nf*lfr
          - 160/9*Cf^3*nf*lfr^2 + 34688/27*Cf^3*nf*lqr + 3200/9*Cf^3*nf*lqr*
         lfr - 3040/9*Cf^3*nf*lqr^2 - 31472/9*Cf^3*zeta2*Ca - 960*Cf^3*zeta2*
         Ca*lfr + 960*Cf^3*zeta2*Ca*lqr + 4160/9*Cf^3*zeta2*nf - 1856/3*Cf^4
          - 1840*Cf^4*lfr + 704*Cf^4*lfr^2 + 1280/3*Cf^4*lfr^3 + 880*Cf^4*lqr
          - 2368*Cf^4*lqr*lfr - 1280*Cf^4*lqr*lfr^2 + 1664*Cf^4*lqr^2 + 1280*
         Cf^4*lqr^2*lfr - 1280/3*Cf^4*lqr^3 - 8960/3*Cf^4*zeta3 - 1856*Cf^4*
         zeta2 - 1920*Cf^4*zeta2*lfr + 1920*Cf^4*zeta2*lqr )

       + Db0*La2 * (  - 55924/27*Cf*Ca^3 + 5324/9*Cf*Ca^3*lqr + 9982/9*Cf*nf*
         Ca^2 - 968/3*Cf*nf*Ca^2*lqr - 1756/9*Cf*nf^2*Ca + 176/3*Cf*nf^2*Ca*
         lqr + 304/27*Cf*nf^3 - 32/9*Cf*nf^3*lqr + 1078/3*Cf*zeta2*Ca^3 - 124*
         Cf*zeta2*nf*Ca^2 + 32/3*Cf*zeta2*nf^2*Ca - 1070740/81*Cf^2*Ca^2 - 
         31504/9*Cf^2*Ca^2*lfr + 1936/9*Cf^2*Ca^2*lfr^2 + 102664/9*Cf^2*Ca^2*
         lqr + 7744/9*Cf^2*Ca^2*lqr*lfr - 18392/9*Cf^2*Ca^2*lqr^2 + 9088/3*
         Cf^2*Ca^2*zeta3 + 348164/81*Cf^2*nf*Ca + 11096/9*Cf^2*nf*Ca*lfr - 704/
         9*Cf^2*nf*Ca*lfr^2 - 36200/9*Cf^2*nf*Ca*lqr - 2816/9*Cf^2*nf*Ca*lqr*
         lfr + 6688/9*Cf^2*nf*Ca*lqr^2 - 448/3*Cf^2*nf*Ca*zeta3 - 26728/81*
         Cf^2*nf^2 - 928/9*Cf^2*nf^2*lfr + 64/9*Cf^2*nf^2*lfr^2 + 3040/9*Cf^2*
         nf^2*lqr + 256/9*Cf^2*nf^2*lqr*lfr - 608/9*Cf^2*nf^2*lqr^2 + 65228/9*
         Cf^2*zeta2*Ca^2 + 2152/3*Cf^2*zeta2*Ca^2*lfr - 5320/3*Cf^2*zeta2*Ca^2
         *lqr - 5704/3*Cf^2*zeta2*nf*Ca - 128*Cf^2*zeta2*nf*Ca*lfr + 320*Cf^2*
         zeta2*nf*Ca*lqr + 1024/9*Cf^2*zeta2*nf^2 - 2592/5*Cf^2*zeta2^2*Ca^2
          - 57268/81*Cf^3*Ca - 66208/9*Cf^3*Ca*lfr - 12296/3*Cf^3*Ca*lfr^2 + 
         704*Cf^3*Ca*lfr^3 + 95080/9*Cf^3*Ca*lqr + 35680/3*Cf^3*Ca*lqr*lfr - 
         27344/3*Cf^3*Ca*lqr^2 - 2112*Cf^3*Ca*lqr^2*lfr + 1408*Cf^3*Ca*lqr^3
          + 10368*Cf^3*Ca*zeta3 + 2112*Cf^3*Ca*zeta3*lfr - 2112*Cf^3*Ca*zeta3*
         lqr + 48112/81*Cf^3*nf + 10240/9*Cf^3*nf*lfr + 1904/3*Cf^3*nf*lfr^2
          - 128*Cf^3*nf*lfr^3 - 15568/9*Cf^3*nf*lqr - 5824/3*Cf^3*nf*lqr*lfr
          + 4640/3*Cf^3*nf*lqr^2 + 384*Cf^3*nf*lqr^2*lfr - 256*Cf^3*nf*lqr^3
          - 5696/3*Cf^3*nf*zeta3 + 29488/3*Cf^3*zeta2*Ca + 23344/3*Cf^3*zeta2*
         Ca*lfr + 1152*Cf^3*zeta2*Ca*lfr^2 - 28240/3*Cf^3*zeta2*Ca*lqr - 2304*
         Cf^3*zeta2*Ca*lqr*lfr + 1152*Cf^3*zeta2*Ca*lqr^2 - 1792*Cf^3*zeta2*nf
          - 3200/3*Cf^3*zeta2*nf*lfr + 3776/3*Cf^3*zeta2*nf*lqr - 4512/5*Cf^3*
         zeta2^2*Ca - 1684/3*Cf^4 + 2840/3*Cf^4*lfr + 3248*Cf^4*lfr^2 + 256*
         Cf^4*lfr^3 - 128*Cf^4*lfr^4 - 4928/3*Cf^4*lqr - 4864*Cf^4*lqr*lfr + 
         384*Cf^4*lqr*lfr^2 + 512*Cf^4*lqr*lfr^3 + 1184*Cf^4*lqr^2 - 1536*Cf^4
         *lqr^2*lfr - 768*Cf^4*lqr^2*lfr^2 + 896*Cf^4*lqr^3 + 512*Cf^4*lqr^3*
         lfr - 128*Cf^4*lqr^4 + 10016*Cf^4*zeta3 + 10112*Cf^4*zeta3*lfr - 
         10112*Cf^4*zeta3*lqr - 4624/3*Cf^4*zeta2 + 4096*Cf^4*zeta2*lfr + 2688
         *Cf^4*zeta2*lfr^2 - 4672*Cf^4*zeta2*lqr - 5376*Cf^4*zeta2*lqr*lfr + 
         2688*Cf^4*zeta2*lqr^2 + 4992/5*Cf^4*zeta2^2 )

       + Db0*La1 * ( C4 + 607964/81*Cf*Ca^3 - 113432/27*Cf*Ca^3*lqr + 5324/9*
         Cf*Ca^3*lqr^2 - 2200*Cf*Ca^3*zeta3 - 3718*Cf*nf*Ca^2 + 20720/9*Cf*nf*
         Ca^2*lqr - 968/3*Cf*nf*Ca^2*lqr^2 + 400*Cf*nf*Ca^2*zeta3 + 16078/27*
         Cf*nf^2*Ca - 3632/9*Cf*nf^2*Ca*lqr + 176/3*Cf*nf^2*Ca*lqr^2 - 2528/81
         *Cf*nf^3 + 608/27*Cf*nf^3*lqr - 32/9*Cf*nf^3*lqr^2 - 29792/9*Cf*zeta2
         *Ca^3 + 1936/3*Cf*zeta2*Ca^3*lqr + 12596/9*Cf*zeta2*nf*Ca^2 - 704/3*
         Cf*zeta2*nf*Ca^2*lqr - 1624/9*Cf*zeta2*nf^2*Ca + 64/3*Cf*zeta2*nf^2*
         Ca*lqr + 64/9*Cf*zeta2*nf^3 + 1936/5*Cf*zeta2^2*Ca^3 - 352/5*Cf*
         zeta2^2*nf*Ca^2 + 3855686/243*Cf^2*Ca^2 + 36820/3*Cf^2*Ca^2*lfr - 
         2648*Cf^2*Ca^2*lfr^2 + 1936/9*Cf^2*Ca^2*lfr^3 - 226052/9*Cf^2*Ca^2*
         lqr - 5472*Cf^2*Ca^2*lqr*lfr + 968/3*Cf^2*Ca^2*lqr*lfr^2 + 10540*Cf^2
         *Ca^2*lqr^2 + 1936/3*Cf^2*Ca^2*lqr^2*lfr - 10648/9*Cf^2*Ca^2*lqr^3 + 
         2304*Cf^2*Ca^2*zeta5 - 170552/9*Cf^2*Ca^2*zeta3 - 1504*Cf^2*Ca^2*
         zeta3*lfr + 5200*Cf^2*Ca^2*zeta3*lqr - 1219900/243*Cf^2*nf*Ca - 31856/
         9*Cf^2*nf*Ca*lfr + 2680/3*Cf^2*nf*Ca*lfr^2 - 704/9*Cf^2*nf*Ca*lfr^3
          + 24328/3*Cf^2*nf*Ca*lqr + 5632/3*Cf^2*nf*Ca*lqr*lfr - 352/3*Cf^2*nf
         *Ca*lqr*lfr^2 - 10952/3*Cf^2*nf*Ca*lqr^2 - 704/3*Cf^2*nf*Ca*lqr^2*lfr
          + 3872/9*Cf^2*nf*Ca*lqr^3 + 33584/9*Cf^2*nf*Ca*zeta3 - 512*Cf^2*nf*
         Ca*zeta3*lfr - 160*Cf^2*nf*Ca*zeta3*lqr + 104768/243*Cf^2*nf^2 + 2000/
         9*Cf^2*nf^2*lfr - 208/3*Cf^2*nf^2*lfr^2 + 64/9*Cf^2*nf^2*lfr^3 - 5440/
         9*Cf^2*nf^2*lqr - 448/3*Cf^2*nf^2*lqr*lfr + 32/3*Cf^2*nf^2*lqr*lfr^2
          + 896/3*Cf^2*nf^2*lqr^2 + 64/3*Cf^2*nf^2*lqr^2*lfr - 352/9*Cf^2*nf^2
         *lqr^3 - 640/3*Cf^2*nf^2*zeta3 - 177956/9*Cf^2*zeta2*Ca^2 - 70576/9*
         Cf^2*zeta2*Ca^2*lfr + 528*Cf^2*zeta2*Ca^2*lfr^2 + 124432/9*Cf^2*zeta2
         *Ca^2*lqr + 1056*Cf^2*zeta2*Ca^2*lqr*lfr - 1584*Cf^2*zeta2*Ca^2*lqr^2
          + 1376*Cf^2*zeta2*Ca^2*zeta3 + 167288/27*Cf^2*zeta2*nf*Ca + 16048/9*
         Cf^2*zeta2*nf*Ca*lfr - 96*Cf^2*zeta2*nf*Ca*lfr^2 - 32176/9*Cf^2*zeta2
         *nf*Ca*lqr - 192*Cf^2*zeta2*nf*Ca*lqr*lfr + 288*Cf^2*zeta2*nf*Ca*
         lqr^2 - 12800/27*Cf^2*zeta2*nf^2 - 256/3*Cf^2*zeta2*nf^2*lfr + 640/3*
         Cf^2*zeta2*nf^2*lqr + 12928/5*Cf^2*zeta2^2*Ca^2 + 5184/5*Cf^2*zeta2^2
         *Ca^2*lfr - 5184/5*Cf^2*zeta2^2*Ca^2*lqr - 1376/3*Cf^2*zeta2^2*nf*Ca
          - 10642/3*Cf^3*Ca - 487196/81*Cf^3*Ca*lfr + 2284*Cf^3*Ca*lfr^2 + 
         1664*Cf^3*Ca*lfr^3 - 352*Cf^3*Ca*lfr^4 + 108224/81*Cf^3*Ca*lqr - 5504
         *Cf^3*Ca*lqr*lfr - 4112*Cf^3*Ca*lqr*lfr^2 + 704*Cf^3*Ca*lqr*lfr^3 + 
         5684*Cf^3*Ca*lqr^2 + 5872*Cf^3*Ca*lqr^2*lfr - 3424*Cf^3*Ca*lqr^3 - 
         704*Cf^3*Ca*lqr^3*lfr + 352*Cf^3*Ca*lqr^4 - 79912/3*Cf^3*Ca*zeta3 - 
         26720/3*Cf^3*Ca*zeta3*lfr - 192*Cf^3*Ca*zeta3*lfr^2 + 53888/3*Cf^3*Ca
         *zeta3*lqr + 384*Cf^3*Ca*zeta3*lqr*lfr - 192*Cf^3*Ca*zeta3*lqr^2 - 
         6452/9*Cf^3*nf + 15752/81*Cf^3*nf*lfr - 312*Cf^3*nf*lfr^2 - 256*Cf^3*
         nf*lfr^3 + 64*Cf^3*nf*lfr^4 + 54448/81*Cf^3*nf*lqr + 768*Cf^3*nf*lqr*
         lfr + 608*Cf^3*nf*lqr*lfr^2 - 128*Cf^3*nf*lqr*lfr^3 - 904*Cf^3*nf*
         lqr^2 - 928*Cf^3*nf*lqr^2*lfr + 576*Cf^3*nf*lqr^3 + 128*Cf^3*nf*lqr^3
         *lfr - 64*Cf^3*nf*lqr^4 + 6112*Cf^3*nf*zeta3 + 7936/3*Cf^3*nf*zeta3*
         lfr - 11776/3*Cf^3*nf*zeta3*lqr - 96016/27*Cf^3*zeta2*Ca - 102784/9*
         Cf^3*zeta2*Ca*lfr - 11360/3*Cf^3*zeta2*Ca*lfr^2 - 384*Cf^3*zeta2*Ca*
         lfr^3 + 149440/9*Cf^3*zeta2*Ca*lqr + 32512/3*Cf^3*zeta2*Ca*lqr*lfr + 
         1152*Cf^3*zeta2*Ca*lqr*lfr^2 - 21152/3*Cf^3*zeta2*Ca*lqr^2 - 1152*
         Cf^3*zeta2*Ca*lqr^2*lfr + 384*Cf^3*zeta2*Ca*lqr^3 + 5184*Cf^3*zeta2*
         Ca*zeta3 + 18496/27*Cf^3*zeta2*nf + 20800/9*Cf^3*zeta2*nf*lfr + 1856/
         3*Cf^3*zeta2*nf*lfr^2 - 27712/9*Cf^3*zeta2*nf*lqr - 4864/3*Cf^3*zeta2
         *nf*lqr*lfr + 3008/3*Cf^3*zeta2*nf*lqr^2 + 21056/15*Cf^3*zeta2^2*Ca
          + 9024/5*Cf^3*zeta2^2*Ca*lfr - 9024/5*Cf^3*zeta2^2*Ca*lqr + 2176/15*
         Cf^3*zeta2^2*nf + 732*Cf^4 + 6112/3*Cf^4*lfr + 1328*Cf^4*lfr^2 - 1120
         *Cf^4*lfr^3 - 256*Cf^4*lfr^4 - 3592/3*Cf^4*lqr + 416*Cf^4*lqr*lfr + 
         3552*Cf^4*lqr*lfr^2 + 640*Cf^4*lqr*lfr^3 - 1024*Cf^4*lqr^2 - 2880*
         Cf^4*lqr^2*lfr - 384*Cf^4*lqr^2*lfr^2 + 448*Cf^4*lqr^3 - 128*Cf^4*
         lqr^3*lfr + 128*Cf^4*lqr^4 - 10752*Cf^4*zeta5 + 1472*Cf^4*zeta3 - 
         16448*Cf^4*zeta3*lfr - 9984*Cf^4*zeta3*lfr^2 + 20288*Cf^4*zeta3*lqr
          + 19968*Cf^4*zeta3*lqr*lfr - 9984*Cf^4*zeta3*lqr^2 + 5888/3*Cf^4*
         zeta2 + 15424/3*Cf^4*zeta2*lfr - 2304*Cf^4*zeta2*lfr^2 - 1536*Cf^4*
         zeta2*lfr^3 - 11968/3*Cf^4*zeta2*lqr + 5760*Cf^4*zeta2*lqr*lfr + 4608
         *Cf^4*zeta2*lqr*lfr^2 - 3456*Cf^4*zeta2*lqr^2 - 4608*Cf^4*zeta2*lqr^2
         *lfr + 1536*Cf^4*zeta2*lqr^3 + 7680*Cf^4*zeta2*zeta3 - 25792/15*Cf^4*
         zeta2^2 - 9984/5*Cf^4*zeta2^2*lfr + 9984/5*Cf^4*zeta2^2*lqr )

       + Db0*La0 * ( F4 - 7025359/729*Cf*Ca^3 + 657608/81*Cf*Ca^3*lqr - 67606/
         27*Cf*Ca^3*lqr^2 + 5324/27*Cf*Ca^3*lqr^3 - 2112*Cf*Ca^3*zeta5 + 
         255748/27*Cf*Ca^3*zeta3 - 1936*Cf*Ca^3*zeta3*lqr + 947695/243*Cf*nf*
         Ca^2 - 37510/9*Cf*nf*Ca^2*lqr + 11680/9*Cf*nf*Ca^2*lqr^2 - 968/9*Cf*
         nf*Ca^2*lqr^3 + 384*Cf*nf*Ca^2*zeta5 - 67828/27*Cf*nf*Ca^2*zeta3 + 
         352*Cf*nf*Ca^2*zeta3*lqr - 135919/243*Cf*nf^2*Ca + 17614/27*Cf*nf^2*
         Ca*lqr - 1936/9*Cf*nf^2*Ca*lqr^2 + 176/9*Cf*nf^2*Ca*lqr^3 + 3176/27*
         Cf*nf^2*Ca*zeta3 + 21712/729*Cf*nf^3 - 2528/81*Cf*nf^3*lqr + 304/27*
         Cf*nf^3*lqr^2 - 32/27*Cf*nf^3*lqr^3 + 64/27*Cf*nf^3*zeta3 + 483556/81
         *Cf*zeta2*Ca^3 - 3320*Cf*zeta2*Ca^3*lqr + 968/3*Cf*zeta2*Ca^3*lqr^2
          - 1936/3*Cf*zeta2*Ca^3*zeta3 - 226640/81*Cf*zeta2*nf*Ca^2 + 12304/9*
         Cf*zeta2*nf*Ca^2*lqr - 352/3*Cf*zeta2*nf*Ca^2*lqr^2 + 352/3*Cf*zeta2*
         nf*Ca^2*zeta3 + 35104/81*Cf*zeta2*nf^2*Ca - 1568/9*Cf*zeta2*nf^2*Ca*
         lqr + 32/3*Cf*zeta2*nf^2*Ca*lqr^2 - 608/27*Cf*zeta2*nf^3 + 64/9*Cf*
         zeta2*nf^3*lqr - 7216/15*Cf*zeta2^2*Ca^3 + 1936/5*Cf*zeta2^2*Ca^3*lqr
          + 240*Cf*zeta2^2*nf*Ca^2 - 352/5*Cf*zeta2^2*nf*Ca^2*lqr - 416/15*Cf*
         zeta2^2*nf^2*Ca - 3363835/729*Cf^2*Ca^2 - 5119960/729*Cf^2*Ca^2*lfr
          - 205442/81*Cf^2*Ca^2*lfr^2 + 16328/9*Cf^2*Ca^2*lfr^3 - 5324/27*Cf^2
         *Ca^2*lfr^4 + 8734882/729*Cf^2*Ca^2*lqr + 617860/81*Cf^2*Ca^2*lqr*lfr
          - 16328/9*Cf^2*Ca^2*lqr*lfr^2 + 3872/27*Cf^2*Ca^2*lqr*lfr^3 - 661484/
         81*Cf^2*Ca^2*lqr^2 - 16328/9*Cf^2*Ca^2*lqr^2*lfr + 968/9*Cf^2*Ca^2*
         lqr^2*lfr^2 + 21652/9*Cf^2*Ca^2*lqr^3 + 3872/27*Cf^2*Ca^2*lqr^3*lfr
          - 5324/27*Cf^2*Ca^2*lqr^4 - 816*Cf^2*Ca^2*zeta5 - 1216*Cf^2*Ca^2*
         zeta5*lfr + 1216*Cf^2*Ca^2*zeta5*lqr + 1199764/81*Cf^2*Ca^2*zeta3 + 
         138112/27*Cf^2*Ca^2*zeta3*lfr - 880/3*Cf^2*Ca^2*zeta3*lfr^2 - 281464/
         27*Cf^2*Ca^2*zeta3*lqr - 2464/3*Cf^2*Ca^2*zeta3*lqr*lfr + 3344/3*Cf^2
         *Ca^2*zeta3*lqr^2 - 752/3*Cf^2*Ca^2*zeta3^2 + 1689311/729*Cf^2*nf*Ca
          + 1116368/729*Cf^2*nf*Ca*lfr + 48160/81*Cf^2*nf*Ca*lfr^2 - 5440/9*
         Cf^2*nf*Ca*lfr^3 + 1936/27*Cf^2*nf*Ca*lfr^4 - 2558276/729*Cf^2*nf*Ca*
         lqr - 176192/81*Cf^2*nf*Ca*lqr*lfr + 5440/9*Cf^2*nf*Ca*lqr*lfr^2 - 
         1408/27*Cf^2*nf*Ca*lqr*lfr^3 + 211876/81*Cf^2*nf*Ca*lqr^2 + 5440/9*
         Cf^2*nf*Ca*lqr^2*lfr - 352/9*Cf^2*nf*Ca*lqr^2*lfr^2 - 7376/9*Cf^2*nf*
         Ca*lqr^3 - 1408/27*Cf^2*nf*Ca*lqr^3*lfr + 1936/27*Cf^2*nf*Ca*lqr^4 + 
         32*Cf^2*nf*Ca*zeta5 - 465416/81*Cf^2*nf*Ca*zeta3 - 4784/9*Cf^2*nf*Ca*
         zeta3*lfr + 928/3*Cf^2*nf*Ca*zeta3*lfr^2 + 20576/9*Cf^2*nf*Ca*zeta3*
         lqr - 1088/3*Cf^2*nf*Ca*zeta3*lqr*lfr + 160/3*Cf^2*nf*Ca*zeta3*lqr^2
          - 221398/729*Cf^2*nf^2 - 69376/729*Cf^2*nf^2*lfr - 1208/81*Cf^2*nf^2
         *lfr^2 + 416/9*Cf^2*nf^2*lfr^3 - 176/27*Cf^2*nf^2*lfr^4 + 210208/729*
         Cf^2*nf^2*lqr + 10096/81*Cf^2*nf^2*lqr*lfr - 416/9*Cf^2*nf^2*lqr*
         lfr^2 + 128/27*Cf^2*nf^2*lqr*lfr^3 - 15224/81*Cf^2*nf^2*lqr^2 - 416/9
         *Cf^2*nf^2*lqr^2*lfr + 32/9*Cf^2*nf^2*lqr^2*lfr^2 + 592/9*Cf^2*nf^2*
         lqr^3 + 128/27*Cf^2*nf^2*lqr^3*lfr - 176/27*Cf^2*nf^2*lqr^4 + 46816/
         81*Cf^2*nf^2*zeta3 + 128/27*Cf^2*nf^2*zeta3*lfr - 5888/27*Cf^2*nf^2*
         zeta3*lqr + 750332/81*Cf^2*zeta2*Ca^2 + 996520/81*Cf^2*zeta2*Ca^2*lfr
          + 5648/9*Cf^2*zeta2*Ca^2*lfr^2 - 352*Cf^2*zeta2*Ca^2*lfr^3 - 1210720/
         81*Cf^2*zeta2*Ca^2*lqr - 50896/9*Cf^2*zeta2*Ca^2*lqr*lfr + 352*Cf^2*
         zeta2*Ca^2*lqr*lfr^2 + 43400/9*Cf^2*zeta2*Ca^2*lqr^2 + 352*Cf^2*zeta2
         *Ca^2*lqr^2*lfr - 352*Cf^2*zeta2*Ca^2*lqr^3 - 7520/3*Cf^2*zeta2*Ca^2*
         zeta3 - 2176/3*Cf^2*zeta2*Ca^2*zeta3*lfr + 2176/3*Cf^2*zeta2*Ca^2*
         zeta3*lqr - 78784/27*Cf^2*zeta2*nf*Ca - 305296/81*Cf^2*zeta2*nf*Ca*
         lfr + 800/9*Cf^2*zeta2*nf*Ca*lfr^2 + 64*Cf^2*zeta2*nf*Ca*lfr^3 + 
         381184/81*Cf^2*zeta2*nf*Ca*lqr + 11936/9*Cf^2*zeta2*nf*Ca*lqr*lfr - 
         64*Cf^2*zeta2*nf*Ca*lqr*lfr^2 - 11344/9*Cf^2*zeta2*nf*Ca*lqr^2 - 64*
         Cf^2*zeta2*nf*Ca*lqr^2*lfr + 64*Cf^2*zeta2*nf*Ca*lqr^3 + 1024/3*Cf^2*
         zeta2*nf*Ca*zeta3 + 19408/81*Cf^2*zeta2*nf^2 + 7424/27*Cf^2*zeta2*
         nf^2*lfr - 256/9*Cf^2*zeta2*nf^2*lfr^2 - 9920/27*Cf^2*zeta2*nf^2*lqr
          - 640/9*Cf^2*zeta2*nf^2*lqr*lfr + 704/9*Cf^2*zeta2*nf^2*lqr^2 - 
         406936/135*Cf^2*zeta2^2*Ca^2 - 5296/3*Cf^2*zeta2^2*Ca^2*lfr - 1728/5*
         Cf^2*zeta2^2*Ca^2*lfr^2 + 28064/15*Cf^2*zeta2^2*Ca^2*lqr + 3456/5*
         Cf^2*zeta2^2*Ca^2*lqr*lfr - 1728/5*Cf^2*zeta2^2*Ca^2*lqr^2 + 109952/
         135*Cf^2*zeta2^2*nf*Ca + 992/3*Cf^2*zeta2^2*nf*Ca*lfr - 4672/15*Cf^2*
         zeta2^2*nf*Ca*lqr - 3904/135*Cf^2*zeta2^2*nf^2 - 38944/315*Cf^2*
         zeta2^3*Ca^2 + 6883/9*Cf^3*Ca + 25064/9*Cf^3*Ca*lfr + 3484*Cf^3*Ca*
         lfr^2 + 1184/3*Cf^3*Ca*lfr^3 - 352*Cf^3*Ca*lfr^4 - 26582/9*Cf^3*Ca*
         lqr - 44228/9*Cf^3*Ca*lqr*lfr - 2728/3*Cf^3*Ca*lqr*lfr^2 + 352*Cf^3*
         Ca*lqr*lfr^3 + 10568/9*Cf^3*Ca*lqr^2 + 1904/3*Cf^3*Ca*lqr^2*lfr + 176
         *Cf^3*Ca*lqr^2*lfr^2 + 408*Cf^3*Ca*lqr^3 - 176*Cf^3*Ca*lqr^4 + 102112/
         9*Cf^3*Ca*zeta5 + 960*Cf^3*Ca*zeta5*lfr - 960*Cf^3*Ca*zeta5*lqr + 
         450416/27*Cf^3*Ca*zeta3 + 204272/9*Cf^3*Ca*zeta3*lfr - 5024/3*Cf^3*Ca
         *zeta3*lfr^2 - 384*Cf^3*Ca*zeta3*lfr^3 - 305936/9*Cf^3*Ca*zeta3*lqr
          - 19712/3*Cf^3*Ca*zeta3*lqr*lfr + 1152*Cf^3*Ca*zeta3*lqr*lfr^2 + 
         24736/3*Cf^3*Ca*zeta3*lqr^2 - 1152*Cf^3*Ca*zeta3*lqr^2*lfr + 384*Cf^3
         *Ca*zeta3*lqr^3 - 15808/3*Cf^3*Ca*zeta3^2 + 3290/9*Cf^3*nf + 9032/27*
         Cf^3*nf*lfr - 1064/3*Cf^3*nf*lfr^2 - 224/3*Cf^3*nf*lfr^3 + 64*Cf^3*nf
         *lfr^4 - 18248/27*Cf^3*nf*lqr + 2744/9*Cf^3*nf*lqr*lfr + 592/3*Cf^3*
         nf*lqr*lfr^2 - 64*Cf^3*nf*lqr*lfr^3 + 808/9*Cf^3*nf*lqr^2 - 512/3*
         Cf^3*nf*lqr^2*lfr - 32*Cf^3*nf*lqr^2*lfr^2 - 48*Cf^3*nf*lqr^3 + 32*
         Cf^3*nf*lqr^4 - 13696/9*Cf^3*nf*zeta5 - 105440/27*Cf^3*nf*zeta3 - 
         41152/9*Cf^3*nf*zeta3*lfr - 640/3*Cf^3*nf*zeta3*lfr^2 + 63328/9*Cf^3*
         nf*zeta3*lqr + 6272/3*Cf^3*nf*zeta3*lqr*lfr - 5632/3*Cf^3*nf*zeta3*
         lqr^2 - 162488/81*Cf^3*zeta2*Ca + 96824/27*Cf^3*zeta2*Ca*lfr + 21232/
         9*Cf^3*zeta2*Ca*lfr^2 - 192*Cf^3*zeta2*Ca*lfr^3 - 91640/27*Cf^3*zeta2
         *Ca*lqr - 92576/9*Cf^3*zeta2*Ca*lqr*lfr - 1216*Cf^3*zeta2*Ca*lqr*
         lfr^2 + 64720/9*Cf^3*zeta2*Ca*lqr^2 + 3008*Cf^3*zeta2*Ca*lqr^2*lfr - 
         1600*Cf^3*zeta2*Ca*lqr^3 - 160928/9*Cf^3*zeta2*Ca*zeta3 - 6272*Cf^3*
         zeta2*Ca*zeta3*lfr + 6272*Cf^3*zeta2*Ca*zeta3*lqr + 16448/81*Cf^3*
         zeta2*nf - 15008/27*Cf^3*zeta2*nf*lfr - 4480/9*Cf^3*zeta2*nf*lfr^2 + 
         16304/27*Cf^3*zeta2*nf*lqr + 17600/9*Cf^3*zeta2*nf*lqr*lfr + 256*Cf^3
         *zeta2*nf*lqr*lfr^2 - 11680/9*Cf^3*zeta2*nf*lqr^2 - 512*Cf^3*zeta2*nf
         *lqr^2*lfr + 256*Cf^3*zeta2*nf*lqr^3 + 22400/9*Cf^3*zeta2*nf*zeta3 + 
         70096/27*Cf^3*zeta2^2*Ca - 12704/5*Cf^3*zeta2^2*Ca*lfr - 4928/5*Cf^3*
         zeta2^2*Ca*lfr^2 + 10304/5*Cf^3*zeta2^2*Ca*lqr + 9856/5*Cf^3*zeta2^2*
         Ca*lqr*lfr - 4928/5*Cf^3*zeta2^2*Ca*lqr^2 - 77504/135*Cf^3*zeta2^2*nf
          + 1088/15*Cf^3*zeta2^2*nf*lfr + 64/15*Cf^3*zeta2^2*nf*lqr + 71168/
         315*Cf^3*zeta2^3*Ca - 3808/3*Cf^4 + 192*Cf^4*lfr - 496*Cf^4*lfr^2 - 
         784*Cf^4*lfr^3 - 96*Cf^4*lfr^4 + 876*Cf^4*lqr + 1352*Cf^4*lqr*lfr + 
         1296*Cf^4*lqr*lfr^2 - 424*Cf^4*lqr^2 - 240*Cf^4*lqr^2*lfr + 288*Cf^4*
         lqr^2*lfr^2 - 128*Cf^4*lqr^3 - 192*Cf^4*lqr^3*lfr + 5056*Cf^4*zeta5
          + 8832*Cf^4*zeta5*lfr - 8832*Cf^4*zeta5*lqr + 5312/3*Cf^4*zeta3 - 
         8448*Cf^4*zeta3*lfr + 2752*Cf^4*zeta3*lfr^2 + 7424/3*Cf^4*zeta3*lfr^3
          + 3552*Cf^4*zeta3*lqr - 10496*Cf^4*zeta3*lqr*lfr - 7424*Cf^4*zeta3*
         lqr*lfr^2 + 7744*Cf^4*zeta3*lqr^2 + 7424*Cf^4*zeta3*lqr^2*lfr - 7424/
         3*Cf^4*zeta3*lqr^3 - 18304/3*Cf^4*zeta3^2 + 3968/3*Cf^4*zeta2 - 2608/
         3*Cf^4*zeta2*lfr - 3456*Cf^4*zeta2*lfr^2 - 128*Cf^4*zeta2*lfr^3 + 256
         *Cf^4*zeta2*lfr^4 + 3184/3*Cf^4*zeta2*lqr + 5184*Cf^4*zeta2*lqr*lfr
          - 384*Cf^4*zeta2*lqr*lfr^2 - 1024*Cf^4*zeta2*lqr*lfr^3 - 2016*Cf^4*
         zeta2*lqr^2 + 1152*Cf^4*zeta2*lqr^2*lfr + 1536*Cf^4*zeta2*lqr^2*lfr^2
          - 640*Cf^4*zeta2*lqr^3 - 1024*Cf^4*zeta2*lqr^3*lfr + 256*Cf^4*zeta2*
         lqr^4 - 6976*Cf^4*zeta2*zeta3 - 7168*Cf^4*zeta2*zeta3*lfr + 7168*Cf^4
         *zeta2*zeta3*lqr + 448/3*Cf^4*zeta2^2 + 25408/15*Cf^4*zeta2^2*lfr + 
         4608/5*Cf^4*zeta2^2*lfr^2 - 28864/15*Cf^4*zeta2^2*lqr - 9216/5*Cf^4*
         zeta2^2*lqr*lfr + 4608/5*Cf^4*zeta2^2*lqr^2 - 97408/315*Cf^4*zeta2^3
          )

       + Da0*Lb6 * (  - 112/3*Cf^4 )

       + Da0*Lb5 * ( 616/3*Cf^3*Ca - 112/3*Cf^3*nf + 240*Cf^4 + 224*Cf^4*lfr
          - 224*Cf^4*lqr )

       + Da0*Lb4 * (  - 9680/27*Cf^2*Ca^2 + 3520/27*Cf^2*nf*Ca - 320/27*Cf^2*
         nf^2 - 51836/27*Cf^3*Ca - 1760/3*Cf^3*Ca*lfr + 3080/3*Cf^3*Ca*lqr + 
         9032/27*Cf^3*nf + 320/3*Cf^3*nf*lfr - 560/3*Cf^3*nf*lqr + 240*Cf^3*
         zeta2*Ca + 200*Cf^4 - 864*Cf^4*lfr - 480*Cf^4*lfr^2 + 1104*Cf^4*lqr
          + 960*Cf^4*lqr*lfr - 480*Cf^4*lqr^2 + 480*Cf^4*zeta2 )

       + Da0*Lb3 * ( 5324/27*Cf*Ca^3 - 968/9*Cf*nf*Ca^2 + 176/9*Cf*nf^2*Ca - 
         32/27*Cf*nf^3 + 102428/27*Cf^2*Ca^2 + 9680/27*Cf^2*Ca^2*lfr - 38720/
         27*Cf^2*Ca^2*lqr - 36304/27*Cf^2*nf*Ca - 3520/27*Cf^2*nf*Ca*lfr + 
         14080/27*Cf^2*nf*Ca*lqr + 3104/27*Cf^2*nf^2 + 320/27*Cf^2*nf^2*lfr - 
         1280/27*Cf^2*nf^2*lqr - 600*Cf^2*zeta2*Ca^2 + 320/3*Cf^2*zeta2*nf*Ca
          + 113812/27*Cf^3*Ca + 138224/27*Cf^3*Ca*lfr + 880/9*Cf^3*Ca*lfr^2 - 
         201584/27*Cf^3*Ca*lqr - 17600/9*Cf^3*Ca*lqr*lfr + 16720/9*Cf^3*Ca*
         lqr^2 - 1120*Cf^3*Ca*zeta3 - 18904/27*Cf^3*nf - 23168/27*Cf^3*nf*lfr
          - 160/9*Cf^3*nf*lfr^2 + 34688/27*Cf^3*nf*lqr + 3200/9*Cf^3*nf*lqr*
         lfr - 3040/9*Cf^3*nf*lqr^2 - 31472/9*Cf^3*zeta2*Ca - 960*Cf^3*zeta2*
         Ca*lfr + 960*Cf^3*zeta2*Ca*lqr + 4160/9*Cf^3*zeta2*nf - 1856/3*Cf^4
          - 1840*Cf^4*lfr + 704*Cf^4*lfr^2 + 1280/3*Cf^4*lfr^3 + 880*Cf^4*lqr
          - 2368*Cf^4*lqr*lfr - 1280*Cf^4*lqr*lfr^2 + 1664*Cf^4*lqr^2 + 1280*
         Cf^4*lqr^2*lfr - 1280/3*Cf^4*lqr^3 - 8960/3*Cf^4*zeta3 - 1856*Cf^4*
         zeta2 - 1920*Cf^4*zeta2*lfr + 1920*Cf^4*zeta2*lqr )

       + Da0*Lb2 * (  - 55924/27*Cf*Ca^3 + 5324/9*Cf*Ca^3*lqr + 9982/9*Cf*nf*
         Ca^2 - 968/3*Cf*nf*Ca^2*lqr - 1756/9*Cf*nf^2*Ca + 176/3*Cf*nf^2*Ca*
         lqr + 304/27*Cf*nf^3 - 32/9*Cf*nf^3*lqr + 1078/3*Cf*zeta2*Ca^3 - 124*
         Cf*zeta2*nf*Ca^2 + 32/3*Cf*zeta2*nf^2*Ca - 1070740/81*Cf^2*Ca^2 - 
         31504/9*Cf^2*Ca^2*lfr + 1936/9*Cf^2*Ca^2*lfr^2 + 102664/9*Cf^2*Ca^2*
         lqr + 7744/9*Cf^2*Ca^2*lqr*lfr - 18392/9*Cf^2*Ca^2*lqr^2 + 9088/3*
         Cf^2*Ca^2*zeta3 + 348164/81*Cf^2*nf*Ca + 11096/9*Cf^2*nf*Ca*lfr - 704/
         9*Cf^2*nf*Ca*lfr^2 - 36200/9*Cf^2*nf*Ca*lqr - 2816/9*Cf^2*nf*Ca*lqr*
         lfr + 6688/9*Cf^2*nf*Ca*lqr^2 - 448/3*Cf^2*nf*Ca*zeta3 - 26728/81*
         Cf^2*nf^2 - 928/9*Cf^2*nf^2*lfr + 64/9*Cf^2*nf^2*lfr^2 + 3040/9*Cf^2*
         nf^2*lqr + 256/9*Cf^2*nf^2*lqr*lfr - 608/9*Cf^2*nf^2*lqr^2 + 65228/9*
         Cf^2*zeta2*Ca^2 + 2152/3*Cf^2*zeta2*Ca^2*lfr - 5320/3*Cf^2*zeta2*Ca^2
         *lqr - 5704/3*Cf^2*zeta2*nf*Ca - 128*Cf^2*zeta2*nf*Ca*lfr + 320*Cf^2*
         zeta2*nf*Ca*lqr + 1024/9*Cf^2*zeta2*nf^2 - 2592/5*Cf^2*zeta2^2*Ca^2
          - 57268/81*Cf^3*Ca - 66208/9*Cf^3*Ca*lfr - 12296/3*Cf^3*Ca*lfr^2 + 
         704*Cf^3*Ca*lfr^3 + 95080/9*Cf^3*Ca*lqr + 35680/3*Cf^3*Ca*lqr*lfr - 
         27344/3*Cf^3*Ca*lqr^2 - 2112*Cf^3*Ca*lqr^2*lfr + 1408*Cf^3*Ca*lqr^3
          + 10368*Cf^3*Ca*zeta3 + 2112*Cf^3*Ca*zeta3*lfr - 2112*Cf^3*Ca*zeta3*
         lqr + 48112/81*Cf^3*nf + 10240/9*Cf^3*nf*lfr + 1904/3*Cf^3*nf*lfr^2
          - 128*Cf^3*nf*lfr^3 - 15568/9*Cf^3*nf*lqr - 5824/3*Cf^3*nf*lqr*lfr
          + 4640/3*Cf^3*nf*lqr^2 + 384*Cf^3*nf*lqr^2*lfr - 256*Cf^3*nf*lqr^3
          - 5696/3*Cf^3*nf*zeta3 + 29488/3*Cf^3*zeta2*Ca + 23344/3*Cf^3*zeta2*
         Ca*lfr + 1152*Cf^3*zeta2*Ca*lfr^2 - 28240/3*Cf^3*zeta2*Ca*lqr - 2304*
         Cf^3*zeta2*Ca*lqr*lfr + 1152*Cf^3*zeta2*Ca*lqr^2 - 1792*Cf^3*zeta2*nf
          - 3200/3*Cf^3*zeta2*nf*lfr + 3776/3*Cf^3*zeta2*nf*lqr - 4512/5*Cf^3*
         zeta2^2*Ca - 1684/3*Cf^4 + 2840/3*Cf^4*lfr + 3248*Cf^4*lfr^2 + 256*
         Cf^4*lfr^3 - 128*Cf^4*lfr^4 - 4928/3*Cf^4*lqr - 4864*Cf^4*lqr*lfr + 
         384*Cf^4*lqr*lfr^2 + 512*Cf^4*lqr*lfr^3 + 1184*Cf^4*lqr^2 - 1536*Cf^4
         *lqr^2*lfr - 768*Cf^4*lqr^2*lfr^2 + 896*Cf^4*lqr^3 + 512*Cf^4*lqr^3*
         lfr - 128*Cf^4*lqr^4 + 10016*Cf^4*zeta3 + 10112*Cf^4*zeta3*lfr - 
         10112*Cf^4*zeta3*lqr - 4624/3*Cf^4*zeta2 + 4096*Cf^4*zeta2*lfr + 2688
         *Cf^4*zeta2*lfr^2 - 4672*Cf^4*zeta2*lqr - 5376*Cf^4*zeta2*lqr*lfr + 
         2688*Cf^4*zeta2*lqr^2 + 4992/5*Cf^4*zeta2^2 )

       + Da0*Lb1 * ( C4 + 607964/81*Cf*Ca^3 - 113432/27*Cf*Ca^3*lqr + 5324/9*
         Cf*Ca^3*lqr^2 - 2200*Cf*Ca^3*zeta3 - 3718*Cf*nf*Ca^2 + 20720/9*Cf*nf*
         Ca^2*lqr - 968/3*Cf*nf*Ca^2*lqr^2 + 400*Cf*nf*Ca^2*zeta3 + 16078/27*
         Cf*nf^2*Ca - 3632/9*Cf*nf^2*Ca*lqr + 176/3*Cf*nf^2*Ca*lqr^2 - 2528/81
         *Cf*nf^3 + 608/27*Cf*nf^3*lqr - 32/9*Cf*nf^3*lqr^2 - 29792/9*Cf*zeta2
         *Ca^3 + 1936/3*Cf*zeta2*Ca^3*lqr + 12596/9*Cf*zeta2*nf*Ca^2 - 704/3*
         Cf*zeta2*nf*Ca^2*lqr - 1624/9*Cf*zeta2*nf^2*Ca + 64/3*Cf*zeta2*nf^2*
         Ca*lqr + 64/9*Cf*zeta2*nf^3 + 1936/5*Cf*zeta2^2*Ca^3 - 352/5*Cf*
         zeta2^2*nf*Ca^2 + 3855686/243*Cf^2*Ca^2 + 36820/3*Cf^2*Ca^2*lfr - 
         2648*Cf^2*Ca^2*lfr^2 + 1936/9*Cf^2*Ca^2*lfr^3 - 226052/9*Cf^2*Ca^2*
         lqr - 5472*Cf^2*Ca^2*lqr*lfr + 968/3*Cf^2*Ca^2*lqr*lfr^2 + 10540*Cf^2
         *Ca^2*lqr^2 + 1936/3*Cf^2*Ca^2*lqr^2*lfr - 10648/9*Cf^2*Ca^2*lqr^3 + 
         2304*Cf^2*Ca^2*zeta5 - 170552/9*Cf^2*Ca^2*zeta3 - 1504*Cf^2*Ca^2*
         zeta3*lfr + 5200*Cf^2*Ca^2*zeta3*lqr - 1219900/243*Cf^2*nf*Ca - 31856/
         9*Cf^2*nf*Ca*lfr + 2680/3*Cf^2*nf*Ca*lfr^2 - 704/9*Cf^2*nf*Ca*lfr^3
          + 24328/3*Cf^2*nf*Ca*lqr + 5632/3*Cf^2*nf*Ca*lqr*lfr - 352/3*Cf^2*nf
         *Ca*lqr*lfr^2 - 10952/3*Cf^2*nf*Ca*lqr^2 - 704/3*Cf^2*nf*Ca*lqr^2*lfr
          + 3872/9*Cf^2*nf*Ca*lqr^3 + 33584/9*Cf^2*nf*Ca*zeta3 - 512*Cf^2*nf*
         Ca*zeta3*lfr - 160*Cf^2*nf*Ca*zeta3*lqr + 104768/243*Cf^2*nf^2 + 2000/
         9*Cf^2*nf^2*lfr - 208/3*Cf^2*nf^2*lfr^2 + 64/9*Cf^2*nf^2*lfr^3 - 5440/
         9*Cf^2*nf^2*lqr - 448/3*Cf^2*nf^2*lqr*lfr + 32/3*Cf^2*nf^2*lqr*lfr^2
          + 896/3*Cf^2*nf^2*lqr^2 + 64/3*Cf^2*nf^2*lqr^2*lfr - 352/9*Cf^2*nf^2
         *lqr^3 - 640/3*Cf^2*nf^2*zeta3 - 177956/9*Cf^2*zeta2*Ca^2 - 70576/9*
         Cf^2*zeta2*Ca^2*lfr + 528*Cf^2*zeta2*Ca^2*lfr^2 + 124432/9*Cf^2*zeta2
         *Ca^2*lqr + 1056*Cf^2*zeta2*Ca^2*lqr*lfr - 1584*Cf^2*zeta2*Ca^2*lqr^2
          + 1376*Cf^2*zeta2*Ca^2*zeta3 + 167288/27*Cf^2*zeta2*nf*Ca + 16048/9*
         Cf^2*zeta2*nf*Ca*lfr - 96*Cf^2*zeta2*nf*Ca*lfr^2 - 32176/9*Cf^2*zeta2
         *nf*Ca*lqr - 192*Cf^2*zeta2*nf*Ca*lqr*lfr + 288*Cf^2*zeta2*nf*Ca*
         lqr^2 - 12800/27*Cf^2*zeta2*nf^2 - 256/3*Cf^2*zeta2*nf^2*lfr + 640/3*
         Cf^2*zeta2*nf^2*lqr + 12928/5*Cf^2*zeta2^2*Ca^2 + 5184/5*Cf^2*zeta2^2
         *Ca^2*lfr - 5184/5*Cf^2*zeta2^2*Ca^2*lqr - 1376/3*Cf^2*zeta2^2*nf*Ca
          - 10642/3*Cf^3*Ca - 487196/81*Cf^3*Ca*lfr + 2284*Cf^3*Ca*lfr^2 + 
         1664*Cf^3*Ca*lfr^3 - 352*Cf^3*Ca*lfr^4 + 108224/81*Cf^3*Ca*lqr - 5504
         *Cf^3*Ca*lqr*lfr - 4112*Cf^3*Ca*lqr*lfr^2 + 704*Cf^3*Ca*lqr*lfr^3 + 
         5684*Cf^3*Ca*lqr^2 + 5872*Cf^3*Ca*lqr^2*lfr - 3424*Cf^3*Ca*lqr^3 - 
         704*Cf^3*Ca*lqr^3*lfr + 352*Cf^3*Ca*lqr^4 - 79912/3*Cf^3*Ca*zeta3 - 
         26720/3*Cf^3*Ca*zeta3*lfr - 192*Cf^3*Ca*zeta3*lfr^2 + 53888/3*Cf^3*Ca
         *zeta3*lqr + 384*Cf^3*Ca*zeta3*lqr*lfr - 192*Cf^3*Ca*zeta3*lqr^2 - 
         6452/9*Cf^3*nf + 15752/81*Cf^3*nf*lfr - 312*Cf^3*nf*lfr^2 - 256*Cf^3*
         nf*lfr^3 + 64*Cf^3*nf*lfr^4 + 54448/81*Cf^3*nf*lqr + 768*Cf^3*nf*lqr*
         lfr + 608*Cf^3*nf*lqr*lfr^2 - 128*Cf^3*nf*lqr*lfr^3 - 904*Cf^3*nf*
         lqr^2 - 928*Cf^3*nf*lqr^2*lfr + 576*Cf^3*nf*lqr^3 + 128*Cf^3*nf*lqr^3
         *lfr - 64*Cf^3*nf*lqr^4 + 6112*Cf^3*nf*zeta3 + 7936/3*Cf^3*nf*zeta3*
         lfr - 11776/3*Cf^3*nf*zeta3*lqr - 96016/27*Cf^3*zeta2*Ca - 102784/9*
         Cf^3*zeta2*Ca*lfr - 11360/3*Cf^3*zeta2*Ca*lfr^2 - 384*Cf^3*zeta2*Ca*
         lfr^3 + 149440/9*Cf^3*zeta2*Ca*lqr + 32512/3*Cf^3*zeta2*Ca*lqr*lfr + 
         1152*Cf^3*zeta2*Ca*lqr*lfr^2 - 21152/3*Cf^3*zeta2*Ca*lqr^2 - 1152*
         Cf^3*zeta2*Ca*lqr^2*lfr + 384*Cf^3*zeta2*Ca*lqr^3 + 5184*Cf^3*zeta2*
         Ca*zeta3 + 18496/27*Cf^3*zeta2*nf + 20800/9*Cf^3*zeta2*nf*lfr + 1856/
         3*Cf^3*zeta2*nf*lfr^2 - 27712/9*Cf^3*zeta2*nf*lqr - 4864/3*Cf^3*zeta2
         *nf*lqr*lfr + 3008/3*Cf^3*zeta2*nf*lqr^2 + 21056/15*Cf^3*zeta2^2*Ca
          + 9024/5*Cf^3*zeta2^2*Ca*lfr - 9024/5*Cf^3*zeta2^2*Ca*lqr + 2176/15*
         Cf^3*zeta2^2*nf + 732*Cf^4 + 6112/3*Cf^4*lfr + 1328*Cf^4*lfr^2 - 1120
         *Cf^4*lfr^3 - 256*Cf^4*lfr^4 - 3592/3*Cf^4*lqr + 416*Cf^4*lqr*lfr + 
         3552*Cf^4*lqr*lfr^2 + 640*Cf^4*lqr*lfr^3 - 1024*Cf^4*lqr^2 - 2880*
         Cf^4*lqr^2*lfr - 384*Cf^4*lqr^2*lfr^2 + 448*Cf^4*lqr^3 - 128*Cf^4*
         lqr^3*lfr + 128*Cf^4*lqr^4 - 10752*Cf^4*zeta5 + 1472*Cf^4*zeta3 - 
         16448*Cf^4*zeta3*lfr - 9984*Cf^4*zeta3*lfr^2 + 20288*Cf^4*zeta3*lqr
          + 19968*Cf^4*zeta3*lqr*lfr - 9984*Cf^4*zeta3*lqr^2 + 5888/3*Cf^4*
         zeta2 + 15424/3*Cf^4*zeta2*lfr - 2304*Cf^4*zeta2*lfr^2 - 1536*Cf^4*
         zeta2*lfr^3 - 11968/3*Cf^4*zeta2*lqr + 5760*Cf^4*zeta2*lqr*lfr + 4608
         *Cf^4*zeta2*lqr*lfr^2 - 3456*Cf^4*zeta2*lqr^2 - 4608*Cf^4*zeta2*lqr^2
         *lfr + 1536*Cf^4*zeta2*lqr^3 + 7680*Cf^4*zeta2*zeta3 - 25792/15*Cf^4*
         zeta2^2 - 9984/5*Cf^4*zeta2^2*lfr + 9984/5*Cf^4*zeta2^2*lqr )

       + Da0*Lb0 * ( F4 - 7025359/729*Cf*Ca^3 + 657608/81*Cf*Ca^3*lqr - 67606/
         27*Cf*Ca^3*lqr^2 + 5324/27*Cf*Ca^3*lqr^3 - 2112*Cf*Ca^3*zeta5 + 
         255748/27*Cf*Ca^3*zeta3 - 1936*Cf*Ca^3*zeta3*lqr + 947695/243*Cf*nf*
         Ca^2 - 37510/9*Cf*nf*Ca^2*lqr + 11680/9*Cf*nf*Ca^2*lqr^2 - 968/9*Cf*
         nf*Ca^2*lqr^3 + 384*Cf*nf*Ca^2*zeta5 - 67828/27*Cf*nf*Ca^2*zeta3 + 
         352*Cf*nf*Ca^2*zeta3*lqr - 135919/243*Cf*nf^2*Ca + 17614/27*Cf*nf^2*
         Ca*lqr - 1936/9*Cf*nf^2*Ca*lqr^2 + 176/9*Cf*nf^2*Ca*lqr^3 + 3176/27*
         Cf*nf^2*Ca*zeta3 + 21712/729*Cf*nf^3 - 2528/81*Cf*nf^3*lqr + 304/27*
         Cf*nf^3*lqr^2 - 32/27*Cf*nf^3*lqr^3 + 64/27*Cf*nf^3*zeta3 + 483556/81
         *Cf*zeta2*Ca^3 - 3320*Cf*zeta2*Ca^3*lqr + 968/3*Cf*zeta2*Ca^3*lqr^2
          - 1936/3*Cf*zeta2*Ca^3*zeta3 - 226640/81*Cf*zeta2*nf*Ca^2 + 12304/9*
         Cf*zeta2*nf*Ca^2*lqr - 352/3*Cf*zeta2*nf*Ca^2*lqr^2 + 352/3*Cf*zeta2*
         nf*Ca^2*zeta3 + 35104/81*Cf*zeta2*nf^2*Ca - 1568/9*Cf*zeta2*nf^2*Ca*
         lqr + 32/3*Cf*zeta2*nf^2*Ca*lqr^2 - 608/27*Cf*zeta2*nf^3 + 64/9*Cf*
         zeta2*nf^3*lqr - 7216/15*Cf*zeta2^2*Ca^3 + 1936/5*Cf*zeta2^2*Ca^3*lqr
          + 240*Cf*zeta2^2*nf*Ca^2 - 352/5*Cf*zeta2^2*nf*Ca^2*lqr - 416/15*Cf*
         zeta2^2*nf^2*Ca - 3363835/729*Cf^2*Ca^2 - 5119960/729*Cf^2*Ca^2*lfr
          - 205442/81*Cf^2*Ca^2*lfr^2 + 16328/9*Cf^2*Ca^2*lfr^3 - 5324/27*Cf^2
         *Ca^2*lfr^4 + 8734882/729*Cf^2*Ca^2*lqr + 617860/81*Cf^2*Ca^2*lqr*lfr
          - 16328/9*Cf^2*Ca^2*lqr*lfr^2 + 3872/27*Cf^2*Ca^2*lqr*lfr^3 - 661484/
         81*Cf^2*Ca^2*lqr^2 - 16328/9*Cf^2*Ca^2*lqr^2*lfr + 968/9*Cf^2*Ca^2*
         lqr^2*lfr^2 + 21652/9*Cf^2*Ca^2*lqr^3 + 3872/27*Cf^2*Ca^2*lqr^3*lfr
          - 5324/27*Cf^2*Ca^2*lqr^4 - 816*Cf^2*Ca^2*zeta5 - 1216*Cf^2*Ca^2*
         zeta5*lfr + 1216*Cf^2*Ca^2*zeta5*lqr + 1199764/81*Cf^2*Ca^2*zeta3 + 
         138112/27*Cf^2*Ca^2*zeta3*lfr - 880/3*Cf^2*Ca^2*zeta3*lfr^2 - 281464/
         27*Cf^2*Ca^2*zeta3*lqr - 2464/3*Cf^2*Ca^2*zeta3*lqr*lfr + 3344/3*Cf^2
         *Ca^2*zeta3*lqr^2 - 752/3*Cf^2*Ca^2*zeta3^2 + 1689311/729*Cf^2*nf*Ca
          + 1116368/729*Cf^2*nf*Ca*lfr + 48160/81*Cf^2*nf*Ca*lfr^2 - 5440/9*
         Cf^2*nf*Ca*lfr^3 + 1936/27*Cf^2*nf*Ca*lfr^4 - 2558276/729*Cf^2*nf*Ca*
         lqr - 176192/81*Cf^2*nf*Ca*lqr*lfr + 5440/9*Cf^2*nf*Ca*lqr*lfr^2 - 
         1408/27*Cf^2*nf*Ca*lqr*lfr^3 + 211876/81*Cf^2*nf*Ca*lqr^2 + 5440/9*
         Cf^2*nf*Ca*lqr^2*lfr - 352/9*Cf^2*nf*Ca*lqr^2*lfr^2 - 7376/9*Cf^2*nf*
         Ca*lqr^3 - 1408/27*Cf^2*nf*Ca*lqr^3*lfr + 1936/27*Cf^2*nf*Ca*lqr^4 + 
         32*Cf^2*nf*Ca*zeta5 - 465416/81*Cf^2*nf*Ca*zeta3 - 4784/9*Cf^2*nf*Ca*
         zeta3*lfr + 928/3*Cf^2*nf*Ca*zeta3*lfr^2 + 20576/9*Cf^2*nf*Ca*zeta3*
         lqr - 1088/3*Cf^2*nf*Ca*zeta3*lqr*lfr + 160/3*Cf^2*nf*Ca*zeta3*lqr^2
          - 221398/729*Cf^2*nf^2 - 69376/729*Cf^2*nf^2*lfr - 1208/81*Cf^2*nf^2
         *lfr^2 + 416/9*Cf^2*nf^2*lfr^3 - 176/27*Cf^2*nf^2*lfr^4 + 210208/729*
         Cf^2*nf^2*lqr + 10096/81*Cf^2*nf^2*lqr*lfr - 416/9*Cf^2*nf^2*lqr*
         lfr^2 + 128/27*Cf^2*nf^2*lqr*lfr^3 - 15224/81*Cf^2*nf^2*lqr^2 - 416/9
         *Cf^2*nf^2*lqr^2*lfr + 32/9*Cf^2*nf^2*lqr^2*lfr^2 + 592/9*Cf^2*nf^2*
         lqr^3 + 128/27*Cf^2*nf^2*lqr^3*lfr - 176/27*Cf^2*nf^2*lqr^4 + 46816/
         81*Cf^2*nf^2*zeta3 + 128/27*Cf^2*nf^2*zeta3*lfr - 5888/27*Cf^2*nf^2*
         zeta3*lqr + 750332/81*Cf^2*zeta2*Ca^2 + 996520/81*Cf^2*zeta2*Ca^2*lfr
          + 5648/9*Cf^2*zeta2*Ca^2*lfr^2 - 352*Cf^2*zeta2*Ca^2*lfr^3 - 1210720/
         81*Cf^2*zeta2*Ca^2*lqr - 50896/9*Cf^2*zeta2*Ca^2*lqr*lfr + 352*Cf^2*
         zeta2*Ca^2*lqr*lfr^2 + 43400/9*Cf^2*zeta2*Ca^2*lqr^2 + 352*Cf^2*zeta2
         *Ca^2*lqr^2*lfr - 352*Cf^2*zeta2*Ca^2*lqr^3 - 7520/3*Cf^2*zeta2*Ca^2*
         zeta3 - 2176/3*Cf^2*zeta2*Ca^2*zeta3*lfr + 2176/3*Cf^2*zeta2*Ca^2*
         zeta3*lqr - 78784/27*Cf^2*zeta2*nf*Ca - 305296/81*Cf^2*zeta2*nf*Ca*
         lfr + 800/9*Cf^2*zeta2*nf*Ca*lfr^2 + 64*Cf^2*zeta2*nf*Ca*lfr^3 + 
         381184/81*Cf^2*zeta2*nf*Ca*lqr + 11936/9*Cf^2*zeta2*nf*Ca*lqr*lfr - 
         64*Cf^2*zeta2*nf*Ca*lqr*lfr^2 - 11344/9*Cf^2*zeta2*nf*Ca*lqr^2 - 64*
         Cf^2*zeta2*nf*Ca*lqr^2*lfr + 64*Cf^2*zeta2*nf*Ca*lqr^3 + 1024/3*Cf^2*
         zeta2*nf*Ca*zeta3 + 19408/81*Cf^2*zeta2*nf^2 + 7424/27*Cf^2*zeta2*
         nf^2*lfr - 256/9*Cf^2*zeta2*nf^2*lfr^2 - 9920/27*Cf^2*zeta2*nf^2*lqr
          - 640/9*Cf^2*zeta2*nf^2*lqr*lfr + 704/9*Cf^2*zeta2*nf^2*lqr^2 - 
         406936/135*Cf^2*zeta2^2*Ca^2 - 5296/3*Cf^2*zeta2^2*Ca^2*lfr - 1728/5*
         Cf^2*zeta2^2*Ca^2*lfr^2 + 28064/15*Cf^2*zeta2^2*Ca^2*lqr + 3456/5*
         Cf^2*zeta2^2*Ca^2*lqr*lfr - 1728/5*Cf^2*zeta2^2*Ca^2*lqr^2 + 109952/
         135*Cf^2*zeta2^2*nf*Ca + 992/3*Cf^2*zeta2^2*nf*Ca*lfr - 4672/15*Cf^2*
         zeta2^2*nf*Ca*lqr - 3904/135*Cf^2*zeta2^2*nf^2 - 38944/315*Cf^2*
         zeta2^3*Ca^2 + 6883/9*Cf^3*Ca + 25064/9*Cf^3*Ca*lfr + 3484*Cf^3*Ca*
         lfr^2 + 1184/3*Cf^3*Ca*lfr^3 - 352*Cf^3*Ca*lfr^4 - 26582/9*Cf^3*Ca*
         lqr - 44228/9*Cf^3*Ca*lqr*lfr - 2728/3*Cf^3*Ca*lqr*lfr^2 + 352*Cf^3*
         Ca*lqr*lfr^3 + 10568/9*Cf^3*Ca*lqr^2 + 1904/3*Cf^3*Ca*lqr^2*lfr + 176
         *Cf^3*Ca*lqr^2*lfr^2 + 408*Cf^3*Ca*lqr^3 - 176*Cf^3*Ca*lqr^4 + 102112/
         9*Cf^3*Ca*zeta5 + 960*Cf^3*Ca*zeta5*lfr - 960*Cf^3*Ca*zeta5*lqr + 
         450416/27*Cf^3*Ca*zeta3 + 204272/9*Cf^3*Ca*zeta3*lfr - 5024/3*Cf^3*Ca
         *zeta3*lfr^2 - 384*Cf^3*Ca*zeta3*lfr^3 - 305936/9*Cf^3*Ca*zeta3*lqr
          - 19712/3*Cf^3*Ca*zeta3*lqr*lfr + 1152*Cf^3*Ca*zeta3*lqr*lfr^2 + 
         24736/3*Cf^3*Ca*zeta3*lqr^2 - 1152*Cf^3*Ca*zeta3*lqr^2*lfr + 384*Cf^3
         *Ca*zeta3*lqr^3 - 15808/3*Cf^3*Ca*zeta3^2 + 3290/9*Cf^3*nf + 9032/27*
         Cf^3*nf*lfr - 1064/3*Cf^3*nf*lfr^2 - 224/3*Cf^3*nf*lfr^3 + 64*Cf^3*nf
         *lfr^4 - 18248/27*Cf^3*nf*lqr + 2744/9*Cf^3*nf*lqr*lfr + 592/3*Cf^3*
         nf*lqr*lfr^2 - 64*Cf^3*nf*lqr*lfr^3 + 808/9*Cf^3*nf*lqr^2 - 512/3*
         Cf^3*nf*lqr^2*lfr - 32*Cf^3*nf*lqr^2*lfr^2 - 48*Cf^3*nf*lqr^3 + 32*
         Cf^3*nf*lqr^4 - 13696/9*Cf^3*nf*zeta5 - 105440/27*Cf^3*nf*zeta3 - 
         41152/9*Cf^3*nf*zeta3*lfr - 640/3*Cf^3*nf*zeta3*lfr^2 + 63328/9*Cf^3*
         nf*zeta3*lqr + 6272/3*Cf^3*nf*zeta3*lqr*lfr - 5632/3*Cf^3*nf*zeta3*
         lqr^2 - 162488/81*Cf^3*zeta2*Ca + 96824/27*Cf^3*zeta2*Ca*lfr + 21232/
         9*Cf^3*zeta2*Ca*lfr^2 - 192*Cf^3*zeta2*Ca*lfr^3 - 91640/27*Cf^3*zeta2
         *Ca*lqr - 92576/9*Cf^3*zeta2*Ca*lqr*lfr - 1216*Cf^3*zeta2*Ca*lqr*
         lfr^2 + 64720/9*Cf^3*zeta2*Ca*lqr^2 + 3008*Cf^3*zeta2*Ca*lqr^2*lfr - 
         1600*Cf^3*zeta2*Ca*lqr^3 - 160928/9*Cf^3*zeta2*Ca*zeta3 - 6272*Cf^3*
         zeta2*Ca*zeta3*lfr + 6272*Cf^3*zeta2*Ca*zeta3*lqr + 16448/81*Cf^3*
         zeta2*nf - 15008/27*Cf^3*zeta2*nf*lfr - 4480/9*Cf^3*zeta2*nf*lfr^2 + 
         16304/27*Cf^3*zeta2*nf*lqr + 17600/9*Cf^3*zeta2*nf*lqr*lfr + 256*Cf^3
         *zeta2*nf*lqr*lfr^2 - 11680/9*Cf^3*zeta2*nf*lqr^2 - 512*Cf^3*zeta2*nf
         *lqr^2*lfr + 256*Cf^3*zeta2*nf*lqr^3 + 22400/9*Cf^3*zeta2*nf*zeta3 + 
         70096/27*Cf^3*zeta2^2*Ca - 12704/5*Cf^3*zeta2^2*Ca*lfr - 4928/5*Cf^3*
         zeta2^2*Ca*lfr^2 + 10304/5*Cf^3*zeta2^2*Ca*lqr + 9856/5*Cf^3*zeta2^2*
         Ca*lqr*lfr - 4928/5*Cf^3*zeta2^2*Ca*lqr^2 - 77504/135*Cf^3*zeta2^2*nf
          + 1088/15*Cf^3*zeta2^2*nf*lfr + 64/15*Cf^3*zeta2^2*nf*lqr + 71168/
         315*Cf^3*zeta2^3*Ca - 3808/3*Cf^4 + 192*Cf^4*lfr - 496*Cf^4*lfr^2 - 
         784*Cf^4*lfr^3 - 96*Cf^4*lfr^4 + 876*Cf^4*lqr + 1352*Cf^4*lqr*lfr + 
         1296*Cf^4*lqr*lfr^2 - 424*Cf^4*lqr^2 - 240*Cf^4*lqr^2*lfr + 288*Cf^4*
         lqr^2*lfr^2 - 128*Cf^4*lqr^3 - 192*Cf^4*lqr^3*lfr + 5056*Cf^4*zeta5
          + 8832*Cf^4*zeta5*lfr - 8832*Cf^4*zeta5*lqr + 5312/3*Cf^4*zeta3 - 
         8448*Cf^4*zeta3*lfr + 2752*Cf^4*zeta3*lfr^2 + 7424/3*Cf^4*zeta3*lfr^3
          + 3552*Cf^4*zeta3*lqr - 10496*Cf^4*zeta3*lqr*lfr - 7424*Cf^4*zeta3*
         lqr*lfr^2 + 7744*Cf^4*zeta3*lqr^2 + 7424*Cf^4*zeta3*lqr^2*lfr - 7424/
         3*Cf^4*zeta3*lqr^3 - 18304/3*Cf^4*zeta3^2 + 3968/3*Cf^4*zeta2 - 2608/
         3*Cf^4*zeta2*lfr - 3456*Cf^4*zeta2*lfr^2 - 128*Cf^4*zeta2*lfr^3 + 256
         *Cf^4*zeta2*lfr^4 + 3184/3*Cf^4*zeta2*lqr + 5184*Cf^4*zeta2*lqr*lfr
          - 384*Cf^4*zeta2*lqr*lfr^2 - 1024*Cf^4*zeta2*lqr*lfr^3 - 2016*Cf^4*
         zeta2*lqr^2 + 1152*Cf^4*zeta2*lqr^2*lfr + 1536*Cf^4*zeta2*lqr^2*lfr^2
          - 640*Cf^4*zeta2*lqr^3 - 1024*Cf^4*zeta2*lqr^3*lfr + 256*Cf^4*zeta2*
         lqr^4 - 6976*Cf^4*zeta2*zeta3 - 7168*Cf^4*zeta2*zeta3*lfr + 7168*Cf^4
         *zeta2*zeta3*lqr + 448/3*Cf^4*zeta2^2 + 25408/15*Cf^4*zeta2^2*lfr + 
         4608/5*Cf^4*zeta2^2*lfr^2 - 28864/15*Cf^4*zeta2^2*lqr - 9216/5*Cf^4*
         zeta2^2*lqr*lfr + 4608/5*Cf^4*zeta2^2*lqr^2 - 97408/315*Cf^4*zeta2^3
         ) )


}


gb[w] = {

gb1->  0,

gb2 -> ((A1*lnw)/(2*bt0)),
 
gb3 -> (-((A1/2 - D1/2 + A1*GE + (A1*lfr)/2 - (A1*bt1*lnw)/(2*bt0^2) - 
       (A1*lqr)/2 + (A2*w)/(2*bt0) - (A1*bt1*w)/(2*bt0^2) - (A1*lfr*w)/2)/
      (1 - w))),
 
gb4 -> ((-A2/2 + (bt0*D1)/2 + D2/2 - A2*GE - A1*bt0*GE + bt0*D1*GE - 
      A1*bt0*GE^2 - (A2*lfr)/2 + (A1*bt0*lfr^2)/4 + (A2*bt1*lnw)/(2*bt0^2) + 
      (A1*bt1*lnw)/(2*bt0) - (bt1*D1*lnw)/(2*bt0) + (A1*bt1*GE*lnw)/bt0 - 
      (A1*bt1^2*lnw^2)/(4*bt0^3) + (A2*lqr)/2 + (A1*bt0*lqr)/2 - 
      (bt0*D1*lqr)/2 + A1*bt0*GE*lqr - (A1*bt1*lnw*lqr)/(2*bt0) - 
      (A1*bt0*lqr^2)/4 - (A3*w)/(2*bt0) + (A2*bt1*w)/(2*bt0^2) + A2*lfr*w - 
      (A1*bt0*lfr^2*w)/2 + (A3*w^2)/(4*bt0) - (A2*bt1*w^2)/(4*bt0^2) + 
      (A1*bt1^2*w^2)/(4*bt0^3) - (A1*bt2*w^2)/(4*bt0^2) - (A2*lfr*w^2)/2 + 
      (A1*bt0*lfr^2*w^2)/4 - (A1*bt0*zeta2)/2)/(1 - w)^2),
 
gb5 -> (-((A3/2 - (bt1*D1)/2 - bt0*D2 - D3/2 + A3*GE + 2*A2*bt0*GE + 
       A1*bt1*GE - 2*bt0^2*D1*GE - bt1*D1*GE - 2*bt0*D2*GE + 2*A2*bt0*GE^2 + 
       2*A1*bt0^2*GE^2 + A1*bt1*GE^2 - 2*bt0^2*D1*GE^2 + 
       (4*A1*bt0^2*GE^3)/3 + (A3*lfr)/2 - (A2*bt0*lfr^2)/2 - 
       (A1*bt1*lfr^2)/4 + (A1*bt0^2*lfr^3)/6 - (A3*bt1*lnw)/(2*bt0^2) - 
       (A2*bt1*lnw)/bt0 - (A1*bt1^2*lnw)/(2*bt0^2) + bt1*D1*lnw + 
       (bt1^2*D1*lnw)/(2*bt0^2) + (bt1*D2*lnw)/bt0 - 2*A1*bt1*GE*lnw - 
       (2*A2*bt1*GE*lnw)/bt0 - (A1*bt1^2*GE*lnw)/bt0^2 + 2*bt1*D1*GE*lnw - 
       2*A1*bt1*GE^2*lnw + (A2*bt1^2*lnw^2)/(2*bt0^3) + 
       (A1*bt1^2*lnw^2)/(2*bt0^2) + (A1*bt1^3*lnw^2)/(4*bt0^4) - 
       (bt1^2*D1*lnw^2)/(2*bt0^2) + (A1*bt1^2*GE*lnw^2)/bt0^2 - 
       (A1*bt1^3*lnw^3)/(6*bt0^4) - (A3*lqr)/2 - A2*bt0*lqr - 
       (A1*bt1*lqr)/2 + bt0^2*D1*lqr + (bt1*D1*lqr)/2 + bt0*D2*lqr - 
       2*A2*bt0*GE*lqr - 2*A1*bt0^2*GE*lqr - A1*bt1*GE*lqr + 
       2*bt0^2*D1*GE*lqr - 2*A1*bt0^2*GE^2*lqr + A1*bt1*lnw*lqr + 
       (A2*bt1*lnw*lqr)/bt0 + (A1*bt1^2*lnw*lqr)/(2*bt0^2) - bt1*D1*lnw*lqr + 
       2*A1*bt1*GE*lnw*lqr - (A1*bt1^2*lnw^2*lqr)/(2*bt0^2) + 
       (A2*bt0*lqr^2)/2 + (A1*bt0^2*lqr^2)/2 + (A1*bt1*lqr^2)/4 - 
       (bt0^2*D1*lqr^2)/2 + A1*bt0^2*GE*lqr^2 - (A1*bt1*lnw*lqr^2)/2 - 
       (A1*bt0^2*lqr^3)/6 + (A4*w)/(2*bt0) - (A3*bt1*w)/(2*bt0^2) - 
       (A1*bt1^2*w)/(2*bt0^2) + (A1*bt2*w)/(2*bt0) + (bt1^2*D1*w)/(2*bt0^2) - 
       (bt2*D1*w)/(2*bt0) - (A1*bt1^2*GE*w)/bt0^2 + (A1*bt2*GE*w)/bt0 - 
       (3*A3*lfr*w)/2 + (3*A2*bt0*lfr^2*w)/2 + (3*A1*bt1*lfr^2*w)/4 - 
       (A1*bt0^2*lfr^3*w)/2 + (A1*bt1^3*lnw*w)/(2*bt0^4) - 
       (A1*bt1*bt2*lnw*w)/(2*bt0^3) + (A1*bt1^2*lqr*w)/(2*bt0^2) - 
       (A1*bt2*lqr*w)/(2*bt0) - (A4*w^2)/(2*bt0) + (A3*bt1*w^2)/(2*bt0^2) - 
       (A2*bt1^2*w^2)/(2*bt0^3) + (A1*bt1^3*w^2)/(4*bt0^4) + 
       (A2*bt2*w^2)/(2*bt0^2) - (A1*bt1*bt2*w^2)/(2*bt0^3) + 
       (A1*bt3*w^2)/(4*bt0^2) + (3*A3*lfr*w^2)/2 - (3*A2*bt0*lfr^2*w^2)/2 - 
       (3*A1*bt1*lfr^2*w^2)/4 + (A1*bt0^2*lfr^3*w^2)/2 + (A4*w^3)/(6*bt0) - 
       (A3*bt1*w^3)/(6*bt0^2) + (A2*bt1^2*w^3)/(6*bt0^3) - 
       (A1*bt1^3*w^3)/(6*bt0^4) - (A2*bt2*w^3)/(6*bt0^2) + 
       (A1*bt1*bt2*w^3)/(3*bt0^3) - (A1*bt3*w^3)/(6*bt0^2) - (A3*lfr*w^3)/2 + 
       (A2*bt0*lfr^2*w^3)/2 + (A1*bt1*lfr^2*w^3)/4 - (A1*bt0^2*lfr^3*w^3)/6 + 
       A2*bt0*zeta2 + A1*bt0^2*zeta2 + (A1*bt1*zeta2)/2 - bt0^2*D1*zeta2 + 
       2*A1*bt0^2*GE*zeta2 - A1*bt1*lnw*zeta2 - A1*bt0^2*lqr*zeta2 + 
       (2*A1*bt0^2*zeta3)/3)/(1 - w)^3)),
 
gb6 -> ((-A4/2 + (bt2*D1)/2 + bt1*D2 + (3*bt0*D3)/2 + D4/2 - A4*GE - 
      3*A3*bt0*GE - 2*A2*bt1*GE - A1*bt2*GE + 5*bt0*bt1*D1*GE + bt2*D1*GE + 
      6*bt0^2*D2*GE + 2*bt1*D2*GE + 3*bt0*D3*GE - 3*A3*bt0*GE^2 - 
      6*A2*bt0^2*GE^2 - 2*A2*bt1*GE^2 - 5*A1*bt0*bt1*GE^2 - A1*bt2*GE^2 + 
      6*bt0^3*D1*GE^2 + 5*bt0*bt1*D1*GE^2 + 6*bt0^2*D2*GE^2 - 
      4*A2*bt0^2*GE^3 - 4*A1*bt0^3*GE^3 - (10*A1*bt0*bt1*GE^3)/3 + 
      4*bt0^3*D1*GE^3 - 2*A1*bt0^3*GE^4 - (A4*lfr)/2 + (3*A3*bt0*lfr^2)/4 + 
      (A2*bt1*lfr^2)/2 + (A1*bt2*lfr^2)/4 - (A2*bt0^2*lfr^3)/2 - 
      (5*A1*bt0*bt1*lfr^3)/12 + (A1*bt0^3*lfr^4)/8 + (A4*bt1*lnw)/(2*bt0^2) + 
      (3*A3*bt1*lnw)/(2*bt0) + (A2*bt1^2*lnw)/bt0^2 + 
      (A1*bt1*bt2*lnw)/(2*bt0^2) - (5*bt1^2*D1*lnw)/(2*bt0) - 
      (bt1*bt2*D1*lnw)/(2*bt0^2) - 3*bt1*D2*lnw - (bt1^2*D2*lnw)/bt0^2 - 
      (3*bt1*D3*lnw)/(2*bt0) + 6*A2*bt1*GE*lnw + (3*A3*bt1*GE*lnw)/bt0 + 
      (2*A2*bt1^2*GE*lnw)/bt0^2 + (5*A1*bt1^2*GE*lnw)/bt0 + 
      (A1*bt1*bt2*GE*lnw)/bt0^2 - 6*bt0*bt1*D1*GE*lnw - 
      (5*bt1^2*D1*GE*lnw)/bt0 - 6*bt1*D2*GE*lnw + 6*A2*bt1*GE^2*lnw + 
      6*A1*bt0*bt1*GE^2*lnw + (5*A1*bt1^2*GE^2*lnw)/bt0 - 
      6*bt0*bt1*D1*GE^2*lnw + 4*A1*bt0*bt1*GE^3*lnw - 
      (3*A3*bt1^2*lnw^2)/(4*bt0^3) - (3*A2*bt1^2*lnw^2)/(2*bt0^2) - 
      (A2*bt1^3*lnw^2)/(2*bt0^4) - (5*A1*bt1^3*lnw^2)/(4*bt0^3) + 
      (3*bt1^2*D1*lnw^2)/(2*bt0) + (5*bt1^3*D1*lnw^2)/(4*bt0^3) + 
      (3*bt1^2*D2*lnw^2)/(2*bt0^2) - (3*A2*bt1^2*GE*lnw^2)/bt0^2 - 
      (3*A1*bt1^2*GE*lnw^2)/bt0 - (5*A1*bt1^3*GE*lnw^2)/(2*bt0^3) + 
      (3*bt1^2*D1*GE*lnw^2)/bt0 - (3*A1*bt1^2*GE^2*lnw^2)/bt0 + 
      (A2*bt1^3*lnw^3)/(2*bt0^4) + (A1*bt1^3*lnw^3)/(2*bt0^3) - 
      (bt1^3*D1*lnw^3)/(2*bt0^3) + (A1*bt1^3*GE*lnw^3)/bt0^3 + (A4*lqr)/2 + 
      (3*A3*bt0*lqr)/2 + A2*bt1*lqr + (A1*bt2*lqr)/2 - (5*bt0*bt1*D1*lqr)/2 - 
      (bt2*D1*lqr)/2 - 3*bt0^2*D2*lqr - bt1*D2*lqr - (3*bt0*D3*lqr)/2 + 
      3*A3*bt0*GE*lqr + 6*A2*bt0^2*GE*lqr + 2*A2*bt1*GE*lqr + 
      5*A1*bt0*bt1*GE*lqr + A1*bt2*GE*lqr - 6*bt0^3*D1*GE*lqr - 
      5*bt0*bt1*D1*GE*lqr - 6*bt0^2*D2*GE*lqr + 6*A2*bt0^2*GE^2*lqr + 
      6*A1*bt0^3*GE^2*lqr + 5*A1*bt0*bt1*GE^2*lqr - 6*bt0^3*D1*GE^2*lqr + 
      4*A1*bt0^3*GE^3*lqr - 3*A2*bt1*lnw*lqr - (3*A3*bt1*lnw*lqr)/(2*bt0) - 
      (A2*bt1^2*lnw*lqr)/bt0^2 - (5*A1*bt1^2*lnw*lqr)/(2*bt0) - 
      (A1*bt1*bt2*lnw*lqr)/(2*bt0^2) + 3*bt0*bt1*D1*lnw*lqr + 
      (5*bt1^2*D1*lnw*lqr)/(2*bt0) + 3*bt1*D2*lnw*lqr - 6*A2*bt1*GE*lnw*lqr - 
      6*A1*bt0*bt1*GE*lnw*lqr - (5*A1*bt1^2*GE*lnw*lqr)/bt0 + 
      6*bt0*bt1*D1*GE*lnw*lqr - 6*A1*bt0*bt1*GE^2*lnw*lqr + 
      (3*A2*bt1^2*lnw^2*lqr)/(2*bt0^2) + (3*A1*bt1^2*lnw^2*lqr)/(2*bt0) + 
      (5*A1*bt1^3*lnw^2*lqr)/(4*bt0^3) - (3*bt1^2*D1*lnw^2*lqr)/(2*bt0) + 
      (3*A1*bt1^2*GE*lnw^2*lqr)/bt0 - (A1*bt1^3*lnw^3*lqr)/(2*bt0^3) - 
      (3*A3*bt0*lqr^2)/4 - (3*A2*bt0^2*lqr^2)/2 - (A2*bt1*lqr^2)/2 - 
      (5*A1*bt0*bt1*lqr^2)/4 - (A1*bt2*lqr^2)/4 + (3*bt0^3*D1*lqr^2)/2 + 
      (5*bt0*bt1*D1*lqr^2)/4 + (3*bt0^2*D2*lqr^2)/2 - 3*A2*bt0^2*GE*lqr^2 - 
      3*A1*bt0^3*GE*lqr^2 - (5*A1*bt0*bt1*GE*lqr^2)/2 + 3*bt0^3*D1*GE*lqr^2 - 
      3*A1*bt0^3*GE^2*lqr^2 + (3*A2*bt1*lnw*lqr^2)/2 + 
      (3*A1*bt0*bt1*lnw*lqr^2)/2 + (5*A1*bt1^2*lnw*lqr^2)/(4*bt0) - 
      (3*bt0*bt1*D1*lnw*lqr^2)/2 + 3*A1*bt0*bt1*GE*lnw*lqr^2 - 
      (3*A1*bt1^2*lnw^2*lqr^2)/(4*bt0) + (A2*bt0^2*lqr^3)/2 + 
      (A1*bt0^3*lqr^3)/2 + (5*A1*bt0*bt1*lqr^3)/12 - (bt0^3*D1*lqr^3)/2 + 
      A1*bt0^3*GE*lqr^3 - (A1*bt0*bt1*lnw*lqr^3)/2 - (A1*bt0^3*lqr^4)/8 + 
      (A4*bt1*w)/(2*bt0^2) + (A2*bt1^2*w)/bt0^2 - (A2*bt2*w)/bt0 + 
      (A1*bt1*bt2*w)/(2*bt0^2) - (A1*bt3*w)/(2*bt0) - (bt1^2*D1*w)/bt0 + 
      bt2*D1*w - (bt1*bt2*D1*w)/(2*bt0^2) + (bt3*D1*w)/(2*bt0) - 
      (bt1^2*D2*w)/bt0^2 + (bt2*D2*w)/bt0 + (2*A2*bt1^2*GE*w)/bt0^2 + 
      (2*A1*bt1^2*GE*w)/bt0 - 2*A1*bt2*GE*w - (2*A2*bt2*GE*w)/bt0 + 
      (A1*bt1*bt2*GE*w)/bt0^2 - (A1*bt3*GE*w)/bt0 - (2*bt1^2*D1*GE*w)/bt0 + 
      2*bt2*D1*GE*w + (2*A1*bt1^2*GE^2*w)/bt0 - 2*A1*bt2*GE^2*w + 
      2*A4*lfr*w - 3*A3*bt0*lfr^2*w - 2*A2*bt1*lfr^2*w - A1*bt2*lfr^2*w + 
      2*A2*bt0^2*lfr^3*w + (5*A1*bt0*bt1*lfr^3*w)/3 - (A1*bt0^3*lfr^4*w)/2 - 
      (A2*bt1^3*lnw*w)/bt0^4 - (A1*bt1^3*lnw*w)/bt0^3 + 
      (A2*bt1*bt2*lnw*w)/bt0^3 + (A1*bt1*bt2*lnw*w)/bt0^2 + 
      (bt1^3*D1*lnw*w)/bt0^3 - (bt1*bt2*D1*lnw*w)/bt0^2 - 
      (2*A1*bt1^3*GE*lnw*w)/bt0^3 + (2*A1*bt1*bt2*GE*lnw*w)/bt0^2 - 
      (A2*bt1^2*lqr*w)/bt0^2 - (A1*bt1^2*lqr*w)/bt0 + A1*bt2*lqr*w + 
      (A2*bt2*lqr*w)/bt0 - (A1*bt1*bt2*lqr*w)/(2*bt0^2) + 
      (A1*bt3*lqr*w)/(2*bt0) + (bt1^2*D1*lqr*w)/bt0 - bt2*D1*lqr*w - 
      (2*A1*bt1^2*GE*lqr*w)/bt0 + 2*A1*bt2*GE*lqr*w + 
      (A1*bt1^3*lnw*lqr*w)/bt0^3 - (A1*bt1*bt2*lnw*lqr*w)/bt0^2 + 
      (A1*bt1^2*lqr^2*w)/(2*bt0) - (A1*bt2*lqr^2*w)/2 - 
      (3*A4*bt1*w^2)/(4*bt0^2) + (3*A3*bt1^2*w^2)/(4*bt0^3) - 
      (A2*bt1^3*w^2)/(2*bt0^4) + (A1*bt1^3*w^2)/(4*bt0^3) - 
      (3*A3*bt2*w^2)/(4*bt0^2) + (A2*bt1*bt2*w^2)/bt0^3 - 
      (A1*bt1*bt2*w^2)/(2*bt0^2) - (A2*bt3*w^2)/(2*bt0^2) + 
      (A1*bt3*w^2)/(4*bt0) - (bt1^3*D1*w^2)/(4*bt0^3) + 
      (bt1*bt2*D1*w^2)/(2*bt0^2) - (bt3*D1*w^2)/(4*bt0) + 
      (A1*bt1^3*GE*w^2)/(2*bt0^3) - (A1*bt1*bt2*GE*w^2)/bt0^2 + 
      (A1*bt3*GE*w^2)/(2*bt0) - 3*A4*lfr*w^2 + (9*A3*bt0*lfr^2*w^2)/2 + 
      3*A2*bt1*lfr^2*w^2 + (3*A1*bt2*lfr^2*w^2)/2 - 3*A2*bt0^2*lfr^3*w^2 - 
      (5*A1*bt0*bt1*lfr^3*w^2)/2 + (3*A1*bt0^3*lfr^4*w^2)/4 - 
      (A1*bt1^3*lqr*w^2)/(4*bt0^3) + (A1*bt1*bt2*lqr*w^2)/(2*bt0^2) - 
      (A1*bt3*lqr*w^2)/(4*bt0) + (A4*bt1*w^3)/(2*bt0^2) - 
      (A3*bt1^2*w^3)/(2*bt0^3) + (A2*bt1^3*w^3)/(2*bt0^4) + 
      (A3*bt2*w^3)/(2*bt0^2) - (A2*bt1*bt2*w^3)/bt0^3 + 
      (A2*bt3*w^3)/(2*bt0^2) + 2*A4*lfr*w^3 - 3*A3*bt0*lfr^2*w^3 - 
      2*A2*bt1*lfr^2*w^3 - A1*bt2*lfr^2*w^3 + 2*A2*bt0^2*lfr^3*w^3 + 
      (5*A1*bt0*bt1*lfr^3*w^3)/3 - (A1*bt0^3*lfr^4*w^3)/2 - 
      (A4*bt1*w^4)/(8*bt0^2) + (A3*bt1^2*w^4)/(8*bt0^3) - 
      (A2*bt1^3*w^4)/(8*bt0^4) - (A3*bt2*w^4)/(8*bt0^2) + 
      (A2*bt1*bt2*w^4)/(4*bt0^3) - (A2*bt3*w^4)/(8*bt0^2) - (A4*lfr*w^4)/2 + 
      (3*A3*bt0*lfr^2*w^4)/4 + (A2*bt1*lfr^2*w^4)/2 + (A1*bt2*lfr^2*w^4)/4 - 
      (A2*bt0^2*lfr^3*w^4)/2 - (5*A1*bt0*bt1*lfr^3*w^4)/12 + 
      (A1*bt0^3*lfr^4*w^4)/8 - (3*A3*bt0*zeta2)/2 - 3*A2*bt0^2*zeta2 - 
      A2*bt1*zeta2 - (5*A1*bt0*bt1*zeta2)/2 - (A1*bt2*zeta2)/2 + 
      3*bt0^3*D1*zeta2 + (5*bt0*bt1*D1*zeta2)/2 + 3*bt0^2*D2*zeta2 - 
      6*A2*bt0^2*GE*zeta2 - 6*A1*bt0^3*GE*zeta2 - 5*A1*bt0*bt1*GE*zeta2 + 
      6*bt0^3*D1*GE*zeta2 - 6*A1*bt0^3*GE^2*zeta2 + 3*A2*bt1*lnw*zeta2 + 
      3*A1*bt0*bt1*lnw*zeta2 + (5*A1*bt1^2*lnw*zeta2)/(2*bt0) - 
      3*bt0*bt1*D1*lnw*zeta2 + 6*A1*bt0*bt1*GE*lnw*zeta2 - 
      (3*A1*bt1^2*lnw^2*zeta2)/(2*bt0) + 3*A2*bt0^2*lqr*zeta2 + 
      3*A1*bt0^3*lqr*zeta2 + (5*A1*bt0*bt1*lqr*zeta2)/2 - 
      3*bt0^3*D1*lqr*zeta2 + 6*A1*bt0^3*GE*lqr*zeta2 - 
      3*A1*bt0*bt1*lnw*lqr*zeta2 - (3*A1*bt0^3*lqr^2*zeta2)/2 + 
      (A1*bt1^2*w*zeta2)/bt0 - A1*bt2*w*zeta2 - (21*A1*bt0^3*zeta2^2)/10 - 
      2*A2*bt0^2*zeta3 - 2*A1*bt0^3*zeta3 - (5*A1*bt0*bt1*zeta3)/3 + 
      2*bt0^3*D1*zeta3 - 4*A1*bt0^3*GE*zeta3 + 2*A1*bt0*bt1*lnw*zeta3 + 
      2*A1*bt0^3*lqr*zeta3)/(1 - w)^4)

}

h[w] = {

h00 -> ((F1*lnw)/bt0 - (C1*GE*lnw)/bt0),
 
h01 -> (-((C1*lnw)/bt0)),
 
h10 -> (-((bt1*F1)/bt0^2) + F2/bt0 + (bt1*C1*GE)/bt0^2 - (C2*GE)/bt0 - F1*lfr + 
     C1*GE*lfr - (bt1*F1)/(bt0^2*(-1 + w)) + F2/(bt0*(-1 + w)) + 
     (bt1*C1*GE)/(bt0^2*(-1 + w)) - (C2*GE)/(bt0*(-1 + w)) + 
     (2*F1*GE)/(-1 + w) - (2*C1*GE^2)/(-1 + w) - 
     (bt1*F1*lnw)/(bt0^2*(-1 + w)) + (bt1*C1*GE*lnw)/(bt0^2*(-1 + w)) - 
     (F1*lqr)/(-1 + w) + (C1*GE*lqr)/(-1 + w) - Phif10/(-1 + w) + 
     (GE*Phif11)/(-1 + w) - (C1*zeta2)/(-1 + w)),
 
h11 -> ((bt1*C1)/bt0^2 - C2/bt0 + C1*lfr + (bt1*C1)/(bt0^2*(-1 + w)) - 
     C2/(bt0*(-1 + w)) - (2*C1*GE)/(-1 + w) + (bt1*C1*lnw)/(bt0^2*(-1 + w)) + 
     (C1*lqr)/(-1 + w) + Phif11/(-1 + w)),
 
h20 -> ((bt1^2*F1)/(2*bt0^3) - (bt2*F1)/(2*bt0^2) - (bt1*F2)/(2*bt0^2) + 
     F3/(2*bt0) - (bt1^2*C1*GE)/(2*bt0^3) + (bt2*C1*GE)/(2*bt0^2) + 
     (bt1*C2*GE)/(2*bt0^2) - (C3*GE)/(2*bt0) - F2*lfr + C2*GE*lfr + 
     (bt0*F1*lfr^2)/2 - (bt0*C1*GE*lfr^2)/2 + 
     (bt1^2*F1)/(2*bt0^3*(-1 + w)^2) - (bt2*F1)/(2*bt0^2*(-1 + w)^2) + 
     (bt1*F2)/(2*bt0^2*(-1 + w)^2) - F3/(2*bt0*(-1 + w)^2) - 
     (bt1^2*C1*GE)/(2*bt0^3*(-1 + w)^2) + (bt2*C1*GE)/(2*bt0^2*(-1 + w)^2) - 
     (bt1*C2*GE)/(2*bt0^2*(-1 + w)^2) + (C3*GE)/(2*bt0*(-1 + w)^2) - 
     (2*F2*GE)/(-1 + w)^2 + (2*C2*GE^2)/(-1 + w)^2 - 
     (2*bt0*F1*GE^2)/(-1 + w)^2 + (2*bt0*C1*GE^3)/(-1 + w)^2 + 
     (bt1*F2*lnw)/(bt0^2*(-1 + w)^2) - (bt1*C2*GE*lnw)/(bt0^2*(-1 + w)^2) + 
     (2*bt1*F1*GE*lnw)/(bt0*(-1 + w)^2) - (2*bt1*C1*GE^2*lnw)/
      (bt0*(-1 + w)^2) - (bt1^2*F1*lnw^2)/(2*bt0^3*(-1 + w)^2) + 
     (bt1^2*C1*GE*lnw^2)/(2*bt0^3*(-1 + w)^2) + (F2*lqr)/(-1 + w)^2 - 
     (C2*GE*lqr)/(-1 + w)^2 + (2*bt0*F1*GE*lqr)/(-1 + w)^2 - 
     (2*bt0*C1*GE^2*lqr)/(-1 + w)^2 - (bt1*F1*lnw*lqr)/(bt0*(-1 + w)^2) + 
     (bt1*C1*GE*lnw*lqr)/(bt0*(-1 + w)^2) - (bt0*F1*lqr^2)/(2*(-1 + w)^2) + 
     (bt0*C1*GE*lqr^2)/(2*(-1 + w)^2) + (2*bt0*GE*Phif10)/(-1 + w)^2 - 
     (bt1*lnw*Phif10)/(bt0*(-1 + w)^2) - (bt0*lqr*Phif10)/(-1 + w)^2 - 
     (2*bt0*GE^2*Phif11)/(-1 + w)^2 + (bt1*GE*lnw*Phif11)/(bt0*(-1 + w)^2) + 
     (bt0*GE*lqr*Phif11)/(-1 + w)^2 + Phif20/(-1 + w)^2 - 
     (GE*Phif21)/(-1 + w)^2 + (GE^2*Phif22)/(-1 + w)^2 + 
     (bt1^2*F1)/(bt0^3*(-1 + w)) - (bt2*F1)/(bt0^2*(-1 + w)) - 
     (bt1^2*C1*GE)/(bt0^3*(-1 + w)) + (bt2*C1*GE)/(bt0^2*(-1 + w)) + 
     (C2*zeta2)/(-1 + w)^2 - (bt0*F1*zeta2)/(-1 + w)^2 + 
     (3*bt0*C1*GE*zeta2)/(-1 + w)^2 - (bt1*C1*lnw*zeta2)/(bt0*(-1 + w)^2) - 
     (bt0*C1*lqr*zeta2)/(-1 + w)^2 - (bt0*Phif11*zeta2)/(-1 + w)^2 + 
     (Phif22*zeta2)/(-1 + w)^2 + (bt0*C1*zeta3)/(-1 + w)^2),
 
h21 -> (-(bt1^2*C1)/(2*bt0^3) + (bt2*C1)/(2*bt0^2) + (bt1*C2)/(2*bt0^2) - 
     C3/(2*bt0) + C2*lfr - (bt0*C1*lfr^2)/2 - 
     (bt1^2*C1)/(2*bt0^3*(-1 + w)^2) + (bt2*C1)/(2*bt0^2*(-1 + w)^2) - 
     (bt1*C2)/(2*bt0^2*(-1 + w)^2) + C3/(2*bt0*(-1 + w)^2) + 
     (2*C2*GE)/(-1 + w)^2 + (2*bt0*C1*GE^2)/(-1 + w)^2 - 
     (bt1*C2*lnw)/(bt0^2*(-1 + w)^2) - (2*bt1*C1*GE*lnw)/(bt0*(-1 + w)^2) + 
     (bt1^2*C1*lnw^2)/(2*bt0^3*(-1 + w)^2) - (C2*lqr)/(-1 + w)^2 - 
     (2*bt0*C1*GE*lqr)/(-1 + w)^2 + (bt1*C1*lnw*lqr)/(bt0*(-1 + w)^2) + 
     (bt0*C1*lqr^2)/(2*(-1 + w)^2) - (2*bt0*GE*Phif11)/(-1 + w)^2 + 
     (bt1*lnw*Phif11)/(bt0*(-1 + w)^2) + (bt0*lqr*Phif11)/(-1 + w)^2 - 
     Phif21/(-1 + w)^2 + (2*GE*Phif22)/(-1 + w)^2 - 
     (bt1^2*C1)/(bt0^3*(-1 + w)) + (bt2*C1)/(bt0^2*(-1 + w)) + 
     (bt0*C1*zeta2)/(-1 + w)^2),
 
h22 -> (Phif22/(-1 + w)^2),
 
h30 -> (-(bt1^3*F1)/(3*bt0^4) + (2*bt1*bt2*F1)/(3*bt0^3) - (bt3*F1)/(3*bt0^2) + 
     (bt1^2*F2)/(3*bt0^3) - (bt2*F2)/(3*bt0^2) - (bt1*F3)/(3*bt0^2) + 
     F4/(3*bt0) + (bt1^3*C1*GE)/(3*bt0^4) - (2*bt1*bt2*C1*GE)/(3*bt0^3) + 
     (bt3*C1*GE)/(3*bt0^2) - (bt1^2*C2*GE)/(3*bt0^3) + 
     (bt2*C2*GE)/(3*bt0^2) + (bt1*C3*GE)/(3*bt0^2) - (C4*GE)/(3*bt0) - 
     F3*lfr + C3*GE*lfr + (bt1*F1*lfr^2)/2 + bt0*F2*lfr^2 - 
     (bt1*C1*GE*lfr^2)/2 - bt0*C2*GE*lfr^2 - (bt0^2*F1*lfr^3)/3 + 
     (bt0^2*C1*GE*lfr^3)/3 + (bt1^3*F1)/(6*bt0^4*(-1 + w)^3) - 
     (bt1*bt2*F1)/(3*bt0^3*(-1 + w)^3) + (bt3*F1)/(6*bt0^2*(-1 + w)^3) - 
     (2*bt1^2*F2)/(3*bt0^3*(-1 + w)^3) + (2*bt2*F2)/(3*bt0^2*(-1 + w)^3) - 
     (bt1*F3)/(3*bt0^2*(-1 + w)^3) + F4/(3*bt0*(-1 + w)^3) - 
     (bt1^3*C1*GE)/(6*bt0^4*(-1 + w)^3) + (bt1*bt2*C1*GE)/
      (3*bt0^3*(-1 + w)^3) - (bt3*C1*GE)/(6*bt0^2*(-1 + w)^3) + 
     (2*bt1^2*C2*GE)/(3*bt0^3*(-1 + w)^3) - (2*bt2*C2*GE)/
      (3*bt0^2*(-1 + w)^3) + (bt1*C3*GE)/(3*bt0^2*(-1 + w)^3) - 
     (C4*GE)/(3*bt0*(-1 + w)^3) - (2*bt1^2*F1*GE)/(bt0^2*(-1 + w)^3) + 
     (2*bt2*F1*GE)/(bt0*(-1 + w)^3) + (2*F3*GE)/(-1 + w)^3 + 
     (2*bt1^2*C1*GE^2)/(bt0^2*(-1 + w)^3) - (2*bt2*C1*GE^2)/
      (bt0*(-1 + w)^3) - (2*C3*GE^2)/(-1 + w)^3 + 
     (2*bt1*F1*GE^2)/(-1 + w)^3 + (4*bt0*F2*GE^2)/(-1 + w)^3 - 
     (2*bt1*C1*GE^3)/(-1 + w)^3 - (4*bt0*C2*GE^3)/(-1 + w)^3 + 
     (8*bt0^2*F1*GE^3)/(3*(-1 + w)^3) - (8*bt0^2*C1*GE^4)/(3*(-1 + w)^3) + 
     (bt1^3*F1*lnw)/(bt0^4*(-1 + w)^3) - (bt1*bt2*F1*lnw)/
      (bt0^3*(-1 + w)^3) - (bt1*F3*lnw)/(bt0^2*(-1 + w)^3) - 
     (bt1^3*C1*GE*lnw)/(bt0^4*(-1 + w)^3) + (bt1*bt2*C1*GE*lnw)/
      (bt0^3*(-1 + w)^3) + (bt1*C3*GE*lnw)/(bt0^2*(-1 + w)^3) - 
     (2*bt1^2*F1*GE*lnw)/(bt0^2*(-1 + w)^3) - (4*bt1*F2*GE*lnw)/
      (bt0*(-1 + w)^3) + (2*bt1^2*C1*GE^2*lnw)/(bt0^2*(-1 + w)^3) + 
     (4*bt1*C2*GE^2*lnw)/(bt0*(-1 + w)^3) - (4*bt1*F1*GE^2*lnw)/(-1 + w)^3 + 
     (4*bt1*C1*GE^3*lnw)/(-1 + w)^3 + (bt1^3*F1*lnw^2)/(2*bt0^4*(-1 + w)^3) + 
     (bt1^2*F2*lnw^2)/(bt0^3*(-1 + w)^3) - (bt1^3*C1*GE*lnw^2)/
      (2*bt0^4*(-1 + w)^3) - (bt1^2*C2*GE*lnw^2)/(bt0^3*(-1 + w)^3) + 
     (2*bt1^2*F1*GE*lnw^2)/(bt0^2*(-1 + w)^3) - (2*bt1^2*C1*GE^2*lnw^2)/
      (bt0^2*(-1 + w)^3) - (bt1^3*F1*lnw^3)/(3*bt0^4*(-1 + w)^3) + 
     (bt1^3*C1*GE*lnw^3)/(3*bt0^4*(-1 + w)^3) + 
     (bt1^2*F1*lqr)/(bt0^2*(-1 + w)^3) - (bt2*F1*lqr)/(bt0*(-1 + w)^3) - 
     (F3*lqr)/(-1 + w)^3 - (bt1^2*C1*GE*lqr)/(bt0^2*(-1 + w)^3) + 
     (bt2*C1*GE*lqr)/(bt0*(-1 + w)^3) + (C3*GE*lqr)/(-1 + w)^3 - 
     (2*bt1*F1*GE*lqr)/(-1 + w)^3 - (4*bt0*F2*GE*lqr)/(-1 + w)^3 + 
     (2*bt1*C1*GE^2*lqr)/(-1 + w)^3 + (4*bt0*C2*GE^2*lqr)/(-1 + w)^3 - 
     (4*bt0^2*F1*GE^2*lqr)/(-1 + w)^3 + (4*bt0^2*C1*GE^3*lqr)/(-1 + w)^3 + 
     (bt1^2*F1*lnw*lqr)/(bt0^2*(-1 + w)^3) + (2*bt1*F2*lnw*lqr)/
      (bt0*(-1 + w)^3) - (bt1^2*C1*GE*lnw*lqr)/(bt0^2*(-1 + w)^3) - 
     (2*bt1*C2*GE*lnw*lqr)/(bt0*(-1 + w)^3) + (4*bt1*F1*GE*lnw*lqr)/
      (-1 + w)^3 - (4*bt1*C1*GE^2*lnw*lqr)/(-1 + w)^3 - 
     (bt1^2*F1*lnw^2*lqr)/(bt0^2*(-1 + w)^3) + (bt1^2*C1*GE*lnw^2*lqr)/
      (bt0^2*(-1 + w)^3) + (bt1*F1*lqr^2)/(2*(-1 + w)^3) + 
     (bt0*F2*lqr^2)/(-1 + w)^3 - (bt1*C1*GE*lqr^2)/(2*(-1 + w)^3) - 
     (bt0*C2*GE*lqr^2)/(-1 + w)^3 + (2*bt0^2*F1*GE*lqr^2)/(-1 + w)^3 - 
     (2*bt0^2*C1*GE^2*lqr^2)/(-1 + w)^3 - (bt1*F1*lnw*lqr^2)/(-1 + w)^3 + 
     (bt1*C1*GE*lnw*lqr^2)/(-1 + w)^3 - (bt0^2*F1*lqr^3)/(3*(-1 + w)^3) + 
     (bt0^2*C1*GE*lqr^3)/(3*(-1 + w)^3) + (bt1^2*Phif10)/(bt0^2*(-1 + w)^3) - 
     (bt2*Phif10)/(bt0*(-1 + w)^3) - (2*bt1*GE*Phif10)/(-1 + w)^3 - 
     (4*bt0^2*GE^2*Phif10)/(-1 + w)^3 + (bt1^2*lnw*Phif10)/
      (bt0^2*(-1 + w)^3) + (4*bt1*GE*lnw*Phif10)/(-1 + w)^3 - 
     (bt1^2*lnw^2*Phif10)/(bt0^2*(-1 + w)^3) + (bt1*lqr*Phif10)/(-1 + w)^3 + 
     (4*bt0^2*GE*lqr*Phif10)/(-1 + w)^3 - (2*bt1*lnw*lqr*Phif10)/(-1 + w)^3 - 
     (bt0^2*lqr^2*Phif10)/(-1 + w)^3 - (bt1^2*GE*Phif11)/(bt0^2*(-1 + w)^3) + 
     (bt2*GE*Phif11)/(bt0*(-1 + w)^3) + (2*bt1*GE^2*Phif11)/(-1 + w)^3 + 
     (4*bt0^2*GE^3*Phif11)/(-1 + w)^3 - (bt1^2*GE*lnw*Phif11)/
      (bt0^2*(-1 + w)^3) - (4*bt1*GE^2*lnw*Phif11)/(-1 + w)^3 + 
     (bt1^2*GE*lnw^2*Phif11)/(bt0^2*(-1 + w)^3) - (bt1*GE*lqr*Phif11)/
      (-1 + w)^3 - (4*bt0^2*GE^2*lqr*Phif11)/(-1 + w)^3 + 
     (2*bt1*GE*lnw*lqr*Phif11)/(-1 + w)^3 + (bt0^2*GE*lqr^2*Phif11)/
      (-1 + w)^3 - (4*bt0*GE*Phif20)/(-1 + w)^3 + (2*bt1*lnw*Phif20)/
      (bt0*(-1 + w)^3) + (2*bt0*lqr*Phif20)/(-1 + w)^3 + 
     (4*bt0*GE^2*Phif21)/(-1 + w)^3 - (2*bt1*GE*lnw*Phif21)/
      (bt0*(-1 + w)^3) - (2*bt0*GE*lqr*Phif21)/(-1 + w)^3 - 
     (4*bt0*GE^3*Phif22)/(-1 + w)^3 + (2*bt1*GE^2*lnw*Phif22)/
      (bt0*(-1 + w)^3) + (2*bt0*GE^2*lqr*Phif22)/(-1 + w)^3 - 
     Phif30/(-1 + w)^3 + (GE*Phif31)/(-1 + w)^3 - (GE^2*Phif32)/(-1 + w)^3 + 
     (GE^3*Phif33)/(-1 + w)^3 - (bt1^2*F2)/(bt0^3*(-1 + w)^2) + 
     (bt2*F2)/(bt0^2*(-1 + w)^2) + (bt1^2*C2*GE)/(bt0^3*(-1 + w)^2) - 
     (bt2*C2*GE)/(bt0^2*(-1 + w)^2) - (2*bt1^2*F1*GE)/(bt0^2*(-1 + w)^2) + 
     (2*bt2*F1*GE)/(bt0*(-1 + w)^2) + (2*bt1^2*C1*GE^2)/(bt0^2*(-1 + w)^2) - 
     (2*bt2*C1*GE^2)/(bt0*(-1 + w)^2) + (bt1^3*F1*lnw)/(bt0^4*(-1 + w)^2) - 
     (bt1*bt2*F1*lnw)/(bt0^3*(-1 + w)^2) - (bt1^3*C1*GE*lnw)/
      (bt0^4*(-1 + w)^2) + (bt1*bt2*C1*GE*lnw)/(bt0^3*(-1 + w)^2) + 
     (bt1^2*F1*lqr)/(bt0^2*(-1 + w)^2) - (bt2*F1*lqr)/(bt0*(-1 + w)^2) - 
     (bt1^2*C1*GE*lqr)/(bt0^2*(-1 + w)^2) + (bt2*C1*GE*lqr)/
      (bt0*(-1 + w)^2) + (bt1^2*Phif10)/(bt0^2*(-1 + w)^2) - 
     (bt2*Phif10)/(bt0*(-1 + w)^2) - (bt1^2*GE*Phif11)/(bt0^2*(-1 + w)^2) + 
     (bt2*GE*Phif11)/(bt0*(-1 + w)^2) - (bt1^3*F1)/(2*bt0^4*(-1 + w)) + 
     (bt1*bt2*F1)/(bt0^3*(-1 + w)) - (bt3*F1)/(2*bt0^2*(-1 + w)) + 
     (bt1^3*C1*GE)/(2*bt0^4*(-1 + w)) - (bt1*bt2*C1*GE)/(bt0^3*(-1 + w)) + 
     (bt3*C1*GE)/(2*bt0^2*(-1 + w)) + (bt1^2*C1*zeta2)/(bt0^2*(-1 + w)^3) - 
     (bt2*C1*zeta2)/(bt0*(-1 + w)^3) - (C3*zeta2)/(-1 + w)^3 + 
     (bt1*F1*zeta2)/(-1 + w)^3 + (2*bt0*F2*zeta2)/(-1 + w)^3 - 
     (3*bt1*C1*GE*zeta2)/(-1 + w)^3 - (6*bt0*C2*GE*zeta2)/(-1 + w)^3 + 
     (4*bt0^2*F1*GE*zeta2)/(-1 + w)^3 - (8*bt0^2*C1*GE^2*zeta2)/(-1 + w)^3 + 
     (bt1^2*C1*lnw*zeta2)/(bt0^2*(-1 + w)^3) + (2*bt1*C2*lnw*zeta2)/
      (bt0*(-1 + w)^3) - (2*bt1*F1*lnw*zeta2)/(-1 + w)^3 + 
     (6*bt1*C1*GE*lnw*zeta2)/(-1 + w)^3 - (bt1^2*C1*lnw^2*zeta2)/
      (bt0^2*(-1 + w)^3) + (bt1*C1*lqr*zeta2)/(-1 + w)^3 + 
     (2*bt0*C2*lqr*zeta2)/(-1 + w)^3 - (2*bt0^2*F1*lqr*zeta2)/(-1 + w)^3 + 
     (6*bt0^2*C1*GE*lqr*zeta2)/(-1 + w)^3 - (2*bt1*C1*lnw*lqr*zeta2)/
      (-1 + w)^3 - (bt0^2*C1*lqr^2*zeta2)/(-1 + w)^3 - 
     (2*bt0^2*Phif10*zeta2)/(-1 + w)^3 + (bt1*Phif11*zeta2)/(-1 + w)^3 + 
     (6*bt0^2*GE*Phif11*zeta2)/(-1 + w)^3 - (2*bt1*lnw*Phif11*zeta2)/
      (-1 + w)^3 - (2*bt0^2*lqr*Phif11*zeta2)/(-1 + w)^3 + 
     (2*bt0*Phif21*zeta2)/(-1 + w)^3 - (8*bt0*GE*Phif22*zeta2)/(-1 + w)^3 + 
     (2*bt1*lnw*Phif22*zeta2)/(bt0*(-1 + w)^3) + (2*bt0*lqr*Phif22*zeta2)/
      (-1 + w)^3 - (Phif32*zeta2)/(-1 + w)^3 + (3*GE*Phif33*zeta2)/
      (-1 + w)^3 + (bt1^2*C1*zeta2)/(bt0^2*(-1 + w)^2) - 
     (bt2*C1*zeta2)/(bt0*(-1 + w)^2) - (14*bt0^2*C1*zeta2^2)/(5*(-1 + w)^3) - 
     (bt1*C1*zeta3)/(-1 + w)^3 - (2*bt0*C2*zeta3)/(-1 + w)^3 + 
     (4*bt0^2*F1*zeta3)/(3*(-1 + w)^3) - (16*bt0^2*C1*GE*zeta3)/
      (3*(-1 + w)^3) + (2*bt1*C1*lnw*zeta3)/(-1 + w)^3 + 
     (2*bt0^2*C1*lqr*zeta3)/(-1 + w)^3 + (2*bt0^2*Phif11*zeta3)/(-1 + w)^3 - 
     (4*bt0*Phif22*zeta3)/(-1 + w)^3 + (2*Phif33*zeta3)/(-1 + w)^3),
 
h31 -> ((bt1^3*C1)/(3*bt0^4) - (2*bt1*bt2*C1)/(3*bt0^3) + (bt3*C1)/(3*bt0^2) - 
     (bt1^2*C2)/(3*bt0^3) + (bt2*C2)/(3*bt0^2) + (bt1*C3)/(3*bt0^2) - 
     C4/(3*bt0) + C3*lfr - (bt1*C1*lfr^2)/2 - bt0*C2*lfr^2 + 
     (bt0^2*C1*lfr^3)/3 - (bt1^3*C1)/(6*bt0^4*(-1 + w)^3) + 
     (bt1*bt2*C1)/(3*bt0^3*(-1 + w)^3) - (bt3*C1)/(6*bt0^2*(-1 + w)^3) + 
     (2*bt1^2*C2)/(3*bt0^3*(-1 + w)^3) - (2*bt2*C2)/(3*bt0^2*(-1 + w)^3) + 
     (bt1*C3)/(3*bt0^2*(-1 + w)^3) - C4/(3*bt0*(-1 + w)^3) + 
     (2*bt1^2*C1*GE)/(bt0^2*(-1 + w)^3) - (2*bt2*C1*GE)/(bt0*(-1 + w)^3) - 
     (2*C3*GE)/(-1 + w)^3 - (2*bt1*C1*GE^2)/(-1 + w)^3 - 
     (4*bt0*C2*GE^2)/(-1 + w)^3 - (8*bt0^2*C1*GE^3)/(3*(-1 + w)^3) - 
     (bt1^3*C1*lnw)/(bt0^4*(-1 + w)^3) + (bt1*bt2*C1*lnw)/
      (bt0^3*(-1 + w)^3) + (bt1*C3*lnw)/(bt0^2*(-1 + w)^3) + 
     (2*bt1^2*C1*GE*lnw)/(bt0^2*(-1 + w)^3) + (4*bt1*C2*GE*lnw)/
      (bt0*(-1 + w)^3) + (4*bt1*C1*GE^2*lnw)/(-1 + w)^3 - 
     (bt1^3*C1*lnw^2)/(2*bt0^4*(-1 + w)^3) - (bt1^2*C2*lnw^2)/
      (bt0^3*(-1 + w)^3) - (2*bt1^2*C1*GE*lnw^2)/(bt0^2*(-1 + w)^3) + 
     (bt1^3*C1*lnw^3)/(3*bt0^4*(-1 + w)^3) - (bt1^2*C1*lqr)/
      (bt0^2*(-1 + w)^3) + (bt2*C1*lqr)/(bt0*(-1 + w)^3) + 
     (C3*lqr)/(-1 + w)^3 + (2*bt1*C1*GE*lqr)/(-1 + w)^3 + 
     (4*bt0*C2*GE*lqr)/(-1 + w)^3 + (4*bt0^2*C1*GE^2*lqr)/(-1 + w)^3 - 
     (bt1^2*C1*lnw*lqr)/(bt0^2*(-1 + w)^3) - (2*bt1*C2*lnw*lqr)/
      (bt0*(-1 + w)^3) - (4*bt1*C1*GE*lnw*lqr)/(-1 + w)^3 + 
     (bt1^2*C1*lnw^2*lqr)/(bt0^2*(-1 + w)^3) - (bt1*C1*lqr^2)/
      (2*(-1 + w)^3) - (bt0*C2*lqr^2)/(-1 + w)^3 - (2*bt0^2*C1*GE*lqr^2)/
      (-1 + w)^3 + (bt1*C1*lnw*lqr^2)/(-1 + w)^3 + 
     (bt0^2*C1*lqr^3)/(3*(-1 + w)^3) - (bt1^2*Phif11)/(bt0^2*(-1 + w)^3) + 
     (bt2*Phif11)/(bt0*(-1 + w)^3) + (2*bt1*GE*Phif11)/(-1 + w)^3 + 
     (4*bt0^2*GE^2*Phif11)/(-1 + w)^3 - (bt1^2*lnw*Phif11)/
      (bt0^2*(-1 + w)^3) - (4*bt1*GE*lnw*Phif11)/(-1 + w)^3 + 
     (bt1^2*lnw^2*Phif11)/(bt0^2*(-1 + w)^3) - (bt1*lqr*Phif11)/(-1 + w)^3 - 
     (4*bt0^2*GE*lqr*Phif11)/(-1 + w)^3 + (2*bt1*lnw*lqr*Phif11)/(-1 + w)^3 + 
     (bt0^2*lqr^2*Phif11)/(-1 + w)^3 + (4*bt0*GE*Phif21)/(-1 + w)^3 - 
     (2*bt1*lnw*Phif21)/(bt0*(-1 + w)^3) - (2*bt0*lqr*Phif21)/(-1 + w)^3 - 
     (8*bt0*GE^2*Phif22)/(-1 + w)^3 + (4*bt1*GE*lnw*Phif22)/
      (bt0*(-1 + w)^3) + (4*bt0*GE*lqr*Phif22)/(-1 + w)^3 + 
     Phif31/(-1 + w)^3 - (2*GE*Phif32)/(-1 + w)^3 + 
     (3*GE^2*Phif33)/(-1 + w)^3 + (bt1^2*C2)/(bt0^3*(-1 + w)^2) - 
     (bt2*C2)/(bt0^2*(-1 + w)^2) + (2*bt1^2*C1*GE)/(bt0^2*(-1 + w)^2) - 
     (2*bt2*C1*GE)/(bt0*(-1 + w)^2) - (bt1^3*C1*lnw)/(bt0^4*(-1 + w)^2) + 
     (bt1*bt2*C1*lnw)/(bt0^3*(-1 + w)^2) - (bt1^2*C1*lqr)/
      (bt0^2*(-1 + w)^2) + (bt2*C1*lqr)/(bt0*(-1 + w)^2) - 
     (bt1^2*Phif11)/(bt0^2*(-1 + w)^2) + (bt2*Phif11)/(bt0*(-1 + w)^2) + 
     (bt1^3*C1)/(2*bt0^4*(-1 + w)) - (bt1*bt2*C1)/(bt0^3*(-1 + w)) + 
     (bt3*C1)/(2*bt0^2*(-1 + w)) - (bt1*C1*zeta2)/(-1 + w)^3 - 
     (2*bt0*C2*zeta2)/(-1 + w)^3 - (4*bt0^2*C1*GE*zeta2)/(-1 + w)^3 + 
     (2*bt1*C1*lnw*zeta2)/(-1 + w)^3 + (2*bt0^2*C1*lqr*zeta2)/(-1 + w)^3 + 
     (2*bt0^2*Phif11*zeta2)/(-1 + w)^3 - (4*bt0*Phif22*zeta2)/(-1 + w)^3 + 
     (3*Phif33*zeta2)/(-1 + w)^3 - (4*bt0^2*C1*zeta3)/(3*(-1 + w)^3)),
 
h32 -> ((-4*bt0*GE*Phif22)/(-1 + w)^3 + (2*bt1*lnw*Phif22)/(bt0*(-1 + w)^3) + 
     (2*bt0*lqr*Phif22)/(-1 + w)^3 - Phif32/(-1 + w)^3 + 
     (3*GE*Phif33)/(-1 + w)^3),
 
h33 -> (Phif33/(-1 + w)^3),
 
h40 -> (-(bt1^3*F2)/(4*bt0^4) + (bt1*bt2*F2)/(2*bt0^3) - (bt3*F2)/(4*bt0^2) + 
     (bt1^2*F3)/(4*bt0^3) - (bt2*F3)/(4*bt0^2) - (bt1*F4)/(4*bt0^2) + 
     (bt1^3*C2*GE)/(4*bt0^4) - (bt1*bt2*C2*GE)/(2*bt0^3) + 
     (bt3*C2*GE)/(4*bt0^2) - (bt1^2*C3*GE)/(4*bt0^3) + 
     (bt2*C3*GE)/(4*bt0^2) + (bt1*C4*GE)/(4*bt0^2) - F4*lfr + C4*GE*lfr + 
     (bt2*F1*lfr^2)/2 + bt1*F2*lfr^2 + (3*bt0*F3*lfr^2)/2 - 
     (bt2*C1*GE*lfr^2)/2 - bt1*C2*GE*lfr^2 - (3*bt0*C3*GE*lfr^2)/2 - 
     (5*bt0*bt1*F1*lfr^3)/6 - bt0^2*F2*lfr^3 + (5*bt0*bt1*C1*GE*lfr^3)/6 + 
     bt0^2*C2*GE*lfr^3 + (bt0^3*F1*lfr^4)/4 - (bt0^3*C1*GE*lfr^4)/4 - 
     (bt1^3*F2)/(4*bt0^4*(-1 + w)^4) + (bt1*bt2*F2)/(2*bt0^3*(-1 + w)^4) - 
     (bt3*F2)/(4*bt0^2*(-1 + w)^4) + (3*bt1^2*F3)/(4*bt0^3*(-1 + w)^4) - 
     (3*bt2*F3)/(4*bt0^2*(-1 + w)^4) + (bt1*F4)/(4*bt0^2*(-1 + w)^4) + 
     (bt1^3*C2*GE)/(4*bt0^4*(-1 + w)^4) - (bt1*bt2*C2*GE)/
      (2*bt0^3*(-1 + w)^4) + (bt3*C2*GE)/(4*bt0^2*(-1 + w)^4) - 
     (3*bt1^2*C3*GE)/(4*bt0^3*(-1 + w)^4) + (3*bt2*C3*GE)/
      (4*bt0^2*(-1 + w)^4) - (bt1*C4*GE)/(4*bt0^2*(-1 + w)^4) + 
     (bt1^3*F1*GE)/(bt0^3*(-1 + w)^4) - (bt3*F1*GE)/(bt0*(-1 + w)^4) + 
     (4*bt1^2*F2*GE)/(bt0^2*(-1 + w)^4) - (4*bt2*F2*GE)/(bt0*(-1 + w)^4) - 
     (2*F4*GE)/(-1 + w)^4 - (bt1^3*C1*GE^2)/(bt0^3*(-1 + w)^4) + 
     (bt3*C1*GE^2)/(bt0*(-1 + w)^4) - (4*bt1^2*C2*GE^2)/(bt0^2*(-1 + w)^4) + 
     (4*bt2*C2*GE^2)/(bt0*(-1 + w)^4) + (2*C4*GE^2)/(-1 + w)^4 + 
     (4*bt1^2*F1*GE^2)/(bt0*(-1 + w)^4) - (6*bt2*F1*GE^2)/(-1 + w)^4 - 
     (4*bt1*F2*GE^2)/(-1 + w)^4 - (6*bt0*F3*GE^2)/(-1 + w)^4 - 
     (4*bt1^2*C1*GE^3)/(bt0*(-1 + w)^4) + (6*bt2*C1*GE^3)/(-1 + w)^4 + 
     (4*bt1*C2*GE^3)/(-1 + w)^4 + (6*bt0*C3*GE^3)/(-1 + w)^4 - 
     (20*bt0*bt1*F1*GE^3)/(3*(-1 + w)^4) - (8*bt0^2*F2*GE^3)/(-1 + w)^4 + 
     (20*bt0*bt1*C1*GE^4)/(3*(-1 + w)^4) + (8*bt0^2*C2*GE^4)/(-1 + w)^4 - 
     (4*bt0^3*F1*GE^4)/(-1 + w)^4 + (4*bt0^3*C1*GE^5)/(-1 + w)^4 - 
     (2*bt1^3*F2*lnw)/(bt0^4*(-1 + w)^4) + (2*bt1*bt2*F2*lnw)/
      (bt0^3*(-1 + w)^4) + (bt1*F4*lnw)/(bt0^2*(-1 + w)^4) + 
     (2*bt1^3*C2*GE*lnw)/(bt0^4*(-1 + w)^4) - (2*bt1*bt2*C2*GE*lnw)/
      (bt0^3*(-1 + w)^4) - (bt1*C4*GE*lnw)/(bt0^2*(-1 + w)^4) - 
     (4*bt1^3*F1*GE*lnw)/(bt0^3*(-1 + w)^4) + (6*bt1*bt2*F1*GE*lnw)/
      (bt0^2*(-1 + w)^4) + (4*bt1^2*F2*GE*lnw)/(bt0^2*(-1 + w)^4) + 
     (6*bt1*F3*GE*lnw)/(bt0*(-1 + w)^4) + (4*bt1^3*C1*GE^2*lnw)/
      (bt0^3*(-1 + w)^4) - (6*bt1*bt2*C1*GE^2*lnw)/(bt0^2*(-1 + w)^4) - 
     (4*bt1^2*C2*GE^2*lnw)/(bt0^2*(-1 + w)^4) - (6*bt1*C3*GE^2*lnw)/
      (bt0*(-1 + w)^4) + (10*bt1^2*F1*GE^2*lnw)/(bt0*(-1 + w)^4) + 
     (12*bt1*F2*GE^2*lnw)/(-1 + w)^4 - (10*bt1^2*C1*GE^3*lnw)/
      (bt0*(-1 + w)^4) - (12*bt1*C2*GE^3*lnw)/(-1 + w)^4 + 
     (8*bt0*bt1*F1*GE^3*lnw)/(-1 + w)^4 - (8*bt0*bt1*C1*GE^4*lnw)/
      (-1 + w)^4 - (bt1^3*F2*lnw^2)/(bt0^4*(-1 + w)^4) - 
     (3*bt1^2*F3*lnw^2)/(2*bt0^3*(-1 + w)^4) + (bt1^3*C2*GE*lnw^2)/
      (bt0^4*(-1 + w)^4) + (3*bt1^2*C3*GE*lnw^2)/(2*bt0^3*(-1 + w)^4) - 
     (5*bt1^3*F1*GE*lnw^2)/(bt0^3*(-1 + w)^4) - (6*bt1^2*F2*GE*lnw^2)/
      (bt0^2*(-1 + w)^4) + (5*bt1^3*C1*GE^2*lnw^2)/(bt0^3*(-1 + w)^4) + 
     (6*bt1^2*C2*GE^2*lnw^2)/(bt0^2*(-1 + w)^4) - (6*bt1^2*F1*GE^2*lnw^2)/
      (bt0*(-1 + w)^4) + (6*bt1^2*C1*GE^3*lnw^2)/(bt0*(-1 + w)^4) + 
     (bt1^3*F2*lnw^3)/(bt0^4*(-1 + w)^4) - (bt1^3*C2*GE*lnw^3)/
      (bt0^4*(-1 + w)^4) + (2*bt1^3*F1*GE*lnw^3)/(bt0^3*(-1 + w)^4) - 
     (2*bt1^3*C1*GE^2*lnw^3)/(bt0^3*(-1 + w)^4) - 
     (bt1^3*F1*lqr)/(2*bt0^3*(-1 + w)^4) + (bt3*F1*lqr)/(2*bt0*(-1 + w)^4) - 
     (2*bt1^2*F2*lqr)/(bt0^2*(-1 + w)^4) + (2*bt2*F2*lqr)/(bt0*(-1 + w)^4) + 
     (F4*lqr)/(-1 + w)^4 + (bt1^3*C1*GE*lqr)/(2*bt0^3*(-1 + w)^4) - 
     (bt3*C1*GE*lqr)/(2*bt0*(-1 + w)^4) + (2*bt1^2*C2*GE*lqr)/
      (bt0^2*(-1 + w)^4) - (2*bt2*C2*GE*lqr)/(bt0*(-1 + w)^4) - 
     (C4*GE*lqr)/(-1 + w)^4 - (4*bt1^2*F1*GE*lqr)/(bt0*(-1 + w)^4) + 
     (6*bt2*F1*GE*lqr)/(-1 + w)^4 + (4*bt1*F2*GE*lqr)/(-1 + w)^4 + 
     (6*bt0*F3*GE*lqr)/(-1 + w)^4 + (4*bt1^2*C1*GE^2*lqr)/(bt0*(-1 + w)^4) - 
     (6*bt2*C1*GE^2*lqr)/(-1 + w)^4 - (4*bt1*C2*GE^2*lqr)/(-1 + w)^4 - 
     (6*bt0*C3*GE^2*lqr)/(-1 + w)^4 + (10*bt0*bt1*F1*GE^2*lqr)/(-1 + w)^4 + 
     (12*bt0^2*F2*GE^2*lqr)/(-1 + w)^4 - (10*bt0*bt1*C1*GE^3*lqr)/
      (-1 + w)^4 - (12*bt0^2*C2*GE^3*lqr)/(-1 + w)^4 + 
     (8*bt0^3*F1*GE^3*lqr)/(-1 + w)^4 - (8*bt0^3*C1*GE^4*lqr)/(-1 + w)^4 + 
     (2*bt1^3*F1*lnw*lqr)/(bt0^3*(-1 + w)^4) - (3*bt1*bt2*F1*lnw*lqr)/
      (bt0^2*(-1 + w)^4) - (2*bt1^2*F2*lnw*lqr)/(bt0^2*(-1 + w)^4) - 
     (3*bt1*F3*lnw*lqr)/(bt0*(-1 + w)^4) - (2*bt1^3*C1*GE*lnw*lqr)/
      (bt0^3*(-1 + w)^4) + (3*bt1*bt2*C1*GE*lnw*lqr)/(bt0^2*(-1 + w)^4) + 
     (2*bt1^2*C2*GE*lnw*lqr)/(bt0^2*(-1 + w)^4) + (3*bt1*C3*GE*lnw*lqr)/
      (bt0*(-1 + w)^4) - (10*bt1^2*F1*GE*lnw*lqr)/(bt0*(-1 + w)^4) - 
     (12*bt1*F2*GE*lnw*lqr)/(-1 + w)^4 + (10*bt1^2*C1*GE^2*lnw*lqr)/
      (bt0*(-1 + w)^4) + (12*bt1*C2*GE^2*lnw*lqr)/(-1 + w)^4 - 
     (12*bt0*bt1*F1*GE^2*lnw*lqr)/(-1 + w)^4 + (12*bt0*bt1*C1*GE^3*lnw*lqr)/
      (-1 + w)^4 + (5*bt1^3*F1*lnw^2*lqr)/(2*bt0^3*(-1 + w)^4) + 
     (3*bt1^2*F2*lnw^2*lqr)/(bt0^2*(-1 + w)^4) - (5*bt1^3*C1*GE*lnw^2*lqr)/
      (2*bt0^3*(-1 + w)^4) - (3*bt1^2*C2*GE*lnw^2*lqr)/(bt0^2*(-1 + w)^4) + 
     (6*bt1^2*F1*GE*lnw^2*lqr)/(bt0*(-1 + w)^4) - (6*bt1^2*C1*GE^2*lnw^2*lqr)/
      (bt0*(-1 + w)^4) - (bt1^3*F1*lnw^3*lqr)/(bt0^3*(-1 + w)^4) + 
     (bt1^3*C1*GE*lnw^3*lqr)/(bt0^3*(-1 + w)^4) + 
     (bt1^2*F1*lqr^2)/(bt0*(-1 + w)^4) - (3*bt2*F1*lqr^2)/(2*(-1 + w)^4) - 
     (bt1*F2*lqr^2)/(-1 + w)^4 - (3*bt0*F3*lqr^2)/(2*(-1 + w)^4) - 
     (bt1^2*C1*GE*lqr^2)/(bt0*(-1 + w)^4) + (3*bt2*C1*GE*lqr^2)/
      (2*(-1 + w)^4) + (bt1*C2*GE*lqr^2)/(-1 + w)^4 + 
     (3*bt0*C3*GE*lqr^2)/(2*(-1 + w)^4) - (5*bt0*bt1*F1*GE*lqr^2)/
      (-1 + w)^4 - (6*bt0^2*F2*GE*lqr^2)/(-1 + w)^4 + 
     (5*bt0*bt1*C1*GE^2*lqr^2)/(-1 + w)^4 + (6*bt0^2*C2*GE^2*lqr^2)/
      (-1 + w)^4 - (6*bt0^3*F1*GE^2*lqr^2)/(-1 + w)^4 + 
     (6*bt0^3*C1*GE^3*lqr^2)/(-1 + w)^4 + (5*bt1^2*F1*lnw*lqr^2)/
      (2*bt0*(-1 + w)^4) + (3*bt1*F2*lnw*lqr^2)/(-1 + w)^4 - 
     (5*bt1^2*C1*GE*lnw*lqr^2)/(2*bt0*(-1 + w)^4) - 
     (3*bt1*C2*GE*lnw*lqr^2)/(-1 + w)^4 + (6*bt0*bt1*F1*GE*lnw*lqr^2)/
      (-1 + w)^4 - (6*bt0*bt1*C1*GE^2*lnw*lqr^2)/(-1 + w)^4 - 
     (3*bt1^2*F1*lnw^2*lqr^2)/(2*bt0*(-1 + w)^4) + 
     (3*bt1^2*C1*GE*lnw^2*lqr^2)/(2*bt0*(-1 + w)^4) + 
     (5*bt0*bt1*F1*lqr^3)/(6*(-1 + w)^4) + (bt0^2*F2*lqr^3)/(-1 + w)^4 - 
     (5*bt0*bt1*C1*GE*lqr^3)/(6*(-1 + w)^4) - (bt0^2*C2*GE*lqr^3)/
      (-1 + w)^4 + (2*bt0^3*F1*GE*lqr^3)/(-1 + w)^4 - 
     (2*bt0^3*C1*GE^2*lqr^3)/(-1 + w)^4 - (bt0*bt1*F1*lnw*lqr^3)/(-1 + w)^4 + 
     (bt0*bt1*C1*GE*lnw*lqr^3)/(-1 + w)^4 - (bt0^3*F1*lqr^4)/(4*(-1 + w)^4) + 
     (bt0^3*C1*GE*lqr^4)/(4*(-1 + w)^4) - (bt1^3*Phif10)/
      (2*bt0^3*(-1 + w)^4) + (bt3*Phif10)/(2*bt0*(-1 + w)^4) - 
     (4*bt1^2*GE*Phif10)/(bt0*(-1 + w)^4) + (6*bt2*GE*Phif10)/(-1 + w)^4 + 
     (10*bt0*bt1*GE^2*Phif10)/(-1 + w)^4 + (8*bt0^3*GE^3*Phif10)/(-1 + w)^4 + 
     (2*bt1^3*lnw*Phif10)/(bt0^3*(-1 + w)^4) - (3*bt1*bt2*lnw*Phif10)/
      (bt0^2*(-1 + w)^4) - (10*bt1^2*GE*lnw*Phif10)/(bt0*(-1 + w)^4) - 
     (12*bt0*bt1*GE^2*lnw*Phif10)/(-1 + w)^4 + (5*bt1^3*lnw^2*Phif10)/
      (2*bt0^3*(-1 + w)^4) + (6*bt1^2*GE*lnw^2*Phif10)/(bt0*(-1 + w)^4) - 
     (bt1^3*lnw^3*Phif10)/(bt0^3*(-1 + w)^4) + (2*bt1^2*lqr*Phif10)/
      (bt0*(-1 + w)^4) - (3*bt2*lqr*Phif10)/(-1 + w)^4 - 
     (10*bt0*bt1*GE*lqr*Phif10)/(-1 + w)^4 - (12*bt0^3*GE^2*lqr*Phif10)/
      (-1 + w)^4 + (5*bt1^2*lnw*lqr*Phif10)/(bt0*(-1 + w)^4) + 
     (12*bt0*bt1*GE*lnw*lqr*Phif10)/(-1 + w)^4 - (3*bt1^2*lnw^2*lqr*Phif10)/
      (bt0*(-1 + w)^4) + (5*bt0*bt1*lqr^2*Phif10)/(2*(-1 + w)^4) + 
     (6*bt0^3*GE*lqr^2*Phif10)/(-1 + w)^4 - (3*bt0*bt1*lnw*lqr^2*Phif10)/
      (-1 + w)^4 - (bt0^3*lqr^3*Phif10)/(-1 + w)^4 + 
     (bt1^3*GE*Phif11)/(2*bt0^3*(-1 + w)^4) - (bt3*GE*Phif11)/
      (2*bt0*(-1 + w)^4) + (4*bt1^2*GE^2*Phif11)/(bt0*(-1 + w)^4) - 
     (6*bt2*GE^2*Phif11)/(-1 + w)^4 - (10*bt0*bt1*GE^3*Phif11)/(-1 + w)^4 - 
     (8*bt0^3*GE^4*Phif11)/(-1 + w)^4 - (2*bt1^3*GE*lnw*Phif11)/
      (bt0^3*(-1 + w)^4) + (3*bt1*bt2*GE*lnw*Phif11)/(bt0^2*(-1 + w)^4) + 
     (10*bt1^2*GE^2*lnw*Phif11)/(bt0*(-1 + w)^4) + 
     (12*bt0*bt1*GE^3*lnw*Phif11)/(-1 + w)^4 - (5*bt1^3*GE*lnw^2*Phif11)/
      (2*bt0^3*(-1 + w)^4) - (6*bt1^2*GE^2*lnw^2*Phif11)/(bt0*(-1 + w)^4) + 
     (bt1^3*GE*lnw^3*Phif11)/(bt0^3*(-1 + w)^4) - (2*bt1^2*GE*lqr*Phif11)/
      (bt0*(-1 + w)^4) + (3*bt2*GE*lqr*Phif11)/(-1 + w)^4 + 
     (10*bt0*bt1*GE^2*lqr*Phif11)/(-1 + w)^4 + (12*bt0^3*GE^3*lqr*Phif11)/
      (-1 + w)^4 - (5*bt1^2*GE*lnw*lqr*Phif11)/(bt0*(-1 + w)^4) - 
     (12*bt0*bt1*GE^2*lnw*lqr*Phif11)/(-1 + w)^4 + 
     (3*bt1^2*GE*lnw^2*lqr*Phif11)/(bt0*(-1 + w)^4) - 
     (5*bt0*bt1*GE*lqr^2*Phif11)/(2*(-1 + w)^4) - (6*bt0^3*GE^2*lqr^2*Phif11)/
      (-1 + w)^4 + (3*bt0*bt1*GE*lnw*lqr^2*Phif11)/(-1 + w)^4 + 
     (bt0^3*GE*lqr^3*Phif11)/(-1 + w)^4 - (2*bt1^2*Phif20)/
      (bt0^2*(-1 + w)^4) + (2*bt2*Phif20)/(bt0*(-1 + w)^4) + 
     (4*bt1*GE*Phif20)/(-1 + w)^4 + (12*bt0^2*GE^2*Phif20)/(-1 + w)^4 - 
     (2*bt1^2*lnw*Phif20)/(bt0^2*(-1 + w)^4) - (12*bt1*GE*lnw*Phif20)/
      (-1 + w)^4 + (3*bt1^2*lnw^2*Phif20)/(bt0^2*(-1 + w)^4) - 
     (2*bt1*lqr*Phif20)/(-1 + w)^4 - (12*bt0^2*GE*lqr*Phif20)/(-1 + w)^4 + 
     (6*bt1*lnw*lqr*Phif20)/(-1 + w)^4 + (3*bt0^2*lqr^2*Phif20)/(-1 + w)^4 + 
     (2*bt1^2*GE*Phif21)/(bt0^2*(-1 + w)^4) - (2*bt2*GE*Phif21)/
      (bt0*(-1 + w)^4) - (4*bt1*GE^2*Phif21)/(-1 + w)^4 - 
     (12*bt0^2*GE^3*Phif21)/(-1 + w)^4 + (2*bt1^2*GE*lnw*Phif21)/
      (bt0^2*(-1 + w)^4) + (12*bt1*GE^2*lnw*Phif21)/(-1 + w)^4 - 
     (3*bt1^2*GE*lnw^2*Phif21)/(bt0^2*(-1 + w)^4) + 
     (2*bt1*GE*lqr*Phif21)/(-1 + w)^4 + (12*bt0^2*GE^2*lqr*Phif21)/
      (-1 + w)^4 - (6*bt1*GE*lnw*lqr*Phif21)/(-1 + w)^4 - 
     (3*bt0^2*GE*lqr^2*Phif21)/(-1 + w)^4 - (2*bt1^2*GE^2*Phif22)/
      (bt0^2*(-1 + w)^4) + (2*bt2*GE^2*Phif22)/(bt0*(-1 + w)^4) + 
     (4*bt1*GE^3*Phif22)/(-1 + w)^4 + (12*bt0^2*GE^4*Phif22)/(-1 + w)^4 - 
     (2*bt1^2*GE^2*lnw*Phif22)/(bt0^2*(-1 + w)^4) - 
     (12*bt1*GE^3*lnw*Phif22)/(-1 + w)^4 + (3*bt1^2*GE^2*lnw^2*Phif22)/
      (bt0^2*(-1 + w)^4) - (2*bt1*GE^2*lqr*Phif22)/(-1 + w)^4 - 
     (12*bt0^2*GE^3*lqr*Phif22)/(-1 + w)^4 + (6*bt1*GE^2*lnw*lqr*Phif22)/
      (-1 + w)^4 + (3*bt0^2*GE^2*lqr^2*Phif22)/(-1 + w)^4 + 
     (6*bt0*GE*Phif30)/(-1 + w)^4 - (3*bt1*lnw*Phif30)/(bt0*(-1 + w)^4) - 
     (3*bt0*lqr*Phif30)/(-1 + w)^4 - (6*bt0*GE^2*Phif31)/(-1 + w)^4 + 
     (3*bt1*GE*lnw*Phif31)/(bt0*(-1 + w)^4) + (3*bt0*GE*lqr*Phif31)/
      (-1 + w)^4 + (6*bt0*GE^3*Phif32)/(-1 + w)^4 - 
     (3*bt1*GE^2*lnw*Phif32)/(bt0*(-1 + w)^4) - (3*bt0*GE^2*lqr*Phif32)/
      (-1 + w)^4 - (6*bt0*GE^4*Phif33)/(-1 + w)^4 + 
     (3*bt1*GE^3*lnw*Phif33)/(bt0*(-1 + w)^4) + (3*bt0*GE^3*lqr*Phif33)/
      (-1 + w)^4 + Phif40/(-1 + w)^4 - (GE*Phif41)/(-1 + w)^4 + 
     (GE^2*Phif42)/(-1 + w)^4 - (GE^3*Phif43)/(-1 + w)^4 + 
     (GE^4*Phif44)/(-1 + w)^4 + (bt1^2*F3)/(bt0^3*(-1 + w)^3) - 
     (bt2*F3)/(bt0^2*(-1 + w)^3) - (bt1^2*C3*GE)/(bt0^3*(-1 + w)^3) + 
     (bt2*C3*GE)/(bt0^2*(-1 + w)^3) + (2*bt1^3*F1*GE)/(bt0^3*(-1 + w)^3) - 
     (2*bt1*bt2*F1*GE)/(bt0^2*(-1 + w)^3) + (4*bt1^2*F2*GE)/
      (bt0^2*(-1 + w)^3) - (4*bt2*F2*GE)/(bt0*(-1 + w)^3) - 
     (2*bt1^3*C1*GE^2)/(bt0^3*(-1 + w)^3) + (2*bt1*bt2*C1*GE^2)/
      (bt0^2*(-1 + w)^3) - (4*bt1^2*C2*GE^2)/(bt0^2*(-1 + w)^3) + 
     (4*bt2*C2*GE^2)/(bt0*(-1 + w)^3) + (4*bt1^2*F1*GE^2)/(bt0*(-1 + w)^3) - 
     (4*bt2*F1*GE^2)/(-1 + w)^3 - (4*bt1^2*C1*GE^3)/(bt0*(-1 + w)^3) + 
     (4*bt2*C1*GE^3)/(-1 + w)^3 - (2*bt1^3*F2*lnw)/(bt0^4*(-1 + w)^3) + 
     (2*bt1*bt2*F2*lnw)/(bt0^3*(-1 + w)^3) + (2*bt1^3*C2*GE*lnw)/
      (bt0^4*(-1 + w)^3) - (2*bt1*bt2*C2*GE*lnw)/(bt0^3*(-1 + w)^3) - 
     (4*bt1^3*F1*GE*lnw)/(bt0^3*(-1 + w)^3) + (4*bt1*bt2*F1*GE*lnw)/
      (bt0^2*(-1 + w)^3) + (4*bt1^3*C1*GE^2*lnw)/(bt0^3*(-1 + w)^3) - 
     (4*bt1*bt2*C1*GE^2*lnw)/(bt0^2*(-1 + w)^3) - 
     (bt1^3*F1*lqr)/(bt0^3*(-1 + w)^3) + (bt1*bt2*F1*lqr)/
      (bt0^2*(-1 + w)^3) - (2*bt1^2*F2*lqr)/(bt0^2*(-1 + w)^3) + 
     (2*bt2*F2*lqr)/(bt0*(-1 + w)^3) + (bt1^3*C1*GE*lqr)/(bt0^3*(-1 + w)^3) - 
     (bt1*bt2*C1*GE*lqr)/(bt0^2*(-1 + w)^3) + (2*bt1^2*C2*GE*lqr)/
      (bt0^2*(-1 + w)^3) - (2*bt2*C2*GE*lqr)/(bt0*(-1 + w)^3) - 
     (4*bt1^2*F1*GE*lqr)/(bt0*(-1 + w)^3) + (4*bt2*F1*GE*lqr)/(-1 + w)^3 + 
     (4*bt1^2*C1*GE^2*lqr)/(bt0*(-1 + w)^3) - (4*bt2*C1*GE^2*lqr)/
      (-1 + w)^3 + (2*bt1^3*F1*lnw*lqr)/(bt0^3*(-1 + w)^3) - 
     (2*bt1*bt2*F1*lnw*lqr)/(bt0^2*(-1 + w)^3) - (2*bt1^3*C1*GE*lnw*lqr)/
      (bt0^3*(-1 + w)^3) + (2*bt1*bt2*C1*GE*lnw*lqr)/(bt0^2*(-1 + w)^3) + 
     (bt1^2*F1*lqr^2)/(bt0*(-1 + w)^3) - (bt2*F1*lqr^2)/(-1 + w)^3 - 
     (bt1^2*C1*GE*lqr^2)/(bt0*(-1 + w)^3) + (bt2*C1*GE*lqr^2)/(-1 + w)^3 - 
     (bt1^3*Phif10)/(bt0^3*(-1 + w)^3) + (bt1*bt2*Phif10)/
      (bt0^2*(-1 + w)^3) - (4*bt1^2*GE*Phif10)/(bt0*(-1 + w)^3) + 
     (4*bt2*GE*Phif10)/(-1 + w)^3 + (2*bt1^3*lnw*Phif10)/(bt0^3*(-1 + w)^3) - 
     (2*bt1*bt2*lnw*Phif10)/(bt0^2*(-1 + w)^3) + (2*bt1^2*lqr*Phif10)/
      (bt0*(-1 + w)^3) - (2*bt2*lqr*Phif10)/(-1 + w)^3 + 
     (bt1^3*GE*Phif11)/(bt0^3*(-1 + w)^3) - (bt1*bt2*GE*Phif11)/
      (bt0^2*(-1 + w)^3) + (4*bt1^2*GE^2*Phif11)/(bt0*(-1 + w)^3) - 
     (4*bt2*GE^2*Phif11)/(-1 + w)^3 - (2*bt1^3*GE*lnw*Phif11)/
      (bt0^3*(-1 + w)^3) + (2*bt1*bt2*GE*lnw*Phif11)/(bt0^2*(-1 + w)^3) - 
     (2*bt1^2*GE*lqr*Phif11)/(bt0*(-1 + w)^3) + (2*bt2*GE*lqr*Phif11)/
      (-1 + w)^3 - (2*bt1^2*Phif20)/(bt0^2*(-1 + w)^3) + 
     (2*bt2*Phif20)/(bt0*(-1 + w)^3) + (2*bt1^2*GE*Phif21)/
      (bt0^2*(-1 + w)^3) - (2*bt2*GE*Phif21)/(bt0*(-1 + w)^3) - 
     (2*bt1^2*GE^2*Phif22)/(bt0^2*(-1 + w)^3) + (2*bt2*GE^2*Phif22)/
      (bt0*(-1 + w)^3) + (bt1^3*F2)/(2*bt0^4*(-1 + w)^2) - 
     (bt1*bt2*F2)/(bt0^3*(-1 + w)^2) + (bt3*F2)/(2*bt0^2*(-1 + w)^2) - 
     (bt1^3*C2*GE)/(2*bt0^4*(-1 + w)^2) + (bt1*bt2*C2*GE)/
      (bt0^3*(-1 + w)^2) - (bt3*C2*GE)/(2*bt0^2*(-1 + w)^2) + 
     (bt1^3*F1*GE)/(bt0^3*(-1 + w)^2) - (2*bt1*bt2*F1*GE)/
      (bt0^2*(-1 + w)^2) + (bt3*F1*GE)/(bt0*(-1 + w)^2) - 
     (bt1^3*C1*GE^2)/(bt0^3*(-1 + w)^2) + (2*bt1*bt2*C1*GE^2)/
      (bt0^2*(-1 + w)^2) - (bt3*C1*GE^2)/(bt0*(-1 + w)^2) - 
     (bt1^3*F1*lqr)/(2*bt0^3*(-1 + w)^2) + (bt1*bt2*F1*lqr)/
      (bt0^2*(-1 + w)^2) - (bt3*F1*lqr)/(2*bt0*(-1 + w)^2) + 
     (bt1^3*C1*GE*lqr)/(2*bt0^3*(-1 + w)^2) - (bt1*bt2*C1*GE*lqr)/
      (bt0^2*(-1 + w)^2) + (bt3*C1*GE*lqr)/(2*bt0*(-1 + w)^2) - 
     (bt1^3*Phif10)/(2*bt0^3*(-1 + w)^2) + (bt1*bt2*Phif10)/
      (bt0^2*(-1 + w)^2) - (bt3*Phif10)/(2*bt0*(-1 + w)^2) + 
     (bt1^3*GE*Phif11)/(2*bt0^3*(-1 + w)^2) - (bt1*bt2*GE*Phif11)/
      (bt0^2*(-1 + w)^2) + (bt3*GE*Phif11)/(2*bt0*(-1 + w)^2) - 
     (bt1^3*C1*zeta2)/(2*bt0^3*(-1 + w)^4) + (bt3*C1*zeta2)/
      (2*bt0*(-1 + w)^4) - (2*bt1^2*C2*zeta2)/(bt0^2*(-1 + w)^4) + 
     (2*bt2*C2*zeta2)/(bt0*(-1 + w)^4) + (C4*zeta2)/(-1 + w)^4 + 
     (2*bt1^2*F1*zeta2)/(bt0*(-1 + w)^4) - (3*bt2*F1*zeta2)/(-1 + w)^4 - 
     (2*bt1*F2*zeta2)/(-1 + w)^4 - (3*bt0*F3*zeta2)/(-1 + w)^4 - 
     (6*bt1^2*C1*GE*zeta2)/(bt0*(-1 + w)^4) + (9*bt2*C1*GE*zeta2)/
      (-1 + w)^4 + (6*bt1*C2*GE*zeta2)/(-1 + w)^4 + 
     (9*bt0*C3*GE*zeta2)/(-1 + w)^4 - (10*bt0*bt1*F1*GE*zeta2)/(-1 + w)^4 - 
     (12*bt0^2*F2*GE*zeta2)/(-1 + w)^4 + (20*bt0*bt1*C1*GE^2*zeta2)/
      (-1 + w)^4 + (24*bt0^2*C2*GE^2*zeta2)/(-1 + w)^4 - 
     (12*bt0^3*F1*GE^2*zeta2)/(-1 + w)^4 + (20*bt0^3*C1*GE^3*zeta2)/
      (-1 + w)^4 + (2*bt1^3*C1*lnw*zeta2)/(bt0^3*(-1 + w)^4) - 
     (3*bt1*bt2*C1*lnw*zeta2)/(bt0^2*(-1 + w)^4) - (2*bt1^2*C2*lnw*zeta2)/
      (bt0^2*(-1 + w)^4) - (3*bt1*C3*lnw*zeta2)/(bt0*(-1 + w)^4) + 
     (5*bt1^2*F1*lnw*zeta2)/(bt0*(-1 + w)^4) + (6*bt1*F2*lnw*zeta2)/
      (-1 + w)^4 - (15*bt1^2*C1*GE*lnw*zeta2)/(bt0*(-1 + w)^4) - 
     (18*bt1*C2*GE*lnw*zeta2)/(-1 + w)^4 + (12*bt0*bt1*F1*GE*lnw*zeta2)/
      (-1 + w)^4 - (24*bt0*bt1*C1*GE^2*lnw*zeta2)/(-1 + w)^4 + 
     (5*bt1^3*C1*lnw^2*zeta2)/(2*bt0^3*(-1 + w)^4) + 
     (3*bt1^2*C2*lnw^2*zeta2)/(bt0^2*(-1 + w)^4) - (3*bt1^2*F1*lnw^2*zeta2)/
      (bt0*(-1 + w)^4) + (9*bt1^2*C1*GE*lnw^2*zeta2)/(bt0*(-1 + w)^4) - 
     (bt1^3*C1*lnw^3*zeta2)/(bt0^3*(-1 + w)^4) + (2*bt1^2*C1*lqr*zeta2)/
      (bt0*(-1 + w)^4) - (3*bt2*C1*lqr*zeta2)/(-1 + w)^4 - 
     (2*bt1*C2*lqr*zeta2)/(-1 + w)^4 - (3*bt0*C3*lqr*zeta2)/(-1 + w)^4 + 
     (5*bt0*bt1*F1*lqr*zeta2)/(-1 + w)^4 + (6*bt0^2*F2*lqr*zeta2)/
      (-1 + w)^4 - (15*bt0*bt1*C1*GE*lqr*zeta2)/(-1 + w)^4 - 
     (18*bt0^2*C2*GE*lqr*zeta2)/(-1 + w)^4 + (12*bt0^3*F1*GE*lqr*zeta2)/
      (-1 + w)^4 - (24*bt0^3*C1*GE^2*lqr*zeta2)/(-1 + w)^4 + 
     (5*bt1^2*C1*lnw*lqr*zeta2)/(bt0*(-1 + w)^4) + (6*bt1*C2*lnw*lqr*zeta2)/
      (-1 + w)^4 - (6*bt0*bt1*F1*lnw*lqr*zeta2)/(-1 + w)^4 + 
     (18*bt0*bt1*C1*GE*lnw*lqr*zeta2)/(-1 + w)^4 - 
     (3*bt1^2*C1*lnw^2*lqr*zeta2)/(bt0*(-1 + w)^4) + 
     (5*bt0*bt1*C1*lqr^2*zeta2)/(2*(-1 + w)^4) + (3*bt0^2*C2*lqr^2*zeta2)/
      (-1 + w)^4 - (3*bt0^3*F1*lqr^2*zeta2)/(-1 + w)^4 + 
     (9*bt0^3*C1*GE*lqr^2*zeta2)/(-1 + w)^4 - (3*bt0*bt1*C1*lnw*lqr^2*zeta2)/
      (-1 + w)^4 - (bt0^3*C1*lqr^3*zeta2)/(-1 + w)^4 + 
     (5*bt0*bt1*Phif10*zeta2)/(-1 + w)^4 + (12*bt0^3*GE*Phif10*zeta2)/
      (-1 + w)^4 - (6*bt0*bt1*lnw*Phif10*zeta2)/(-1 + w)^4 - 
     (6*bt0^3*lqr*Phif10*zeta2)/(-1 + w)^4 + (2*bt1^2*Phif11*zeta2)/
      (bt0*(-1 + w)^4) - (3*bt2*Phif11*zeta2)/(-1 + w)^4 - 
     (15*bt0*bt1*GE*Phif11*zeta2)/(-1 + w)^4 - (24*bt0^3*GE^2*Phif11*zeta2)/
      (-1 + w)^4 + (5*bt1^2*lnw*Phif11*zeta2)/(bt0*(-1 + w)^4) + 
     (18*bt0*bt1*GE*lnw*Phif11*zeta2)/(-1 + w)^4 - 
     (3*bt1^2*lnw^2*Phif11*zeta2)/(bt0*(-1 + w)^4) + 
     (5*bt0*bt1*lqr*Phif11*zeta2)/(-1 + w)^4 + (18*bt0^3*GE*lqr*Phif11*zeta2)/
      (-1 + w)^4 - (6*bt0*bt1*lnw*lqr*Phif11*zeta2)/(-1 + w)^4 - 
     (3*bt0^3*lqr^2*Phif11*zeta2)/(-1 + w)^4 + (6*bt0^2*Phif20*zeta2)/
      (-1 + w)^4 - (2*bt1*Phif21*zeta2)/(-1 + w)^4 - 
     (18*bt0^2*GE*Phif21*zeta2)/(-1 + w)^4 + (6*bt1*lnw*Phif21*zeta2)/
      (-1 + w)^4 + (6*bt0^2*lqr*Phif21*zeta2)/(-1 + w)^4 - 
     (2*bt1^2*Phif22*zeta2)/(bt0^2*(-1 + w)^4) + (2*bt2*Phif22*zeta2)/
      (bt0*(-1 + w)^4) + (8*bt1*GE*Phif22*zeta2)/(-1 + w)^4 + 
     (42*bt0^2*GE^2*Phif22*zeta2)/(-1 + w)^4 - (2*bt1^2*lnw*Phif22*zeta2)/
      (bt0^2*(-1 + w)^4) - (24*bt1*GE*lnw*Phif22*zeta2)/(-1 + w)^4 + 
     (3*bt1^2*lnw^2*Phif22*zeta2)/(bt0^2*(-1 + w)^4) - 
     (2*bt1*lqr*Phif22*zeta2)/(-1 + w)^4 - (24*bt0^2*GE*lqr*Phif22*zeta2)/
      (-1 + w)^4 + (6*bt1*lnw*lqr*Phif22*zeta2)/(-1 + w)^4 + 
     (3*bt0^2*lqr^2*Phif22*zeta2)/(-1 + w)^4 - (3*bt0*Phif31*zeta2)/
      (-1 + w)^4 + (12*bt0*GE*Phif32*zeta2)/(-1 + w)^4 - 
     (3*bt1*lnw*Phif32*zeta2)/(bt0*(-1 + w)^4) - (3*bt0*lqr*Phif32*zeta2)/
      (-1 + w)^4 - (27*bt0*GE^2*Phif33*zeta2)/(-1 + w)^4 + 
     (9*bt1*GE*lnw*Phif33*zeta2)/(bt0*(-1 + w)^4) + 
     (9*bt0*GE*lqr*Phif33*zeta2)/(-1 + w)^4 + (Phif42*zeta2)/(-1 + w)^4 - 
     (3*GE*Phif43*zeta2)/(-1 + w)^4 + (6*GE^2*Phif44*zeta2)/(-1 + w)^4 - 
     (bt1^3*C1*zeta2)/(bt0^3*(-1 + w)^3) + (bt1*bt2*C1*zeta2)/
      (bt0^2*(-1 + w)^3) - (2*bt1^2*C2*zeta2)/(bt0^2*(-1 + w)^3) + 
     (2*bt2*C2*zeta2)/(bt0*(-1 + w)^3) + (2*bt1^2*F1*zeta2)/
      (bt0*(-1 + w)^3) - (2*bt2*F1*zeta2)/(-1 + w)^3 - 
     (6*bt1^2*C1*GE*zeta2)/(bt0*(-1 + w)^3) + (6*bt2*C1*GE*zeta2)/
      (-1 + w)^3 + (2*bt1^3*C1*lnw*zeta2)/(bt0^3*(-1 + w)^3) - 
     (2*bt1*bt2*C1*lnw*zeta2)/(bt0^2*(-1 + w)^3) + (2*bt1^2*C1*lqr*zeta2)/
      (bt0*(-1 + w)^3) - (2*bt2*C1*lqr*zeta2)/(-1 + w)^3 + 
     (2*bt1^2*Phif11*zeta2)/(bt0*(-1 + w)^3) - (2*bt2*Phif11*zeta2)/
      (-1 + w)^3 - (2*bt1^2*Phif22*zeta2)/(bt0^2*(-1 + w)^3) + 
     (2*bt2*Phif22*zeta2)/(bt0*(-1 + w)^3) - (bt1^3*C1*zeta2)/
      (2*bt0^3*(-1 + w)^2) + (bt1*bt2*C1*zeta2)/(bt0^2*(-1 + w)^2) - 
     (bt3*C1*zeta2)/(2*bt0*(-1 + w)^2) + (7*bt0*bt1*C1*zeta2^2)/(-1 + w)^4 + 
     (42*bt0^2*C2*zeta2^2)/(5*(-1 + w)^4) - (21*bt0^3*F1*zeta2^2)/
      (5*(-1 + w)^4) + (21*bt0^3*C1*GE*zeta2^2)/(-1 + w)^4 - 
     (42*bt0*bt1*C1*lnw*zeta2^2)/(5*(-1 + w)^4) - (42*bt0^3*C1*lqr*zeta2^2)/
      (5*(-1 + w)^4) - (42*bt0^3*Phif11*zeta2^2)/(5*(-1 + w)^4) + 
     (96*bt0^2*Phif22*zeta2^2)/(5*(-1 + w)^4) - (81*bt0*Phif33*zeta2^2)/
      (5*(-1 + w)^4) + (27*Phif44*zeta2^2)/(5*(-1 + w)^4) - 
     (2*bt1^2*C1*zeta3)/(bt0*(-1 + w)^4) + (3*bt2*C1*zeta3)/(-1 + w)^4 + 
     (2*bt1*C2*zeta3)/(-1 + w)^4 + (3*bt0*C3*zeta3)/(-1 + w)^4 - 
     (10*bt0*bt1*F1*zeta3)/(3*(-1 + w)^4) - (4*bt0^2*F2*zeta3)/(-1 + w)^4 + 
     (40*bt0*bt1*C1*GE*zeta3)/(3*(-1 + w)^4) + (16*bt0^2*C2*GE*zeta3)/
      (-1 + w)^4 - (8*bt0^3*F1*GE*zeta3)/(-1 + w)^4 + 
     (20*bt0^3*C1*GE^2*zeta3)/(-1 + w)^4 - (5*bt1^2*C1*lnw*zeta3)/
      (bt0*(-1 + w)^4) - (6*bt1*C2*lnw*zeta3)/(-1 + w)^4 + 
     (4*bt0*bt1*F1*lnw*zeta3)/(-1 + w)^4 - (16*bt0*bt1*C1*GE*lnw*zeta3)/
      (-1 + w)^4 + (3*bt1^2*C1*lnw^2*zeta3)/(bt0*(-1 + w)^4) - 
     (5*bt0*bt1*C1*lqr*zeta3)/(-1 + w)^4 - (6*bt0^2*C2*lqr*zeta3)/
      (-1 + w)^4 + (4*bt0^3*F1*lqr*zeta3)/(-1 + w)^4 - 
     (16*bt0^3*C1*GE*lqr*zeta3)/(-1 + w)^4 + (6*bt0*bt1*C1*lnw*lqr*zeta3)/
      (-1 + w)^4 + (3*bt0^3*C1*lqr^2*zeta3)/(-1 + w)^4 + 
     (4*bt0^3*Phif10*zeta3)/(-1 + w)^4 - (5*bt0*bt1*Phif11*zeta3)/
      (-1 + w)^4 - (16*bt0^3*GE*Phif11*zeta3)/(-1 + w)^4 + 
     (6*bt0*bt1*lnw*Phif11*zeta3)/(-1 + w)^4 + (6*bt0^3*lqr*Phif11*zeta3)/
      (-1 + w)^4 - (6*bt0^2*Phif21*zeta3)/(-1 + w)^4 + 
     (4*bt1*Phif22*zeta3)/(-1 + w)^4 + (36*bt0^2*GE*Phif22*zeta3)/
      (-1 + w)^4 - (12*bt1*lnw*Phif22*zeta3)/(-1 + w)^4 - 
     (12*bt0^2*lqr*Phif22*zeta3)/(-1 + w)^4 + (6*bt0*Phif32*zeta3)/
      (-1 + w)^4 - (30*bt0*GE*Phif33*zeta3)/(-1 + w)^4 + 
     (6*bt1*lnw*Phif33*zeta3)/(bt0*(-1 + w)^4) + (6*bt0*lqr*Phif33*zeta3)/
      (-1 + w)^4 - (2*Phif43*zeta3)/(-1 + w)^4 + (8*GE*Phif44*zeta3)/
      (-1 + w)^4 - (2*bt1^2*C1*zeta3)/(bt0*(-1 + w)^3) + 
     (2*bt2*C1*zeta3)/(-1 + w)^3 + (10*bt0^3*C1*zeta2*zeta3)/(-1 + w)^4 + 
     (6*bt0^3*C1*zeta5)/(-1 + w)^4),
 
h41 -> ((bt1^3*C2)/(4*bt0^4) - (bt1*bt2*C2)/(2*bt0^3) + (bt3*C2)/(4*bt0^2) - 
     (bt1^2*C3)/(4*bt0^3) + (bt2*C3)/(4*bt0^2) + (bt1*C4)/(4*bt0^2) + 
     C4*lfr - (bt2*C1*lfr^2)/2 - bt1*C2*lfr^2 - (3*bt0*C3*lfr^2)/2 + 
     (5*bt0*bt1*C1*lfr^3)/6 + bt0^2*C2*lfr^3 - (bt0^3*C1*lfr^4)/4 + 
     (bt1^3*C2)/(4*bt0^4*(-1 + w)^4) - (bt1*bt2*C2)/(2*bt0^3*(-1 + w)^4) + 
     (bt3*C2)/(4*bt0^2*(-1 + w)^4) - (3*bt1^2*C3)/(4*bt0^3*(-1 + w)^4) + 
     (3*bt2*C3)/(4*bt0^2*(-1 + w)^4) - (bt1*C4)/(4*bt0^2*(-1 + w)^4) - 
     (bt1^3*C1*GE)/(bt0^3*(-1 + w)^4) + (bt3*C1*GE)/(bt0*(-1 + w)^4) - 
     (4*bt1^2*C2*GE)/(bt0^2*(-1 + w)^4) + (4*bt2*C2*GE)/(bt0*(-1 + w)^4) + 
     (2*C4*GE)/(-1 + w)^4 - (4*bt1^2*C1*GE^2)/(bt0*(-1 + w)^4) + 
     (6*bt2*C1*GE^2)/(-1 + w)^4 + (4*bt1*C2*GE^2)/(-1 + w)^4 + 
     (6*bt0*C3*GE^2)/(-1 + w)^4 + (20*bt0*bt1*C1*GE^3)/(3*(-1 + w)^4) + 
     (8*bt0^2*C2*GE^3)/(-1 + w)^4 + (4*bt0^3*C1*GE^4)/(-1 + w)^4 + 
     (2*bt1^3*C2*lnw)/(bt0^4*(-1 + w)^4) - (2*bt1*bt2*C2*lnw)/
      (bt0^3*(-1 + w)^4) - (bt1*C4*lnw)/(bt0^2*(-1 + w)^4) + 
     (4*bt1^3*C1*GE*lnw)/(bt0^3*(-1 + w)^4) - (6*bt1*bt2*C1*GE*lnw)/
      (bt0^2*(-1 + w)^4) - (4*bt1^2*C2*GE*lnw)/(bt0^2*(-1 + w)^4) - 
     (6*bt1*C3*GE*lnw)/(bt0*(-1 + w)^4) - (10*bt1^2*C1*GE^2*lnw)/
      (bt0*(-1 + w)^4) - (12*bt1*C2*GE^2*lnw)/(-1 + w)^4 - 
     (8*bt0*bt1*C1*GE^3*lnw)/(-1 + w)^4 + (bt1^3*C2*lnw^2)/
      (bt0^4*(-1 + w)^4) + (3*bt1^2*C3*lnw^2)/(2*bt0^3*(-1 + w)^4) + 
     (5*bt1^3*C1*GE*lnw^2)/(bt0^3*(-1 + w)^4) + (6*bt1^2*C2*GE*lnw^2)/
      (bt0^2*(-1 + w)^4) + (6*bt1^2*C1*GE^2*lnw^2)/(bt0*(-1 + w)^4) - 
     (bt1^3*C2*lnw^3)/(bt0^4*(-1 + w)^4) - (2*bt1^3*C1*GE*lnw^3)/
      (bt0^3*(-1 + w)^4) + (bt1^3*C1*lqr)/(2*bt0^3*(-1 + w)^4) - 
     (bt3*C1*lqr)/(2*bt0*(-1 + w)^4) + (2*bt1^2*C2*lqr)/(bt0^2*(-1 + w)^4) - 
     (2*bt2*C2*lqr)/(bt0*(-1 + w)^4) - (C4*lqr)/(-1 + w)^4 + 
     (4*bt1^2*C1*GE*lqr)/(bt0*(-1 + w)^4) - (6*bt2*C1*GE*lqr)/(-1 + w)^4 - 
     (4*bt1*C2*GE*lqr)/(-1 + w)^4 - (6*bt0*C3*GE*lqr)/(-1 + w)^4 - 
     (10*bt0*bt1*C1*GE^2*lqr)/(-1 + w)^4 - (12*bt0^2*C2*GE^2*lqr)/
      (-1 + w)^4 - (8*bt0^3*C1*GE^3*lqr)/(-1 + w)^4 - 
     (2*bt1^3*C1*lnw*lqr)/(bt0^3*(-1 + w)^4) + (3*bt1*bt2*C1*lnw*lqr)/
      (bt0^2*(-1 + w)^4) + (2*bt1^2*C2*lnw*lqr)/(bt0^2*(-1 + w)^4) + 
     (3*bt1*C3*lnw*lqr)/(bt0*(-1 + w)^4) + (10*bt1^2*C1*GE*lnw*lqr)/
      (bt0*(-1 + w)^4) + (12*bt1*C2*GE*lnw*lqr)/(-1 + w)^4 + 
     (12*bt0*bt1*C1*GE^2*lnw*lqr)/(-1 + w)^4 - (5*bt1^3*C1*lnw^2*lqr)/
      (2*bt0^3*(-1 + w)^4) - (3*bt1^2*C2*lnw^2*lqr)/(bt0^2*(-1 + w)^4) - 
     (6*bt1^2*C1*GE*lnw^2*lqr)/(bt0*(-1 + w)^4) + (bt1^3*C1*lnw^3*lqr)/
      (bt0^3*(-1 + w)^4) - (bt1^2*C1*lqr^2)/(bt0*(-1 + w)^4) + 
     (3*bt2*C1*lqr^2)/(2*(-1 + w)^4) + (bt1*C2*lqr^2)/(-1 + w)^4 + 
     (3*bt0*C3*lqr^2)/(2*(-1 + w)^4) + (5*bt0*bt1*C1*GE*lqr^2)/(-1 + w)^4 + 
     (6*bt0^2*C2*GE*lqr^2)/(-1 + w)^4 + (6*bt0^3*C1*GE^2*lqr^2)/(-1 + w)^4 - 
     (5*bt1^2*C1*lnw*lqr^2)/(2*bt0*(-1 + w)^4) - (3*bt1*C2*lnw*lqr^2)/
      (-1 + w)^4 - (6*bt0*bt1*C1*GE*lnw*lqr^2)/(-1 + w)^4 + 
     (3*bt1^2*C1*lnw^2*lqr^2)/(2*bt0*(-1 + w)^4) - (5*bt0*bt1*C1*lqr^3)/
      (6*(-1 + w)^4) - (bt0^2*C2*lqr^3)/(-1 + w)^4 - 
     (2*bt0^3*C1*GE*lqr^3)/(-1 + w)^4 + (bt0*bt1*C1*lnw*lqr^3)/(-1 + w)^4 + 
     (bt0^3*C1*lqr^4)/(4*(-1 + w)^4) + (bt1^3*Phif11)/(2*bt0^3*(-1 + w)^4) - 
     (bt3*Phif11)/(2*bt0*(-1 + w)^4) + (4*bt1^2*GE*Phif11)/(bt0*(-1 + w)^4) - 
     (6*bt2*GE*Phif11)/(-1 + w)^4 - (10*bt0*bt1*GE^2*Phif11)/(-1 + w)^4 - 
     (8*bt0^3*GE^3*Phif11)/(-1 + w)^4 - (2*bt1^3*lnw*Phif11)/
      (bt0^3*(-1 + w)^4) + (3*bt1*bt2*lnw*Phif11)/(bt0^2*(-1 + w)^4) + 
     (10*bt1^2*GE*lnw*Phif11)/(bt0*(-1 + w)^4) + (12*bt0*bt1*GE^2*lnw*Phif11)/
      (-1 + w)^4 - (5*bt1^3*lnw^2*Phif11)/(2*bt0^3*(-1 + w)^4) - 
     (6*bt1^2*GE*lnw^2*Phif11)/(bt0*(-1 + w)^4) + (bt1^3*lnw^3*Phif11)/
      (bt0^3*(-1 + w)^4) - (2*bt1^2*lqr*Phif11)/(bt0*(-1 + w)^4) + 
     (3*bt2*lqr*Phif11)/(-1 + w)^4 + (10*bt0*bt1*GE*lqr*Phif11)/(-1 + w)^4 + 
     (12*bt0^3*GE^2*lqr*Phif11)/(-1 + w)^4 - (5*bt1^2*lnw*lqr*Phif11)/
      (bt0*(-1 + w)^4) - (12*bt0*bt1*GE*lnw*lqr*Phif11)/(-1 + w)^4 + 
     (3*bt1^2*lnw^2*lqr*Phif11)/(bt0*(-1 + w)^4) - (5*bt0*bt1*lqr^2*Phif11)/
      (2*(-1 + w)^4) - (6*bt0^3*GE*lqr^2*Phif11)/(-1 + w)^4 + 
     (3*bt0*bt1*lnw*lqr^2*Phif11)/(-1 + w)^4 + (bt0^3*lqr^3*Phif11)/
      (-1 + w)^4 + (2*bt1^2*Phif21)/(bt0^2*(-1 + w)^4) - 
     (2*bt2*Phif21)/(bt0*(-1 + w)^4) - (4*bt1*GE*Phif21)/(-1 + w)^4 - 
     (12*bt0^2*GE^2*Phif21)/(-1 + w)^4 + (2*bt1^2*lnw*Phif21)/
      (bt0^2*(-1 + w)^4) + (12*bt1*GE*lnw*Phif21)/(-1 + w)^4 - 
     (3*bt1^2*lnw^2*Phif21)/(bt0^2*(-1 + w)^4) + (2*bt1*lqr*Phif21)/
      (-1 + w)^4 + (12*bt0^2*GE*lqr*Phif21)/(-1 + w)^4 - 
     (6*bt1*lnw*lqr*Phif21)/(-1 + w)^4 - (3*bt0^2*lqr^2*Phif21)/(-1 + w)^4 - 
     (4*bt1^2*GE*Phif22)/(bt0^2*(-1 + w)^4) + (4*bt2*GE*Phif22)/
      (bt0*(-1 + w)^4) + (8*bt1*GE^2*Phif22)/(-1 + w)^4 + 
     (24*bt0^2*GE^3*Phif22)/(-1 + w)^4 - (4*bt1^2*GE*lnw*Phif22)/
      (bt0^2*(-1 + w)^4) - (24*bt1*GE^2*lnw*Phif22)/(-1 + w)^4 + 
     (6*bt1^2*GE*lnw^2*Phif22)/(bt0^2*(-1 + w)^4) - 
     (4*bt1*GE*lqr*Phif22)/(-1 + w)^4 - (24*bt0^2*GE^2*lqr*Phif22)/
      (-1 + w)^4 + (12*bt1*GE*lnw*lqr*Phif22)/(-1 + w)^4 + 
     (6*bt0^2*GE*lqr^2*Phif22)/(-1 + w)^4 - (6*bt0*GE*Phif31)/(-1 + w)^4 + 
     (3*bt1*lnw*Phif31)/(bt0*(-1 + w)^4) + (3*bt0*lqr*Phif31)/(-1 + w)^4 + 
     (12*bt0*GE^2*Phif32)/(-1 + w)^4 - (6*bt1*GE*lnw*Phif32)/
      (bt0*(-1 + w)^4) - (6*bt0*GE*lqr*Phif32)/(-1 + w)^4 - 
     (18*bt0*GE^3*Phif33)/(-1 + w)^4 + (9*bt1*GE^2*lnw*Phif33)/
      (bt0*(-1 + w)^4) + (9*bt0*GE^2*lqr*Phif33)/(-1 + w)^4 - 
     Phif41/(-1 + w)^4 + (2*GE*Phif42)/(-1 + w)^4 - 
     (3*GE^2*Phif43)/(-1 + w)^4 + (4*GE^3*Phif44)/(-1 + w)^4 - 
     (bt1^2*C3)/(bt0^3*(-1 + w)^3) + (bt2*C3)/(bt0^2*(-1 + w)^3) - 
     (2*bt1^3*C1*GE)/(bt0^3*(-1 + w)^3) + (2*bt1*bt2*C1*GE)/
      (bt0^2*(-1 + w)^3) - (4*bt1^2*C2*GE)/(bt0^2*(-1 + w)^3) + 
     (4*bt2*C2*GE)/(bt0*(-1 + w)^3) - (4*bt1^2*C1*GE^2)/(bt0*(-1 + w)^3) + 
     (4*bt2*C1*GE^2)/(-1 + w)^3 + (2*bt1^3*C2*lnw)/(bt0^4*(-1 + w)^3) - 
     (2*bt1*bt2*C2*lnw)/(bt0^3*(-1 + w)^3) + (4*bt1^3*C1*GE*lnw)/
      (bt0^3*(-1 + w)^3) - (4*bt1*bt2*C1*GE*lnw)/(bt0^2*(-1 + w)^3) + 
     (bt1^3*C1*lqr)/(bt0^3*(-1 + w)^3) - (bt1*bt2*C1*lqr)/
      (bt0^2*(-1 + w)^3) + (2*bt1^2*C2*lqr)/(bt0^2*(-1 + w)^3) - 
     (2*bt2*C2*lqr)/(bt0*(-1 + w)^3) + (4*bt1^2*C1*GE*lqr)/(bt0*(-1 + w)^3) - 
     (4*bt2*C1*GE*lqr)/(-1 + w)^3 - (2*bt1^3*C1*lnw*lqr)/(bt0^3*(-1 + w)^3) + 
     (2*bt1*bt2*C1*lnw*lqr)/(bt0^2*(-1 + w)^3) - (bt1^2*C1*lqr^2)/
      (bt0*(-1 + w)^3) + (bt2*C1*lqr^2)/(-1 + w)^3 + 
     (bt1^3*Phif11)/(bt0^3*(-1 + w)^3) - (bt1*bt2*Phif11)/
      (bt0^2*(-1 + w)^3) + (4*bt1^2*GE*Phif11)/(bt0*(-1 + w)^3) - 
     (4*bt2*GE*Phif11)/(-1 + w)^3 - (2*bt1^3*lnw*Phif11)/(bt0^3*(-1 + w)^3) + 
     (2*bt1*bt2*lnw*Phif11)/(bt0^2*(-1 + w)^3) - (2*bt1^2*lqr*Phif11)/
      (bt0*(-1 + w)^3) + (2*bt2*lqr*Phif11)/(-1 + w)^3 + 
     (2*bt1^2*Phif21)/(bt0^2*(-1 + w)^3) - (2*bt2*Phif21)/(bt0*(-1 + w)^3) - 
     (4*bt1^2*GE*Phif22)/(bt0^2*(-1 + w)^3) + (4*bt2*GE*Phif22)/
      (bt0*(-1 + w)^3) - (bt1^3*C2)/(2*bt0^4*(-1 + w)^2) + 
     (bt1*bt2*C2)/(bt0^3*(-1 + w)^2) - (bt3*C2)/(2*bt0^2*(-1 + w)^2) - 
     (bt1^3*C1*GE)/(bt0^3*(-1 + w)^2) + (2*bt1*bt2*C1*GE)/
      (bt0^2*(-1 + w)^2) - (bt3*C1*GE)/(bt0*(-1 + w)^2) + 
     (bt1^3*C1*lqr)/(2*bt0^3*(-1 + w)^2) - (bt1*bt2*C1*lqr)/
      (bt0^2*(-1 + w)^2) + (bt3*C1*lqr)/(2*bt0*(-1 + w)^2) + 
     (bt1^3*Phif11)/(2*bt0^3*(-1 + w)^2) - (bt1*bt2*Phif11)/
      (bt0^2*(-1 + w)^2) + (bt3*Phif11)/(2*bt0*(-1 + w)^2) - 
     (2*bt1^2*C1*zeta2)/(bt0*(-1 + w)^4) + (3*bt2*C1*zeta2)/(-1 + w)^4 + 
     (2*bt1*C2*zeta2)/(-1 + w)^4 + (3*bt0*C3*zeta2)/(-1 + w)^4 + 
     (10*bt0*bt1*C1*GE*zeta2)/(-1 + w)^4 + (12*bt0^2*C2*GE*zeta2)/
      (-1 + w)^4 + (12*bt0^3*C1*GE^2*zeta2)/(-1 + w)^4 - 
     (5*bt1^2*C1*lnw*zeta2)/(bt0*(-1 + w)^4) - (6*bt1*C2*lnw*zeta2)/
      (-1 + w)^4 - (12*bt0*bt1*C1*GE*lnw*zeta2)/(-1 + w)^4 + 
     (3*bt1^2*C1*lnw^2*zeta2)/(bt0*(-1 + w)^4) - (5*bt0*bt1*C1*lqr*zeta2)/
      (-1 + w)^4 - (6*bt0^2*C2*lqr*zeta2)/(-1 + w)^4 - 
     (12*bt0^3*C1*GE*lqr*zeta2)/(-1 + w)^4 + (6*bt0*bt1*C1*lnw*lqr*zeta2)/
      (-1 + w)^4 + (3*bt0^3*C1*lqr^2*zeta2)/(-1 + w)^4 - 
     (5*bt0*bt1*Phif11*zeta2)/(-1 + w)^4 - (12*bt0^3*GE*Phif11*zeta2)/
      (-1 + w)^4 + (6*bt0*bt1*lnw*Phif11*zeta2)/(-1 + w)^4 + 
     (6*bt0^3*lqr*Phif11*zeta2)/(-1 + w)^4 - (6*bt0^2*Phif21*zeta2)/
      (-1 + w)^4 + (4*bt1*Phif22*zeta2)/(-1 + w)^4 + 
     (36*bt0^2*GE*Phif22*zeta2)/(-1 + w)^4 - (12*bt1*lnw*Phif22*zeta2)/
      (-1 + w)^4 - (12*bt0^2*lqr*Phif22*zeta2)/(-1 + w)^4 + 
     (6*bt0*Phif32*zeta2)/(-1 + w)^4 - (36*bt0*GE*Phif33*zeta2)/(-1 + w)^4 + 
     (9*bt1*lnw*Phif33*zeta2)/(bt0*(-1 + w)^4) + (9*bt0*lqr*Phif33*zeta2)/
      (-1 + w)^4 - (3*Phif43*zeta2)/(-1 + w)^4 + (12*GE*Phif44*zeta2)/
      (-1 + w)^4 - (2*bt1^2*C1*zeta2)/(bt0*(-1 + w)^3) + 
     (2*bt2*C1*zeta2)/(-1 + w)^3 + (21*bt0^3*C1*zeta2^2)/(5*(-1 + w)^4) + 
     (10*bt0*bt1*C1*zeta3)/(3*(-1 + w)^4) + (4*bt0^2*C2*zeta3)/(-1 + w)^4 + 
     (8*bt0^3*C1*GE*zeta3)/(-1 + w)^4 - (4*bt0*bt1*C1*lnw*zeta3)/(-1 + w)^4 - 
     (4*bt0^3*C1*lqr*zeta3)/(-1 + w)^4 - (4*bt0^3*Phif11*zeta3)/(-1 + w)^4 + 
     (12*bt0^2*Phif22*zeta3)/(-1 + w)^4 - (18*bt0*Phif33*zeta3)/(-1 + w)^4 + 
     (8*Phif44*zeta3)/(-1 + w)^4),
 
h42 -> ((-2*bt1^2*Phif22)/(bt0^2*(-1 + w)^4) + (2*bt2*Phif22)/
      (bt0*(-1 + w)^4) + (4*bt1*GE*Phif22)/(-1 + w)^4 + 
     (12*bt0^2*GE^2*Phif22)/(-1 + w)^4 - (2*bt1^2*lnw*Phif22)/
      (bt0^2*(-1 + w)^4) - (12*bt1*GE*lnw*Phif22)/(-1 + w)^4 + 
     (3*bt1^2*lnw^2*Phif22)/(bt0^2*(-1 + w)^4) - (2*bt1*lqr*Phif22)/
      (-1 + w)^4 - (12*bt0^2*GE*lqr*Phif22)/(-1 + w)^4 + 
     (6*bt1*lnw*lqr*Phif22)/(-1 + w)^4 + (3*bt0^2*lqr^2*Phif22)/(-1 + w)^4 + 
     (6*bt0*GE*Phif32)/(-1 + w)^4 - (3*bt1*lnw*Phif32)/(bt0*(-1 + w)^4) - 
     (3*bt0*lqr*Phif32)/(-1 + w)^4 - (18*bt0*GE^2*Phif33)/(-1 + w)^4 + 
     (9*bt1*GE*lnw*Phif33)/(bt0*(-1 + w)^4) + (9*bt0*GE*lqr*Phif33)/
      (-1 + w)^4 + Phif42/(-1 + w)^4 - (3*GE*Phif43)/(-1 + w)^4 + 
     (6*GE^2*Phif44)/(-1 + w)^4 - (2*bt1^2*Phif22)/(bt0^2*(-1 + w)^3) + 
     (2*bt2*Phif22)/(bt0*(-1 + w)^3) + (6*bt0^2*Phif22*zeta2)/(-1 + w)^4 - 
     (9*bt0*Phif33*zeta2)/(-1 + w)^4 + (6*Phif44*zeta2)/(-1 + w)^4),
 
h43 ->( (-6*bt0*GE*Phif33)/(-1 + w)^4 + (3*bt1*lnw*Phif33)/(bt0*(-1 + w)^4) + 
     (3*bt0*lqr*Phif33)/(-1 + w)^4 - Phif43/(-1 + w)^4 + 
     (4*GE*Phif44)/(-1 + w)^4),
 
h44 -> (Phif44/(-1 + w)^4)

}



Phifg = {

Phif10g -> ( Ca * ( 2 )),

Phif11g -> (0),

Phif20g -> ( Ca*nf * (  - 136/27 + 8/3*zeta2 )

           + Ca^2 * ( 904/27 - 28*zeta3 - 104/3*zeta2 )),

Phif21g -> ( Ca*nf * (  - 2/3 ) + Ca^2 * ( 2/3 )),

Phif22g -> ( Ca^2 * (  - 4 )),

Phif30g -> ( Ca*nf^2 * (  - 232/729 + 32/27*zeta3 - 176/27*zeta2 )
           + Ca^2*nf * (  - 80860/729 + 704/9*zeta3 + 11960/81*zeta2 - 24/5*
           zeta2^2 ) + Ca^3 * ( 423704/729 + 192*zeta5 - 18188/27*zeta3 - 55448/81*zeta2 + 
           176/3*zeta2*zeta3 + 1384/15*zeta2^2 ) 
           + Cf*Ca*nf * (  - 2158/27 + 472/9*zeta3 + 16/3*zeta2 + 32/5*zeta2^2 )),

Phif31g -> ( Ca*nf^2 * ( 56/27 ) + Ca^2*nf * ( 1528/81 - 8*zeta3 - 152/9*zeta2 )
           + Ca^3 * (  - 18988/81 + 448/3*zeta3 + 752/9*zeta2 )
           + Cf*Ca*nf * ( 4 - 8/3*zeta2 )),

Phif32g -> ( Ca*nf^2 * ( 8/27 ) + Ca^2*nf * ( 164/27 + 2/3*zeta2 )
          + Ca^3 * (  - 1432/27 + 40/3*zeta2 )),

Phif33g -> ( Ca^2*nf * ( 32/27 ) + Ca^3 * (  - 176/27 )),

Phif40g -> ( dAA * (  - 1760/3*zeta5 - 64/3*zeta3 + 192*zeta3^2 + 64*zeta2 + 3968/
           35*zeta2^3 )

           + nfdAF * ( 640/3*zeta5 + 128/3*zeta3 - 128*zeta2 )

           + Ca*nf^3 * ( 2000/729 - 304/9*zeta3 - 1616/81*zeta2 + 32/45*zeta2^2 )

           + Ca^2*nf^2 * (  - 58045/486 + 7976/9*zeta3 + 51362/81*zeta2 - 184/3*
           zeta2*zeta3 - 4352/45*zeta2^2 )

           + Ca^3*nf * ( 571387/486 + 680/9*zeta5 - 22112/3*zeta3 - 424186/81*
           zeta2 + 4900/3*zeta2*zeta3 + 51088/45*zeta2^2 - 352/5*zeta2^3 )

           + Ca^4 * (  - 4520317/1458 - 7700/9*zeta5 + 171968/9*zeta3 + 8*zeta3^2
           + 1021036/81*zeta2 - 7480*zeta2*zeta3 - 152788/45*zeta2^2 + 50672/
           105*zeta2^3 )

           + Cf*Ca*nf^2 * (  - 7001/81 + 368/3*zeta3 + 424/3*zeta2 - 64*zeta2*
           zeta3 - 16/3*zeta2^2 )

           + Cf*Ca^2*nf * ( 100225/162 - 80*zeta5 - 2704/3*zeta3 - 2708/3*zeta2 + 
           416*zeta2*zeta3 + 184/3*zeta2^2 )

           + Cf^2*Ca*nf * (  - 286/9 + 160*zeta5 - 296/3*zeta3 + 4*zeta2 )

           + Phig40 + zeta2*C4),

Phif41g -> ( Ca*nf^3 * (  - 16/27*zeta2 )

           + Ca^2*nf^2 * (  - 320/9*zeta3 - 32*zeta2 + 8/3*zeta2^2 )

           + Ca^3*nf * ( 3520/9*zeta3 + 4516/9*zeta2 - 268/3*zeta2^2 )

           + Ca^4 * (  - 9680/9*zeta3 - 42692/27*zeta2 + 1232/3*zeta2^2 )

           + Cf*Ca^2*nf * ( 32*zeta2 )

           + Phig41),

Phif42g -> ( Ca^2*nf^2 * (  - 32/9*zeta2 )

           + Ca^3*nf * ( 352/9*zeta2 )

           + Ca^4 * (  - 968/9*zeta2 )

           + Phig42),

Phif43g -> ( Phig43),

Phif44g -> (Phig44)

}

Phifq = {

Phif10q ->( Cf * ( 2 )),

Phif11q -> (0),

Phif20q -> ( Cf*nf * (  - 268/27 + 8/3*zeta2 )
           + Cf*Ca * ( 1000/27 - 28*zeta3 - 56/3*zeta2 )
           + Cf^2 * (  - 16*zeta2 )),

Phif21q -> ( Cf*Ca * ( 10 ) + Cf^2 * (  - 10 )),

Phif22q -> (Cf^2 * (  - 4 )),

Phif30q -> ( Cf*nf^2 * ( 10856/729 + 32/27*zeta3 - 304/27*zeta2 )
           + Cf*Ca*nf * (  - 118984/729 + 196/3*zeta3 + 11816/81*zeta2 - 208/15*
           zeta2^2 ) + Cf*Ca^2 * ( 587684/729 + 192*zeta5 - 21692/27*zeta3 - 40844/81*zeta2
           + 176/3*zeta2*zeta3 + 656/15*zeta2^2 ) + Cf^2*nf * (  - 1144/9 + 96*zeta3 
           + 1432/27*zeta2 + 32/5*zeta2^2 ) + Cf^2*Ca * (  - 5143/27 + 460/9*zeta3 - 5548/27*zeta2 + 1312/15*
           zeta2^2 ) + Cf^3 * ( 23 + 48*zeta3 - 32/3*zeta2 - 448/15*zeta2^2 )),

Phif31q -> ( Cf*Ca*nf * (  - 256/9 - 28/9*zeta2 ) + Cf*Ca^2 * ( 244/9 + 24*zeta3 - 8/9*zeta2 )
           + Cf^2*nf * ( 3952/81 - 64/9*zeta2 ) + Cf^2*Ca * (  - 18436/81 + 544/3*zeta3 + 436/9*zeta2 )
           + Cf^3 * (  - 64/3 - 64*zeta3 + 80/3*zeta2 )),

Phif32q -> ( Cf*Ca*nf * (  - 10/3 ) + Cf*Ca^2 * ( 34 - 10/3*zeta2 )
           + Cf^2*nf * ( 40/3 ) + Cf^2*Ca * (  - 96 + 52/3*zeta2 )
           + Cf^3 * ( 16/3 )),

Phif33q -> ( Cf^2*nf * ( 32/27 ) + Cf^2*Ca * (  - 176/27 )),


Phif40q -> ( nfdFF * ( 640/3*zeta5 + 128/3*zeta3 - 128*zeta2 )

           + dFA * (  - 1760/3*zeta5 - 64/3*zeta3 + 192*zeta3^2 + 64*zeta2 + 3968/
           35*zeta2^3 )

           + Cf*nf^3 * ( 2000/729 - 1408/27*zeta3 - 3488/81*zeta2 + 32/45*zeta2^2)

           + Cf*Ca*nf^2 * (  - 58045/486 + 2768/3*zeta3 + 23318/27*zeta2 - 128/3*
           zeta2*zeta3 - 4136/45*zeta2^2 )

           + Cf*Ca^2*nf * ( 571387/486 + 680/9*zeta5 - 51184/9*zeta3 - 151790/27*
           zeta2 + 2600/3*zeta2*zeta3 + 47932/45*zeta2^2 - 352/5*zeta2^3 )

           + Cf*Ca^3 * (  - 4520317/1458 - 7700/9*zeta5 + 333772/27*zeta3 + 8*
           zeta3^2 + 956336/81*zeta2 - 3828*zeta2*zeta3 - 141964/45*zeta2^2 + 
           50672/105*zeta2^3 )

           + Cf^2*nf^2 * (  - 7001/81 + 896/3*zeta3 + 18704/81*zeta2 - 64*zeta2*
           zeta3 - 352/15*zeta2^2 )

           + Cf^2*Ca*nf * ( 100225/162 - 80*zeta5 - 9328/3*zeta3 - 128296/81*zeta2
           + 2992/3*zeta2*zeta3 + 1304/5*zeta2^2 )

           + Cf^2*Ca^2 * ( 7140*zeta3 + 109430/81*zeta2 - 9592/3*zeta2*zeta3 - 
           8228/15*zeta2^2 )

           + Cf^3*nf * (  - 286/9 + 160*zeta5 - 280*zeta3 - 56/3*zeta2 + 64*zeta2*
           zeta3 - 128/3*zeta2^2 )

           + Cf^3*Ca * ( 352/3*zeta3 + 506/3*zeta2 - 352*zeta2*zeta3 + 704/3*
           zeta2^2 )

           + Phiq40 + zeta2*C4),

Phif41q -> ( Cf*Ca*nf^2 * ( 40/3*zeta2 )

           + Cf*Ca^2*nf * (  - 84*zeta2 - 40/3*zeta2^2 )

           + Cf*Ca^3 * ( 176/3*zeta2 + 220/3*zeta2^2 )

           + Cf^2*nf^2 * (  - 320/9*zeta3 - 400/9*zeta2 )

           + Cf^2*Ca*nf * ( 3520/9*zeta3 + 4832/9*zeta2 - 176/3*zeta2^2 )

           + Cf^2*Ca^2 * (  - 9680/9*zeta3 - 13468/9*zeta2 + 968/3*zeta2^2 )

           + Cf^3*nf * ( 160/3*zeta2 )

           + Cf^3*Ca * (  - 352/3*zeta2 )

           + Phiq41),
Phif42q -> ( Cf^2*nf^2 * (  - 32/9*zeta2 )

           + Cf^2*Ca*nf * ( 352/9*zeta2 )

           + Cf^2*Ca^2 * (  - 968/9*zeta2 )

           + Phiq42),

Phif43q -> (Phiq43),

Phif44q -> (Phiq44)


}


Phifb = {

Phif10b -> (Cf * ( 2 )),

Phif11b -> (0),

Phif20b -> ( Cf*nf * (  - 268/27 + 8/3*zeta2 )
           + Cf*Ca * ( 1000/27 - 28*zeta3 - 56/3*zeta2 )
           + Cf^2 * (  - 16*zeta2 )),

Phif21b -> ( Cf*Ca * ( 10 ) + Cf^2 * (  - 10 )),

Phif22b -> (Cf^2 * (  - 4 )),

Phif30b -> ( Cf*nf^2 * ( 10856/729 + 32/27*zeta3 - 304/27*zeta2 )
           + Cf*Ca*nf * (  - 118984/729 + 196/3*zeta3 + 11816/81*zeta2 - 208/15*
           zeta2^2 ) + Cf*Ca^2 * ( 576020/729 + 192*zeta5 - 21692/27*zeta3 - 40844/81*zeta2
           + 176/3*zeta2*zeta3 + 656/15*zeta2^2 ) + Cf^2*nf * (  - 1144/9 + 96*zeta3 + 1432/27*zeta2 
           + 32/5*zeta2^2 ) + Cf^2*Ca * (  - 4279/27 + 460/9*zeta3 - 5548/27*zeta2 + 1312/15*
           zeta2^2 )+ Cf^3 * ( 23 + 48*zeta3 - 32/3*zeta2 - 448/15*zeta2^2 )),

Phif31b -> (Cf*Ca*nf * (  - 256/9 - 28/9*zeta2 )
           + Cf*Ca^2 * ( 316/9 + 24*zeta3 - 8/9*zeta2 )
           + Cf^2*nf * ( 3952/81 - 64/9*zeta2 )
           + Cf^2*Ca * (  - 19732/81 + 544/3*zeta3 + 436/9*zeta2 )
           + Cf^3 * (  - 64/3 - 64*zeta3 + 80/3*zeta2 )),

Phif32b -> ( Cf*Ca*nf * (  - 10/3 ) + Cf*Ca^2 * ( 34 - 10/3*zeta2 )
           + Cf^2*nf * ( 40/3 ) + Cf^2*Ca * (  - 96 + 52/3*zeta2 )
           + Cf^3 * ( 16/3 )),

Phif33b -> (  Cf^2*nf * ( 32/27 ) + Cf^2*Ca * (  - 176/27 )),


Phif40b -> ( nfdFF * ( 640/3*zeta5 + 128/3*zeta3 - 128*zeta2 )

           + dFA * (  - 1760/3*zeta5 - 64/3*zeta3 + 192*zeta3^2 + 64*zeta2 + 3968/
           35*zeta2^3 )
  
           + Cf*nf^3 * ( 2000/729 - 1408/27*zeta3 - 3488/81*zeta2 + 32/45*zeta2^2)

           + Cf*Ca*nf^2 * (  - 58045/486 + 2768/3*zeta3 + 23318/27*zeta2 - 128/3*
           zeta2*zeta3 - 4136/45*zeta2^2 )

           + Cf*Ca^2*nf * ( 571387/486 + 680/9*zeta5 - 51184/9*zeta3 - 151358/27*
           zeta2 + 2600/3*zeta2*zeta3 + 47932/45*zeta2^2 - 352/5*zeta2^3 )

           + Cf*Ca^3 * (  - 4520317/1458 - 7700/9*zeta5 + 333772/27*zeta3 + 8*
           zeta3^2 + 949208/81*zeta2 - 3828*zeta2*zeta3 - 141964/45*zeta2^2 + 
           50672/105*zeta2^3 )

           + Cf^2*nf^2 * (  - 7001/81 + 896/3*zeta3 + 18704/81*zeta2 - 64*zeta2*
           zeta3 - 352/15*zeta2^2 )

           + Cf^2*Ca*nf * ( 100225/162 - 80*zeta5 - 9328/3*zeta3 - 130888/81*zeta2
           + 2992/3*zeta2*zeta3 + 1304/5*zeta2^2 )

           + Cf^2*Ca^2 * ( 7140*zeta3 + 123686/81*zeta2 - 9592/3*zeta2*zeta3 - 
           8228/15*zeta2^2 )

           + Cf^3*nf * (  - 286/9 + 160*zeta5 - 280*zeta3 - 56/3*zeta2 + 64*zeta2*
           zeta3 - 128/3*zeta2^2 )

           + Cf^3*Ca * ( 352/3*zeta3 + 506/3*zeta2 - 352*zeta2*zeta3 + 704/3*
           zeta2^2 )

           + Phib40 + zeta2*C4),


Phif41b -> ( Cf*Ca*nf^2 * ( 40/3*zeta2 )

           + Cf*Ca^2*nf * (  - 84*zeta2 - 40/3*zeta2^2 )

           + Cf*Ca^3 * ( 176/3*zeta2 + 220/3*zeta2^2 )

           + Cf^2*nf^2 * (  - 320/9*zeta3 - 400/9*zeta2 )

           + Cf^2*Ca*nf * ( 3520/9*zeta3 + 4832/9*zeta2 - 176/3*zeta2^2 )

           + Cf^2*Ca^2 * (  - 9680/9*zeta3 - 13468/9*zeta2 + 968/3*zeta2^2 )

           + Cf^3*nf * ( 160/3*zeta2 )

           + Cf^3*Ca * (  - 352/3*zeta2 )

           + Phib41),


Phif42b -> ( Cf^2*nf^2 * (  - 32/9*zeta2 )

          + Cf^2*Ca*nf * ( 352/9*zeta2 )

          + Cf^2*Ca^2 * (  - 968/9*zeta2 )

          + Phib42),


Phif43b -> (Phib43),

Phif44b -> ( Phib44)

}


Ag = {
Ag1 -> ( 4*Ca ),
Ag2 -> ( 268/9*Ca^2 - 40/9*nf*Ca - 8*zeta2*Ca^2 ),
Ag3 -> ( 490/3*Ca^3 - 836/27*nf*Ca^2 - 110/3*nf*Cf*Ca - 16/27*nf^2*Ca
       + 88/3*zeta3*Ca^3 - 112/3*zeta3*nf*Ca^2 + 32*zeta3*nf*Cf*Ca - 
      1072/9*zeta2*Ca^3 + 160/9*zeta2*nf*Ca^2 + 176/5*zeta2^2*Ca^3 ),

Ag4 -> ( Ca*nf^3*Tf^3 * (  - 256/81 + 512/27*zeta3 )+ Ca^2*nf^2*Tf^2 * ( 3692/81 - 1216/243*Pi^2 - 224/135*Pi^4 + 8960/27*
         zeta3 ) + Ca^3*nf*Tf * (  - 48274/81 + 4192/9*zeta5 + 20320/243*Pi^2 - 176/135*
         Pi^4 - 46208/27*zeta3 + 448/9*zeta3*Pi^2 ) + Ca^4 * ( 84278/81 - 3608/9*zeta5 - 44200/243*Pi^2 + 902/45*Pi^4 - 
         2504/2835*Pi^6 + 20944/27*zeta3 - 176/9*zeta3*Pi^2 - 16*zeta3^2 ) + Cf*Ca*nf^2*Tf^2 * ( 9568/81 + 64/45*Pi^4 - 2560/9*zeta3 ) 
         + Cf*Ca^2*nf*Tf * (  - 68132/81 + 320*zeta5 + 440/9*Pi^2 - 176/45*Pi^4 + 7424/9*zeta3 - 128/3*zeta3*Pi^2 ) 
         + Cf^2*Ca*nf*Tf * ( 1144/9 - 640*zeta5 + 1184/3*zeta3 ) + nfdAF * (  - 1280/3*zeta5 + 128/3*Pi^2 - 256/3*zeta3 )
         + dAA * ( 3520/3*zeta5 - 64/3*Pi^2 - 992/945*Pi^6 + 128/3*zeta3 - 384*zeta3^2 ))
}

Aq = {
Aq1 -> ( 4*Cf ),
Aq2 -> ( 268/9*Cf*Ca - 40/9*nf*Cf - 8*zeta2*Cf*Ca ),
Aq3 -> ( 490/3*Cf*Ca^2 - 836/27*nf*Cf*Ca - 110/3*nf*Cf^2 - 16/27*nf^2*
      Cf + 88/3*zeta3*Cf*Ca^2 - 112/3*zeta3*nf*Cf*Ca + 32*zeta3*nf*Cf^2
       - 1072/9*zeta2*Cf*Ca^2 + 160/9*zeta2*nf*Cf*Ca + 176/5*zeta2^2*Cf
      *Ca^2 ),

Aq4 ->
       ( Cf*nf^3*Tf^3 * (  - 256/81 + 512/27*zeta3 )

       + Cf*Ca*nf^2*Tf^2 * ( 3692/81 - 1216/243*Pi^2 - 224/135*Pi^4 + 8960/27*
         zeta3 )

       + Cf*Ca^2*nf*Tf * (  - 48274/81 + 4192/9*zeta5 + 20320/243*Pi^2 - 176/
         135*Pi^4 - 46208/27*zeta3 + 448/9*zeta3*Pi^2 )

       + Cf*Ca^3 * ( 84278/81 - 3608/9*zeta5 - 44200/243*Pi^2 + 902/45*Pi^4 - 
         2504/2835*Pi^6 + 20944/27*zeta3 - 176/9*zeta3*Pi^2 - 16*zeta3^2 )

       + Cf^2*nf^2*Tf^2 * ( 9568/81 + 64/45*Pi^4 - 2560/9*zeta3 )

       + Cf^2*Ca*nf*Tf * (  - 68132/81 + 320*zeta5 + 440/9*Pi^2 - 176/45*Pi^4
          + 7424/9*zeta3 - 128/3*zeta3*Pi^2 )

       + Cf^3*nf*Tf * ( 1144/9 - 640*zeta5 + 1184/3*zeta3 )

       + dFA * ( 3520/3*zeta5 - 64/3*Pi^2 - 992/945*Pi^6 + 128/3*zeta3 - 
         384*zeta3^2 )

       - 1280/3*nfdFF*zeta5 + 128/3*nfdFF*Pi^2 - 256/3*nfdFF*
         zeta3)
}


Fg = {

F1g -> ( -4*Ca ),	
F2g -> ( Ca^2*(-268/9 + 8*zeta2 ) + Ca*nf*(40/9) ),
F3g -> (Ca^3 * ( - 166 + 56/3*zeta3 + 1072/9*zeta2 - 176/5*zeta2^2)

       + nf*Ca^2 * ( + 548/27 + 112/3*zeta3 - 160/9*zeta2)

       + nf*Ca^2*Tf * ( + 80/3)

       + nf*Cf*Ca * ( + 86/3 - 32*zeta3)

       + nf*Cf*Ca*Tf * ( + 16)

       + nf^2*Ca * ( + 16/27))  

}

Fq = {
F1q -> (-4*Cf),
F2q -> (Cf^2*(12) + Ca*Cf*(-400/9 + 8*zeta2) + Cf*nf*(64/9)),
F3q -> ( Cf*Ca^2 * ( - 8582/27 - 88/3*zeta3 + 1336/9*zeta2 - 176/5*zeta2^2)

       + Cf^2*Ca * ( + 302/3 - 48*zeta3 + 104/3*zeta2)

       + Cf^3 * ( + 6 + 96*zeta3 - 48*zeta2)

       + nf*Cf*Ca * ( + 604/9 + 112/3*zeta3 - 208/9*zeta2)

       + nf*Cf*Ca*Tf * ( + 80/3)

       + nf*Cf^2 * ( + 22 - 32*zeta3 - 32/3*zeta2)

       + nf*Cf^2*Tf * ( + 16)

       + nf^2*Cf * ( - 64/27))
}

Cg = {
C1g -> (0),
C2g -> (16*Ca^2),
C3g -> (Ca^3 * ( + 2144/9 - 64*zeta2)

       + nf*Ca^2 * ( - 320/9))
}

Cq = {
C1q -> (0),
C2q -> (16*Cf^2 ),
C3q -> ( Cf^2*Ca * ( + 2144/9 - 64*zeta2)

       + nf*Cf^2 * ( - 320/9))
}


beta = {
bt0 -> ( 11/3*Ca - 2/3*nf ),
bt1 -> ( 34/3*Ca^2 - 10/3*nf*Ca - 2*nf*Cf ),
bt2 -> ( 2857/54*Ca^3 - 1415/54*nf*Ca^2 - 205/18*nf*Cf*Ca + nf*Cf^2 + 
      79/54*nf^2*Ca + 11/9*nf^2*Cf ),

bt3 -> ( (150653*Ca^4)/486 - (80*dAA)/9 - (39143*Ca^3*nf)/162 + 
 (7073*Ca^2*Cf*nf)/486 - (2102*Ca*Cf^2*nf)/27 + 23*Cf^3*nf + 
 (3965*Ca^2*nf^2)/162 + (4288*Ca*Cf*nf^2)/243 + (338*Cf^2*nf^2)/27 + 
 (53*Ca*nf^3)/243 + (154*Cf*nf^3)/243 - (704*nf2dFF)/9 + (512*nfdAF)/9 - 
 (44*Ca^4*zeta3)/9 + (704*dAA*zeta3)/3 + (68*Ca^3*nf*zeta3)/3 - 
 (328*Ca^2*Cf*nf*zeta3)/9 + (176*Ca*Cf^2*nf*zeta3)/9 + 
 (56*Ca^2*nf^2*zeta3)/9 + (112*Ca*Cf*nf^2*zeta3)/9 - 
 (176*Cf^2*nf^2*zeta3)/9 + (512*nf2dFF*zeta3)/3 - (1664*nfdAF*zeta3)/3)

}


